Simultaneous Matrix Multiplication by Tensor Contraction Aggregation

We present an interpretation of the fast matrix multiplication algorithms of Coppersmith and Winograd as aggregations of tensor contractions. This point of view provides a direct connection to older constructions by Pan and to more recent work on bilinear algorithms for symmetric tensor contraction. Further, we provide a simple explicit approach for exact aggregation of tensor contractions, each one yielding an independent matrix-matrix product. These constructions and border rank adaptations thereof do not come close to improving the best known bounds on $\omega$ (the matrix multiplication exponent), but provide explicit moderate-size fast matrix multiplication algorithms that achieve a better exponent than Strassen's algorithm and have potential practical value. These finite constructions improve the multiplication-count bounds of the reference algorithms compared here for selected numbers and dimensions of independent square matrix products. In particular, using $\langle m,m,m\rangle$ to denote the matrix multiplication tensor for matrices of dimension $m$, we obtain constructions that give bounds such as the border rank bound \[ \underline R\!\left(\langle n^2,n^2,n^2\rangle^{\oplus9}\right) \le (n+1)^6+6(n+1)^5, \] and the exact rank bound \[ R\!\left(\langle n^3,n^3,n^3\rangle^{\oplus14}\right)\le (n+1)^9. \] We quantify the accuracy of such constructions in finite precision, and provide border-rank constructions that reduce cost with limiting retained fractions of accuracy at least $1/2$, $1/3$, or $1/4$ relative to the classical matrix-multiplication approach under the stated error model.

==> anc/README.md <==
# Simultaneous Tensor Contraction

## 1. Overview

This repository supplies the constructions, search algorithms, and verification
software for *Simultaneous Tensor Contraction*. The 41 readable definitions
specify every centered, weighted, and incomplete big-CW construction used in
the manuscript's figures and numerical comparisons. Their figure appearances
and source paths are recorded in `auxiliary/construction_usage.csv`.

The primary verification checks the exact cancellations, constructs the bilinear
factor matrices, and compares their outputs with independent matrix products and
explicit residuals. It also supports exhaustive coefficient-tensor comparisons
at small dimensions. Separate checks cover the manuscript comparisons, alternative
algebraic identities, and software regressions. Search commands produce further
readable definitions that can be evaluated through the same primary interface.

## 2. Source organization

`stc.py` is the public construction and search interface. Its primary verification
uses `construction_io.py` and the three modules in `verification/`.
`readable_check.py` enumerates mixed products with ordinary sets and exact
fractions. `construction_runtime.py` builds or applies A,B,C from centering,
weighting, and correction maps. `reference_contractions.py` computes matrix
products and explicit residuals independently of the evaluated factors. These
modules share the coordinate-order convention; the checker supplies the exact
remaining mixed triples. The primary `.txt` workflow requires NumPy and the
Python standard library.

`search_accuracy.py` dispatches the lower-level corrected, weighted, and
fixed-support search commands to `search_src/`. That directory also contains
unequal-shape and incomplete-tripartition searches, grading solvers, and the
count/error calculations used by the figure and table generators.
`tests/identities/`, `tests/manuscript/`, and `tests/regression/` are separately
selectable secondary checks. `verify.py` runs named groups of commands and
writes their logs to `build/`. Its default selects primary construction checks;
`--regression` explicitly selects the software unit tests.

```text
main.tex, main.bib                      Manuscript and bibliography
figures/                               Six manuscript figures
anc/
  README.md                            Public usage and coordinate conventions
  requirements.txt                     Numerical/search/plotting dependencies
  stc.py                               Construction, factors, evaluation, search
  verify.py                            Selectable verification phases
  construction_io.py                   Readable parser and optional JSON interchange
  constructions/*.txt                  Canonical tripartitions and signed exponents
  auxiliary/construction_usage.csv     Construction-to-manuscript index
  verification/                        Primary construction verification
    readable_check.py                  Exact cancellations, degrees, counts
    construction_runtime.py            Dense factors and modewise application
    reference_contractions.py          Matrix targets and explicit residuals
  examples/inspect_factors.py           Interactive access to exported A,B,C
  search_accuracy.py                   Lower-level search/weighted/certify commands
  search_src/
    README.md                          Algorithm and intermediate-record conventions
    accuracy_controlled.py             Bit-mask accounting; fixed-support LP/MILP
    weighted_capacity.py               Weighted grading and accuracy checks
    grading_tools.py                   Grading and correction-support solvers
    search_gradings.py                 Complete supports, including unequal shapes
    compatible_tripartitions.py        Conflict-free balanced-support library
    big_cw.py                          Incomplete support geometry and optimization
    search_big_cw.py                   Incomplete search/verify/report commands
    release_data.py                    Construction index and derived-record access
    extended/
      comparison.py                    Per-product counts and literature models
      construction_catalogue.py        Identifiers selected in the manuscript
      sigma_analysis.py                Factor norms and finite-precision bounds
      make_figures.py                   Exact and approximate comparison curves
      embedding_figures.py             Savings and weighted-capacity bar graphs
      generate_paper_outputs.py        Introductory numerical table
      generate_construction_table.py   Construction-parameter table
      generate_sigma_tables.py         Approximation/norm-coefficient table
      table_output.py                  Write table fragments to build/generated/
      tex_utils.py                     Rational-number formatting for tables
      baseline_factors/                Literature factors, sources, and license
      data/baselines.json               Literature dimensions and multiplication counts
      search/
        search_accuracy.cpp            Balanced support/exponent search kernel
        run_accuracy_search.py         Corrected searches and rational rechecking
        run_weighted_search.py         Weighted support-capacity searches
  tests/
    README.md                          Secondary check modules and individual commands
    requirements.txt                   Regression-test dependencies
    identities/                        Alternative factor and local-identity checks
    manuscript/                        Figure, table, and source-index comparisons
    regression/                        Parser, API, search, and documentation unit tests
  SHA256SUMS                           Release-file checksums
```

## 3. Verification and usage

### 3.1 Installation and primary verification

Run computational commands from `anc/`. The pinned dependencies have been
exercised with Python 3.13. The balanced support searches compile their C++17
kernel using `g++`; manuscript typesetting uses PDFLaTeX and BibTeX.

```bash
cd anc
python3 -m venv .venv
. .venv/bin/activate
python -m pip install -r requirements.txt
export OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1
```

`verify.py --core` runs ordinary-set checks on all 41 constructions, numerical
factor evaluation at n=2, and exhaustive coefficient comparisons for all seven
balanced d=6 centered constructions. The coefficient tests also include a
weighted example at n=2 and exact/incomplete examples at n=1. The default
`python verify.py` selects this same phase.

```bash
python verify.py --core
```

For centered and weighted constructions, the numerical phase uses independent
normal entries in the original input matrices. Incomplete big-CW constructions
use the coordinatewise separable reference at n=2. Each command below accepts
individual constructions, dimensions, parameters, and random seeds. Outputs,
arrays, regenerated tables, and search candidates are written under `build/`.

### 3.2 Listing, reading, and checking constructions

`stc.py list` lists construction identifiers, orders, product counts, and
accuracy fractions. `stc.py show` prints a construction's readable definition.
`stc.py check` verifies its tripartitions, corrections, residual degrees, and
multiplication count; `all` selects every indexed construction.

```bash
python stc.py list
python stc.py show br8
python stc.py check br8 --n 2
python stc.py check all
```

Each construction command accepts an identifier such as `br8`, a readable file
path, or an exported JSON file path. The primary checks operate directly on the parsed coordinate sets and exact
fractions.

A centered construction begins as follows:

```text
STC construction 1
kind: centered
d: 6
corrections: nonpositive
minimum_accuracy: 1/2
evaluation_n: 126

# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 2} | {0, 4} | {3, 5} | 0 | 1 | -1
2 | {0, 5} | {1, 2} | {3, 4} | 0 | 0 | 0
...
```

Coordinates are numbered from 0 to d-1; product rows are numbered from 1.
U, V, W partition the coordinates and specify the modes omitted by X, Y, Z,
respectively. The exact rational exponents satisfy a_t+b_t+c_t=0. The numerical
factor routines divide them by the verified smallest remaining degree g, as
in the manuscript's normalized grading. `minimum_accuracy` specifies the
claimed limiting retained fraction to check. `evaluation_n` records the local
dimension used for the associated numerical comparison; `--n` selects the
local dimension of a test.

With `corrections: nonpositive`, the checker derives the correction sets from
replicated mixed terms of nonpositive degree. With `corrections: explicit`, a
`[corrections]` section lists ordinary coordinate sets. Each correction P has
coefficient (-1)^|P| (n+1)^|P|. Weighted constructions use `kind: weighted` and
`corrections: none`. Incomplete big-CW constructions use `kind: incomplete`
and columns `t | U | V | W | barU | barV | barW`: the first tripartition covers
G, the second covers its complement H. Their parameter belongs to the rational
big-CW degeneration.

For a centered construction, `check` enumerates the mixed triples, applies
centering and inclusion-exclusion, and verifies positive degree for every
remaining unwanted term. It computes the attained gap g, normalized height h,
limiting fraction 1/(1+h), and rank polynomial. For incomplete constructions,
it checks the big-CW support restriction using its six local coordinate states.

Results are written to `build/checks/<id>/`: `check.txt` gives the counts,
`corrections.txt` lists the correction sets, and `mixed_terms.tsv` lists mixed
triples with their degrees and coefficients, including canceled terms.

`stc.py compile` optionally exports a readable construction to JSON under
`build/json/`. `stc.py from-json` imports a JSON construction as a readable file.
The conversion round-trip checks are described in `tests/README.md`.

```bash
python stc.py compile br8 --output build/json
python stc.py from-json build/json/br8.json --output build/br8.txt
python stc.py check build/br8.txt
```

### 3.3 Numerical evaluation and input distributions

`stc.py test` evaluates a construction at local dimension n and checks the
result against independent matrix multiplication and the predicted
finite-parameter residual. In a balanced order-3N construction, each matrix
has dimension q=n^N.

```bash
python stc.py test br8 --n 2 --lambda 0.7 --trials 3 --seed 631 \
  --print-product 1 --save-inputs
python stc.py test ex14 --n 3 --trials 3 --seed 719
python stc.py test br37 --n 2 --lambda 0.85 --trials 3 --seed 827
python stc.py test all --n 2 --trials 1 --seed 1729
```

**Dense inputs.** Centered and weighted constructions use independent N(0,1)
entries in every X^(t) and Y^(t) by default. Thus the inputs are general dense
matrices, with their original amplitudes. Each approximate test compares the
entire output vector with the desired products plus the explicit residual
vector. The residual is evaluated by contracting each remaining mixed triple
on the centered input tensors. Exact constructions have zero residual.

**Separable inputs.** `--inputs separable` selects rank-one tensors of the form
X^(t) = tensor-product_r v_r on the retained coordinates. Each v_r is an
independent normal vector normalized to Euclidean norm one. At n=1 this
normalization gives +1 or -1. At n>1 it gives a random unit vector. The tensor
entries are products of these coordinates; `np.multiply.outer` constructs the
outer product one mode at a time. This representation permits a coordinatewise
calculation of each mixed-term trilinear value. The scalar comparison uses an
independently generated test tensor Z, and exact constructions additionally
receive a full output-vector comparison.

For incomplete big-CW constructions, the default at n>1 is the separable test,
which directly evaluates the expanded local polynomial coefficients. Dense
inputs at n=1 use the full coefficient reference. `--inputs dense` selects that
exhaustive reference at any requested n, subject to `--max-gib`.

```bash
python stc.py test br8 --n 2 --inputs separable --seed 631
python stc.py test inc6p51 --n 1 --inputs dense --seed 631
python stc.py test inc9p68 --n 2 --inputs separable --lambda 0.4 --seed 631
```

The default local dimension is n=2 for every construction. Each test prints n,
lambda, and the selected input distribution. `--seed` reproduces the same
samples; omitting it generates and prints a fresh seed. `--trials` selects the
number of input pairs. `--print-product t` prints every entry of the t-th input
matrices, the desired product, and the computed output. Dense tests also print
the predicted residual matrix.

`--save-inputs` writes each trial to `build/tests_readable/inputs/<id>_trial<N>.npz`,
including the complete x, y, z, desired, and computed arrays and the readable
construction. Dense tests include `predicted_residual`. `--output` changes the
report directory. Arrays can be loaded and reshaped into ordinary matrices:

```python
import numpy as np
from construction_io import load
from verification.reference_contractions import matrix_inputs, output_matrices

c = load("br8")
with np.load("build/tests_readable/inputs/br8_trial1.npz", allow_pickle=False) as a:
    n = int(a["n"])
    X, Y = matrix_inputs(c, n, a["x"], a["y"])
    Z = output_matrices(c, n, a["computed"])
    R = output_matrices(c, n, a["predicted_residual"])
    print(X[0], Y[0])
    print(np.linalg.norm(Z[0] - X[0] @ Y[0] - R[0]))
```

Test reports contain the scaled identity error and the observed gap from the
desired products. For a dense test the acceptance statistic is
`norm(computed - desired - residual) / max(1, scale)`, where `scale` is the
sum of the norms of the desired vector and individual residual contributions.
For a separable test it is the corresponding absolute scalar difference,
scaled by the sum of absolute reference contributions. The acceptance
tolerance is 2e-9. For exact constructions, the full-output relative error is
also checked against 2e-9. These statistics measure the finite-parameter
identity under floating-point evaluation.

Exact constructions default to lambda=1. Graded constructions default to
`0.7**(1/max(1,h))`; incomplete big-CW constructions default to `0.8/n`.
These parameter values control intermediate growth during identity tests.
`--lambda` permits other values in (0,1], with the big-CW restriction
0 < lambda < 1/n. Smaller lambda reduces the analytic residual and increases
roundoff amplification. `--max-gib` sets the allocation allowance for a test.

### 3.4 Factor extraction and full coefficient checks

`stc.py extract` writes the factor matrices A,B,C and an example dense input
pair to an NPZ file. `stc.py check-factors` loads supplied arrays and compares
them with a reference reconstructed from the embedded construction definition.
The `--construction` option checks that definition against a chosen source.

```bash
python stc.py extract br8 --n 2 --lambda 0.7 --tensor \
  --output build/br8.npz
python stc.py check-factors build/br8.npz --construction br8 --tensor
python stc.py check-factors build/br8.npz --inputs dense --trials 5 --seed 1231
```

The factors evaluate `C @ ((A.T @ x) * (B.T @ y))`. For `br8` at n=2,
A,B,C each have shape (128,1944). `--tensor` compares all 2,097,152 coefficients
of their trilinear tensor. The desired tensor is an einsum of three identity
matrices for each product, followed by the specified index permutations.
The residual tensor is evaluated directly from the mixed-term expansion.

```python
import numpy as np

with np.load("build/br8.npz", allow_pickle=False) as a:
    A, B, C = a["A"], a["B"], a["C"]
    actual = np.einsum("ir,jr,kr->ijk", A, B, C, optimize=True)
    print(A.shape, B.shape, C.shape)
    print(np.linalg.norm(actual - a["target"] - a["residual"]))
```

`--tensor` on `stc.py test` performs the same exhaustive comparison directly.
Dense factor extraction and coefficient tensors have separate memory checks;
`--max-gib` sets their allocation allowance.

Each factor row corresponds to an original tensor entry and each column to a
scalar multiplication. Products appear in listed order. Within a tensor, modes
are sorted by coordinate number and flattened in NumPy C order. For product t,
X has matrix row/column groups V_t,W_t, Y has W_t,U_t, and the output has V_t,U_t.
The NPZ includes `offsets_0`, `offsets_1`, `offsets_2` identifying the concatenated
tensor intervals. `matrix_inputs` and `output_matrices` implement the conversion.

The Kronecker products in `construction_runtime.factors` assemble the
one-coordinate linear maps into these full factor matrices. The outer products
in `separable_inputs` instead construct the rank-one test tensors described above.

`examples/inspect_factors.py` loads a factor file, generates dense normal inputs,
and exposes A,B,C,x,y,X,Y,Z in an interactive Python session:

```bash
python -i examples/inspect_factors.py build/br8.npz --seed 631
```

### 3.5 Evaluation on user-supplied inputs

`construction_runtime.apply` evaluates the full encoded aggregates using
modewise operations. `matrix_target` converts the original tensors to ordinary
matrices and evaluates their products. `dense_reference_output` additionally
computes the residual at a finite parameter value.

```python
import numpy as np
from construction_io import load
from verification.readable_check import check
from verification.construction_runtime import apply
from verification.reference_contractions import offsets, matrix_target, dense_reference_output

c = load("br8")
info = check(c)
n, lam = 2, 0.7
bounds = offsets(c, n)
rng = np.random.default_rng(91)
x = rng.normal(size=int(bounds[0][-1]))
y = rng.normal(size=int(bounds[1][-1]))
computed = apply(c, info, n, x, y, lam)
desired = matrix_target(c, n, x, y)
_, residual, scale = dense_reference_output(c, info, n, lam, x, y)
print(np.linalg.norm(computed - desired - residual) / max(1, scale))
```

The x and y arrays may be replaced with application inputs in the documented
concatenation order. `tensor_views` exposes each original tensor in that order.

### 3.6 Searching for constructions

`stc.py search corrected` searches tripartition supports and exponents using the
nonpositive-degree correction rule. `--orders` gives d, `--fractions` gives the
required limiting accuracy, and `--objectives` gives the local dimensions used
in the multiplication-count objective. `--scales` controls the exponent grid and
`--iterations` the local-search update count. `--unseeded` starts from newly
constructed supports; the default also uses the published supports as starts.

```bash
python stc.py search corrected --orders 6 --fractions 1/2 \
  --scales 1 --objectives 12 --iterations 40 --unseeded \
  --skip-fixed-support --seed 631 --output build/search_corrected
```

Candidates are saved as JSON in `build/search_corrected/candidates/` and as
readable files in `build/search_corrected/readable/`. Each candidate is checked
with the independent exact verifier. Its readable path can be passed to
`stc.py show`, `check`, `test`, or `extract`.

`stc.py refine` optimizes a fixed support's grading and correction selection at
specified accuracy and local dimension. `--seconds` limits the solver call.

```bash
python stc.py refine br8 --theta 1/2 --n 12 --seconds 3 \
  --output build/refined.txt
python stc.py check build/refined.txt
python stc.py test build/refined.txt --n 2 --trials 3
```

`stc.py search weighted` maximizes the number of products accommodated by a
weighted aggregate at the specified accuracy. `stc.py search incomplete`
selects incomplete tripartitions in powers of big CW.

```bash
python stc.py search weighted --orders 6 --levels half --scales 1 \
  --restarts 1 --iterations 20 --unseeded --seed 631 --output build/weighted
python stc.py search incomplete --d 3 --method greedy --restarts 2 \
  --seed 71 --output build/incomplete/candidate.json
```

Appending `--help` to each search command lists its algorithm-specific options.
Search output consists of verified feasible constructions and the search log.

### 3.7 Lower-level search interfaces

`search_accuracy.py search` runs the balanced support/exponent grid;
`weighted` runs support-capacity searches; `certify` analyzes or optimizes a
fixed support and writes a JSON result. `verify` dispatches the primary exact
checker over the published definitions. `summarize` rechecks the candidate
records in a corrected-search directory and prints their product counts,
accuracy fractions, and correction counts.

`stc.py search` and `stc.py refine` wrap these backends and add independently
checked readable outputs. Direct backend calls expose the complete search
options and intermediate JSON records:

```bash
python search_accuracy.py search --help
python search_accuracy.py weighted --help
python search_accuracy.py certify constructions/br8.txt --theta 1/2 --n 12 \
  --optimize --seconds 3 --output build/refined.json
python search_accuracy.py summarize --directory build/search_corrected
```

`search_src/search_gradings.py` searches complete tripartitions of arbitrary
shapes. Its `search` action builds a support under conflict-free or grading
constraints; `augment` starts from an existing support. `certify`, `verify`,
`report`, and `corrections` compute its grading, check its identity, report
counts, or optimize correction subsets. For example, the following searches
unequal-shape complete tripartitions on four coordinates:

```bash
python search_src/search_gradings.py search --d 4 --type cf \
  --restarts 1 --improve 0 --seed 631 --output build/unequal.json
python stc.py from-json build/unequal.json --output build/unequal.txt
python stc.py check build/unequal.txt
```

`verify.py --search` executes bounded corrected, weighted, fixed-support,
unequal-shape, and incomplete search examples and verifies their returned candidates.
The search implementations and their feasibility constraints are described
in `search_src/README.md`.

### 3.8 Manuscript comparisons and additional identities

`verify.py --manuscript` checks the indexed source definitions, regenerates the
five numerical figures, and compares the three generated numerical tables with
`main.tex`. `tests/manuscript/verify_figures.py --rebuild` additionally checks
PDF byte identity in the local rendering environment.

```bash
python verify.py --manuscript
python tests/manuscript/verify_figures.py --rebuild
```

`search_src/extended/sigma_analysis.py` regenerates the full factor-norm maxima,
approximation coefficients, and parameter-selection data beneath
`build/numerical/`. `verify.py --identities` checks alternative explicit factors,
local centering and weighting identities, Gram formulas, and the supplied
Bini, Schoenhage, and Smirnov coefficient files. The secondary modules and their
individual commands are listed in `tests/README.md`.

```bash
python search_src/extended/sigma_analysis.py
python verify.py --identities
```

`table_output.py` is the common writer used by the three table generators.
It produces their computed LaTeX fragments in `build/generated/` for comparison
with the manuscript. The manuscript itself is compiled with ordinary TeX commands
from the archive root:

```bash
cd ..
pdflatex -interaction=nonstopmode -halt-on-error main.tex
bibtex main
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
cd anc
```

### 3.9 Software regression tests and selectable phases

`verify.py --regression` runs the pytest-based software checks. They cover parser
errors, conversions, caching, array layouts, search-result validation, allocation
guards, exact rational invariants, and documentation coverage. Install their
additional dependency with `tests/requirements.txt`.

```bash
python -m pip install -r tests/requirements.txt
python verify.py --regression
```

Flags can be combined. `--core` selects construction identities; `--identities`
selects alternative finite algebraic checks; `--manuscript` selects the plotted
and tabulated comparisons; `--search` selects bounded search examples;
`--regression` selects software tests. `--integrity` checks all release-file
hashes against `SHA256SUMS`. `--all` selects every phase, including regressions
and integrity checks.

```bash
python verify.py --core --manuscript
python verify.py --all
```

The phase runner records commands and their output in `build/logs/` and writes
a result index to `build/verification_<timestamp>.json`. A failed check returns
a nonzero exit status and identifies its log file.


==> anc/SHA256SUMS <==
31b9428b85845199f36779142cfa99954a0248d70c6320695b0c909a8fa1ef55  README.md
7ab0f88e306bada995a6ad97bdd08f19b522211f47d6adf45120dc50cd9bbcc2  auxiliary/construction_usage.csv
90b75135dafaa477191285f262bdfaf81216751f6431215cfcd1117b20d5f49c  construction_io.py
5bf634561ccb568c116d078cf0f480058646e24f62e0f9b5be9b4650795c0141  constructions/br10.txt
e0523be99e0982250dba166d31f4aa94ac896fe8610f8ac212192f23a85e88d9  constructions/br125.txt
baf989728bc7534a2e89c09479dd46c7a5ffcc46746c06f0093ef775cbdf72fd  constructions/br133.txt
b5647c898b34fee896849f7b4d51f0bff34bfb350fa1ff96a9295f1e1ee867ba  constructions/br141.txt
13f51acfe145c67dc0acc9885688d8fe1bdf534b0ef4791d4d27333b0d97b3ec  constructions/br32.txt
19388c7c0f2e7e0a817315bc8ebf0f3943d1403862716e37b15fc1037b1633b7  constructions/br35.txt
4967244536b16a3b3e05c2869ed77bfb3bba3bfb16b8875b4e3de352d40a5556  constructions/br35full.txt
09744d6f7b2a7e8c528acebd4b6013b1a37dfc8565e9752dcb5d093c165d99e7  constructions/br36.txt
8a1f6bf4c4408dc39f17b8a2b67f0905317791fc708104f1b353520213aba9d3  constructions/br37.txt
0a30751c968e6488dcd4b674ffc50ff3253b3f6dd6ea7a6cacd451ca6196902c  constructions/br6.txt
5d3dbeba58878708ef804343c8edfb7b0707811f88fae4d9f2f56216ed4855f2  constructions/br7.txt
1656d3825092bf07e1aae0472d3ef1d52595f0afde714c1deac3fb404da3faa1  constructions/br8.txt
a4123be9090b24a561955296472925ab635ccabdc6fcc98228bb005f4c1d0009  constructions/br9.txt
4441f45fdc994b3994af0e74e76ab8d7b83a0ec8b858a5da829ecdfbc335af92  constructions/br9q.txt
5be07a72963435bf97922ac990451ee434763b7516e3c588f1743e03daeb81ff  constructions/ex105.txt
35e33373f15ff7f24a6777685136bd8444611bff6f40bd13da153a30353b0756  constructions/ex14.txt
f99a39d40e0504062ad413508ebb8773d58b3015d3f1abf8bc99fdb08738a22f  constructions/ex28.txt
5b3ba56d4cb7afd0b4d58b4c93076cbe95caa0dd29b72c5927fdcc0c1bf53768  constructions/ex38.txt
510f9f125be6d27c45d80cdf575e13724db9166a00c0ef1793c64fe658358f88  constructions/ex6.txt
1d314e8f246c6455cde622244d0bbae0290a2e58ac635b924f56908767a20de3  constructions/general10.txt
486d2c5b6d220046f1571f6364f979c5b2e1cdbab758c6c1c95231c61c21dc84  constructions/general13.txt
ae2045f46053627d5c30effdfc7d8d7e47d7d0e9c3ac118595cb3582bd60d87f  constructions/general22.txt
8b2dc424c108e09991e7954139a1ccdbe29e3b1b768efaac8400a1f68d06687a  constructions/inc6p51.txt
35540ef8bc025a62cdc98712a11053c6dbf8efa2898fda24d9f3e6a5bc795080  constructions/inc9p68.txt
b5e99fb85f86524e264f476f984b354f69028dc8010d73f81a60d2753aa3b475  constructions/ub12.txt
14eb8d4cd27dc7d8bdd0e442bf697095be3f0e817acd68c46ed3df205b361eee  constructions/ub9.txt
d989baa703c6ca31d73e8c08815fda709c33364c5ed3d1ac76e459c010bb0b16  constructions/w1e.txt
7b94d59b194d1bf19fd7f598f3d8abae7434dfb385ecf36e13ea72302c050add  constructions/w2e.txt
438b8d4ef1ad21ab398e3720b0ea98c615503b115022a524c50b77c6c5c6ebbf  constructions/w2h.txt
c9245bddd76bb53fc3ba25688cc170c4e61398ed0e72f4087ce628c0a8ca01f6  constructions/w2t.txt
65104a9005bf28d9deac9fad098e315d558dcdf72fd8e399c263252fad813144  constructions/w2u.txt
9e69a270a5a13337252fc88ff6565c2d4f55b13467bb2e83749ee47090681da5  constructions/w3e.txt
87a9fbe2a73cc76148e2c61abfdec2263850e6e13eb04eed414ebbbe9a69346d  constructions/w3h.txt
269cc9270eb987b1df1b410dc277af92f112fb98714c2496382ccd694dc44ad0  constructions/w3q.txt
cff8847a7cd8e053b03acb3715266ccd7bf01a24063ac9ab7d4c8bb9c9cd3263  constructions/w3t.txt
c3cd4e80ee36dda6697af5ddf40c54887ee93cbc72417319c522b086ef31d310  constructions/w3u.txt
c282269dfbc65f6d0076df036c2825622f92285052af501a429d92318d24a178  constructions/w4e.txt
c000959ca59808bb59c12de8e8c93f3b42dcde3ba263817c4536c76fc42e9890  constructions/w4h.txt
fde8a61c8e176697ff9653257fb88aaf5568ca74a55526e27b83c66308c7d652  constructions/w4q.txt
65085b56d4d159d755834bfa16a96324609bc252f354709069d536185988d50e  constructions/w4t.txt
b352e220da1e89c806b21d39c2ad8202836af5a577f127e3168293ea18a8942f  constructions/w4u.txt
e8df1ccdedc08f1eed54df1e42fa067a7bb772c94a89902a216d60ebb2815e81  examples/inspect_factors.py
221f78707100ffe7e95d10ee62d3e89241137c2f6638b528091d9bb8cd526623  requirements.txt
48326e8d044d44560cf8ce691a13d7795ece16dc7e1398aaa0045032f6d465d2  search_accuracy.py
dab2b35d9853185540ee1e45294c0e736b72eecd3185169615a9ed936a3cd430  search_src/README.md
71d12fe7050330ee3f21516223c62c3987ab71ae4e925c9ca6391ad013febc3c  search_src/accuracy_controlled.py
ce06dfacf3ac9584222ff84ede468ac06a4aba7f3b33e7ed5e359e7cfb03022f  search_src/big_cw.py
8f958131179f6b4c5fd84bb76fa8fafa845f10a3e92cf553ed65da4c5493346c  search_src/compatible_tripartitions.py
339443f489338d1deb3d5132bbec1288e52fb7ae109e49619473a1ee1affc483  search_src/extended/baseline_factors/LICENSE.fast-matmul
58fbceff8edc04e9aaafa6ed035fde6f065d76fe9c50a36096879caf21647faf  search_src/extended/baseline_factors/SOURCES.md
f1378b8eb95ab08ae30ef0e67d6bfec0ad923f858a8455cbb467d2a2ff603978  search_src/extended/baseline_factors/bini322.txt
a19bf1e15eba23ca1dabc78e79db098882185f3862ccfd0d4046c34993cf12cc  search_src/extended/baseline_factors/schonhage333.txt
84a98bae84581853adfdbf0c1900331b812cb711b4211779ca09e91939d207bf  search_src/extended/baseline_factors/smirnov333-20-182-approx.txt
ef1c74879e21422eab0327ac113e484a5adb7cdb7e6c10c125870618c077b705  search_src/extended/comparison.py
3ae718a65083a7c4f3de88992de35a0a5fe212ea939c0988a9eea1c56d93eef4  search_src/extended/construction_catalogue.py
62ca82bf95b2630d922e67cd51d61ad809c2cc2c21acf1792df8a5aba77bc03e  search_src/extended/data/baselines.json
c3482249a3486b1d77458446c79301585b8529cd36e11aa19d0dea1dc8c15a45  search_src/extended/embedding_figures.py
344d6ceb72af706283a5a792d98b655bab1ca935349667990918f169126fab31  search_src/extended/generate_construction_table.py
ca80c1058275dc7470a8017944a7309a8045552a150555416dd3f50880aba03f  search_src/extended/generate_paper_outputs.py
f77a0d4066d77a651875a5c2aed16474c320f456fc0e5ee1bf013737ffa03c96  search_src/extended/generate_sigma_tables.py
e4010c10940967c3f7ad78c099b89e489f0d0dcc43294f77b5dd2bfd6b6f258a  search_src/extended/make_figures.py
dcf22d66ad1b56ccf174698fca0b31c1ba7839f05dfba7a747c5733a0f3b223c  search_src/extended/search/run_accuracy_search.py
9a90fd0919a0e3d72fcaa9b29fb7f7935a4c830085a089721bb360fdf489a547  search_src/extended/search/run_weighted_search.py
c7a11e80b85b44a25d838ff4afd3a27d739d89cd9b1095ecbd45faeee4f4dd11  search_src/extended/search/search_accuracy.cpp
3194c0a2e450ef46f1f6762a00281db8cfc76cc602c930b62eedd4fe91416a9a  search_src/extended/sigma_analysis.py
0630c8e36fcfc15621f1b34688b93e19ca8ff3fd4f7875fcb8adc0f62385dca4  search_src/extended/table_output.py
ef6611630c8992d57be0b5ee0fae62003dfaf3e80734c46f783ddc5c1596a3b2  search_src/extended/tex_utils.py
3e3191df357b8caa226cb64371d16844f692cd052dc8a96b49959b97dfc382ed  search_src/grading_tools.py
a66d5c6e103a834e7bcf2e701ffca6ca081bb9866d8f0158272a5a7dbbb572ef  search_src/release_data.py
2c44a0f0b8e47821ca048e9e15a1c3a9809d983b94d3f56962003a8bcfb1a6b8  search_src/search_big_cw.py
2cc63a3c5a3ba2c9835330c20c2b871ee2a060c1f24b3150c3a19f1a18f0820a  search_src/search_gradings.py
532a52ddb7f44307b82f0a3a6db58fb7634e17a382f0e60f0f4193c3d9f04764  search_src/weighted_capacity.py
7fc52a4f1271c4ed44b19822df0a5edcef30edcc33fcfaf2cbf3ac20feb86fbc  stc.py
8ac399944b36e427a175442de35b445ab12fdbfab3956f257894447b9c8edc2f  tests/README.md
2c5a0a5e5aa4ca6af4e714d5d12b988717c1b8971006e03186616bfb5e17fba1  tests/__init__.py
c2627e8658a4bb7b6c6edf22dc6eb1023886d3eeb52e4d58121d664ac0ba3c03  tests/conftest.py
dacae2fc9fb1bdb3a5c8f8353f4226ba33c8b90c79c677802c2befa9e8e1f453  tests/identities/__init__.py
b72174a1a8c6165d03c9456220091ea85f1c4571a9787bb61642e52071e9e44c  tests/identities/factor_reference.py
5d67647e618288612d7be2f191ebce8877a3630daced9ef746ba3241a4c629ea  tests/identities/verify_baseline_factors.py
b49a071413cdd6349374d9f5ec5fbba529bdd745b53b0c0b6b3e23a0d752e61d  tests/identities/verify_factor_norms.py
7feb185edc10e46af7c5f88f1fee6bcf8da62bfe7650c71d97bd0db41746efb3  tests/identities/verify_factor_tensors.py
0ab729dc516275e51058c34b3246f78d64377b16947793adcd3a3bd01b012404  tests/identities/verify_local_identities.py
dcb3a0255082d4ca9f2381c224dfeb0e5b7f9b30be4b13e3828c162c714f1a53  tests/manuscript/__init__.py
5b003a1924936873616ca5391357d6df8ca6acd5638b626a3dcbce8c764224c4  tests/manuscript/verify_figures.py
27804b813c67f45c1cec46e7d8c8aa4012e7be7601d5547b1ceb82462fee0f2b  tests/manuscript/verify_records.py
2a5fb84eb2ca3883c8dcda60afeb3cd194daccab1dd55deaa3018001b8fea239  tests/manuscript/verify_tables.py
7cff3b3cda8ea3118a928f738dac186a8fdcc310ba0140918010fb3f043ba691  tests/regression/__init__.py
8fde1c1eb7bf0981a1269fd7d0b0b9a3c9bd821bbce5a3b42c8d8746bc1cf823  tests/regression/test_accuracy_controlled.py
fbf41c412e5ffaf153fe2909b9debb1fb700a77c70ed3ba2f515ac2e9e93abc2  tests/regression/test_big_cw.py
667b65b155d656039ea7a87d23f6986bfc939d301806a3344fed123462cbcade  tests/regression/test_catalogue_and_sigma.py
1234b5019be734efa1a72766c4639074dd0487ed6240cb31e70b57c8fa92d85a  tests/regression/test_cleanup_identities.py
ff374f5bde3807edd09258544ed696345c651d4d7073a3232d8dd82324bacf9b  tests/regression/test_grading_tools.py
aff91116e0b32d61c189d8a101837f7c9e921595b6440125df0ac15943fad7cb  tests/regression/test_input_modes.py
65858c77940ef68a3e68e8f9a9b47d1191467d980b6d904f07bd71faa95ac193  tests/regression/test_manuscript_tables.py
9b3c12f57c291b345ab588ad95fc4eb94c38439b60e4ccf1cf2b8fef2b088b1d  tests/regression/test_nonpositive_rule.py
33da7088602d2c7f664656d58e2a324dce565fc08882685c97a2d25b2fe4d1a9  tests/regression/test_product_layout.py
380150a57b9fd4aa2a16fc29b7101e40552e022e8fc46c311a19e34f24be8c32  tests/regression/test_readable_workflow.py
9f8d64cb43f65aad55c31efb8b1c281166a57ad34678b0c3df08c0db6f89ba00  tests/regression/test_source_structure.py
0dae0b49ba7a8a5fcac65313189b9c04cedc1f081848b28b63ccd07c7288fef0  tests/regression/verify_conversions.py
7fd2e3f72ee288b9221176d5dc47f3e7f9d37f530ebefad9698d0b155508d605  tests/requirements.txt
f967ce52e27780b9a8191e9b00024792577021eaca7c61f76692ca53d06ce99e  verification/__init__.py
67c4aa7a891097b32e09b3dc6d48a3b4dec24701ff41ac53688848bb6276a357  verification/construction_runtime.py
05a8d8210bb4c95cd94bd8dfc2fc234d0dd6045663e788c8a94f0b2f76cd559b  verification/readable_check.py
58eaed62b03e1dd1b528bc428807e1a0ed10e16c83a30381d63dc0e24311fe01  verification/reference_contractions.py
35ee67cf9ec96edfc25b27f36247fff598939ee5033e456463109823573142bb  verify.py
41eedb41240932f2993ecfe972ec768fbb2d164acdb02a4bbc38ffda064bcabc  ../figures/embedding_savings.pdf
e3793f4b4c1d59d8daf570bc8aafbdd3488bcb6f7d067ed2d5a683adf101dd65  ../figures/intro_border.pdf
7dfb9bd498cc82ff1d4ffe63bc159449013d5ca5a082ce2bfea90c8e0a22134f  ../figures/intro_bounded.pdf
1b71329997f174cdf12594d847a73896e2eb74f971538839f171e08c72d3cf8a  ../figures/intro_exact.pdf
2005e65e4f96e813faa5b3186f619fb7b6c91c6538c8f0312044492ab0a87415  ../figures/sierpinski_conflicts.pdf
b6e241f88b5bdfa56405383cb535a8f11fe982701e4fac2dd683bd4607ee72dc  ../figures/weighted_capacity.pdf
38537c024726dd46df6c7c390c386af3633e3460580cb7789d6b1050f17e848f  ../main.bib
1e00ad9caba03f6b134859fdf2353af35b666b2366fbb7416a1b0e1d731c090d  ../main.tex


==> anc/auxiliary/construction_usage.csv <==
id,d,N,p,theta,kind,figures,levels,roles,source_file,sha256
ex6,6,2,6,1,centered,savings;exact,,principal comparison,constructions/ex6.txt,510f9f125be6d27c45d80cdf575e13724db9166a00c0ef1793c64fe658358f88
br6,6,2,6,1/4,centered,savings;bounded,,principal comparison,constructions/br6.txt,0a30751c968e6488dcd4b674ffc50ff3253b3f6dd6ea7a6cacd451ca6196902c
br7,6,2,7,1/16,centered,savings;border,,principal comparison,constructions/br7.txt,5d3dbeba58878708ef804343c8edfb7b0707811f88fae4d9f2f56216ed4855f2
br8,6,2,8,1/2,centered,savings;bounded,,principal comparison,constructions/br8.txt,1656d3825092bf07e1aae0472d3ef1d52595f0afde714c1deac3fb404da3faa1
br9,6,2,9,1/3,centered,savings;bounded,,principal comparison,constructions/br9.txt,a4123be9090b24a561955296472925ab635ccabdc6fcc98228bb005f4c1d0009
br9q,6,2,9,3/11,centered,savings;bounded,,principal comparison,constructions/br9q.txt,4441f45fdc994b3994af0e74e76ab8d7b83a0ec8b858a5da829ecdfbc335af92
br10,6,2,10,1/8,centered,savings;border,,principal comparison,constructions/br10.txt,5bf634561ccb568c116d078cf0f480058646e24f62e0f9b5be9b4650795c0141
ex14,9,3,14,1,centered,savings;exact,,principal comparison,constructions/ex14.txt,35e33373f15ff7f24a6777685136bd8444611bff6f40bd13da153a30353b0756
ex28,9,3,28,1,centered,savings;exact,,principal comparison,constructions/ex28.txt,f99a39d40e0504062ad413508ebb8773d58b3015d3f1abf8bc99fdb08738a22f
br32,9,3,32,1/2,centered,savings;bounded,,principal comparison,constructions/br32.txt,13f51acfe145c67dc0acc9885688d8fe1bdf534b0ef4791d4d27333b0d97b3ec
br35,9,3,35,1/3,centered,savings;bounded,,principal comparison,constructions/br35.txt,19388c7c0f2e7e0a817315bc8ebf0f3943d1403862716e37b15fc1037b1633b7
br36,9,3,36,1/4,centered,savings;bounded,,principal comparison,constructions/br36.txt,09744d6f7b2a7e8c528acebd4b6013b1a37dfc8565e9752dcb5d093c165d99e7
br37,9,3,37,1/4,centered,savings;bounded,,principal comparison,constructions/br37.txt,8a1f6bf4c4408dc39f17b8a2b67f0905317791fc708104f1b353520213aba9d3
ub9,9,3,39,1/13,centered,savings;border,,principal comparison,constructions/ub9.txt,14eb8d4cd27dc7d8bdd0e442bf697095be3f0e817acd68c46ed3df205b361eee
ex38,12,4,38,1,centered,savings;exact,,principal comparison,constructions/ex38.txt,5b3ba56d4cb7afd0b4d58b4c93076cbe95caa0dd29b72c5927fdcc0c1bf53768
ex105,12,4,105,1,centered,savings;exact;bounded;border,,principal comparison,constructions/ex105.txt,5be07a72963435bf97922ac990451ee434763b7516e3c588f1743e03daeb81ff
br125,12,4,125,1/2,centered,savings;bounded,,principal comparison,constructions/br125.txt,e0523be99e0982250dba166d31f4aa94ac896fe8610f8ac212192f23a85e88d9
br133,12,4,133,1/3,centered,savings;bounded,,principal comparison,constructions/br133.txt,baf989728bc7534a2e89c09479dd46c7a5ffcc46746c06f0093ef775cbdf72fd
br141,12,4,141,1/4,centered,savings;bounded,,principal comparison,constructions/br141.txt,b5647c898b34fee896849f7b4d51f0bff34bfb350fa1ff96a9295f1e1ee867ba
ub12,12,4,150,1/12,centered,savings;border,,principal comparison,constructions/ub12.txt,b5e99fb85f86524e264f476f984b354f69028dc8010d73f81a60d2753aa3b475
br35full,9,3,35,8/23,centered,,,full-correction variant discussed in Section 8.2,constructions/br35full.txt,4967244536b16a3b3e05c2869ed77bfb3bba3bfb16b8875b4e3de352d40a5556
w1e,3,1,2,1,weighted,capacity,exact;half;third;quarter;none,weighted product count,constructions/w1e.txt,d989baa703c6ca31d73e8c08815fda709c33364c5ed3d1ac76e459c010bb0b16
w2e,6,2,6,1,weighted,capacity,exact,weighted product count,constructions/w2e.txt,7b94d59b194d1bf19fd7f598f3d8abae7434dfb385ecf36e13ea72302c050add
w2h,6,2,8,2/3,weighted,capacity,half,weighted product count,constructions/w2h.txt,438b8d4ef1ad21ab398e3720b0ea98c615503b115022a524c50b77c6c5c6ebbf
w2t,6,2,9,1/3,weighted,capacity,third;quarter,weighted product count,constructions/w2t.txt,c9245bddd76bb53fc3ba25688cc170c4e61398ed0e72f4087ce628c0a8ca01f6
w2u,6,2,10,2/9,weighted,capacity,none,weighted product count,constructions/w2u.txt,65104a9005bf28d9deac9fad098e315d558dcdf72fd8e399c263252fad813144
w3e,9,3,28,1,weighted,capacity,exact,weighted product count,constructions/w3e.txt,9e69a270a5a13337252fc88ff6565c2d4f55b13467bb2e83749ee47090681da5
w3h,9,3,32,1/2,weighted,capacity,half,weighted product count,constructions/w3h.txt,87a9fbe2a73cc76148e2c61abfdec2263850e6e13eb04eed414ebbbe9a69346d
w3t,9,3,35,85/228,weighted,capacity,third,weighted product count,constructions/w3t.txt,cff8847a7cd8e053b03acb3715266ccd7bf01a24063ac9ab7d4c8bb9c9cd3263
w3q,9,3,37,37/137,weighted,capacity,quarter,weighted product count,constructions/w3q.txt,269cc9270eb987b1df1b410dc277af92f112fb98714c2496382ccd694dc44ad0
w3u,9,3,39,22/115,weighted,capacity,none,weighted product count,constructions/w3u.txt,c3cd4e80ee36dda6697af5ddf40c54887ee93cbc72417319c522b086ef31d310
w4e,12,4,105,1,weighted,capacity,exact,weighted product count,constructions/w4e.txt,c282269dfbc65f6d0076df036c2825622f92285052af501a429d92318d24a178
w4h,12,4,125,1/2,weighted,capacity,half,weighted product count,constructions/w4h.txt,c000959ca59808bb59c12de8e8c93f3b42dcde3ba263817c4536c76fc42e9890
w4t,12,4,133,1/3,weighted,capacity,third,weighted product count,constructions/w4t.txt,65085b56d4d159d755834bfa16a96324609bc252f354709069d536185988d50e
w4q,12,4,141,311372/1233039,weighted,capacity,quarter,weighted product count,constructions/w4q.txt,fde8a61c8e176697ff9653257fb88aaf5568ca74a55526e27b83c66308c7d652
w4u,12,4,150,20688574658905705242415846239888975625/140332180208851130019246771032355756709,weighted,capacity,none,weighted product count,constructions/w4u.txt,b352e220da1e89c806b21d39c2ad8202836af5a577f127e3168293ea18a8942f
general10,6,,10,,unequal shape,,,tabulated unequal products,constructions/general10.txt,1d314e8f246c6455cde622244d0bbae0290a2e58ac635b924f56908767a20de3
general13,6,,13,,unequal shape,,,tabulated unequal products,constructions/general13.txt,486d2c5b6d220046f1571f6364f979c5b2e1cdbab758c6c1c95231c61c21dc84
general22,6,,22,,unequal shape,,,tabulated unequal products,constructions/general22.txt,ae2045f46053627d5c30effdfc7d8d7e47d7d0e9c3ac118595cb3582bd60d87f
inc6p51,6,,51,,incomplete,,,tabulated unequal products,constructions/inc6p51.txt,8b2dc424c108e09991e7954139a1ccdbe29e3b1b768efaac8400a1f68d06687a
inc9p68,9,,68,,incomplete,,,tabulated unequal products,constructions/inc9p68.txt,35540ef8bc025a62cdc98712a11053c6dbf8efa2898fda24d9f3e6a5bc795080


==> anc/construction_io.py <==
"""Readable construction lists, in-memory records, and optional JSON conversion.

The .txt lists are the editable inputs. Parsing validates coordinate sets and
exact fractions; the verifier derives heights, residuals, and correction sets.
See README.md for the format and input/output conventions.
"""
from __future__ import annotations
from dataclasses import dataclass
from copy import deepcopy
from functools import lru_cache
from fractions import Fraction
from pathlib import Path
import json
import re
import sys
from typing import Any

ROOT = Path(__file__).resolve().parent
sys.path[:0] = [str(ROOT / 'search_src'), str(ROOT / 'search_src/extended')]

@dataclass
class Construction:
    """Parsed tripartitions, signed exponents, and correction selection.

    family[t] stores the sorted coordinate sets U_t,V_t,W_t.
    powers[role][t] stores a_t,b_t,c_t for roles X,Y,Z. Incomplete
    big-CW terms also carry the three barred sets in bars[t].
    """
    name: str
    kind: str
    d: int
    family: list[list[list[int]]]
    powers: list[list[Fraction]]
    correction_rule: str = 'nonpositive'
    corrections: list[list[int]] | None = None
    bars: list[list[list[int]]] | None = None
    minimum_accuracy: Fraction | None = None
    evaluation_n: int = 11

    @property
    def p(self) -> int:
        """Return the number of listed independent products."""
        return len(self.family)


def _set(text: str, d: int) -> list[int]:
    """Parse a brace-delimited coordinate set, checking uniqueness and the range 0,...,d-1."""
    if not re.fullmatch(r'\{\s*(?:\d+(?:\s*,\s*\d+)*)?\s*\}', text):
        raise ValueError(f'Expected a coordinate set such as {{0, 2}}; got {text!r}')
    out = [int(v.strip()) for v in text[1:-1].split(',') if v.strip()]
    if len(out) != len(set(out)) or any(v >= d for v in out):
        raise ValueError('Repeated or out-of-range coordinate in ' + text)
    return sorted(out)


def _fraction(text: str) -> Fraction:
    """Parse an integer or rational string exactly, rejecting decimal exponent notation."""
    if not re.fullmatch(r'[+-]?\d+(?:/[1-9]\d*)?', text):
        raise ValueError(f'Use an integer or exact fraction, not a decimal: {text!r}')
    return Fraction(text)


def parse(text: str, name: str = 'construction') -> Construction:
    """Parse a readable construction definition and validate its input syntax.

    The header selects centered, weighted, or incomplete big-CW geometry. Each
    product row partitions the coordinate set and supplies either signed rational
    exponents or barred sets. This function checks the input specification; the
    ordinary-set checker subsequently verifies mixed-term cancellation and accuracy.
    """
    headers: dict[str, str] = {}
    products: list[tuple[int, str]] = []
    corrections: list[tuple[int, str]] = []
    section = 'header'
    lines = text.splitlines()
    seen_sections = set()
    for lineno, original in enumerate(lines, 1):
        line = original.split('#', 1)[0].strip()
        if not line:
            continue
        if line == 'STC construction 1':
            if headers or products or section != 'header':
                raise ValueError(f'Line {lineno}: misplaced format identifier')
            headers['format'] = '1'
        elif line in ('[products]', '[corrections]'):
            section = line[1:-1]
            if section in seen_sections:
                raise ValueError(f'Line {lineno}: duplicate section')
            seen_sections.add(section)
        elif section == 'header':
            if ':' not in line:
                raise ValueError(f'Line {lineno}: expected header key: value')
            key, val = map(str.strip, line.split(':', 1))
            if key not in {'kind', 'd', 'corrections', 'minimum_accuracy', 'evaluation_n'} or key in headers:
                raise ValueError(f'Line {lineno}: unknown or duplicate header {key}')
            headers[key] = val
        else:
            (products if section == 'products' else corrections).append((lineno, line))
    if headers.get('format') != '1' or 'kind' not in headers or 'd' not in headers:
        raise ValueError('Missing STC construction 1, kind, or d header')
    d = int(headers['d'])
    if not 1 <= d <= 30:
        raise ValueError('d must be in 1..30 for the supplied factor/verification routines')
    kind = headers['kind']
    if kind not in {'centered', 'weighted', 'incomplete'}:
        raise ValueError('kind must be centered, weighted, or incomplete')
    rule = headers.get('corrections', 'nonpositive' if kind == 'centered' else 'none')
    if rule not in {'nonpositive', 'explicit', 'none'}:
        raise ValueError('corrections must be nonpositive, explicit, or none')
    if kind != 'centered' and rule != 'none':
        raise ValueError('Weighted and incomplete records do not have explicit corrections')
    family, bars = [], []
    powers: list[list[Fraction]] = [[], [], []]
    for index, (lineno, line) in enumerate(products, 1):
        fields = [v.strip() for v in line.split('|')]
        try:
            if len(fields) != 7 or fields[0] != str(index):
                raise ValueError('Expected consecutive 1-based row number and six fields')
            parts = [_set(v, d) for v in fields[1:4]]
            if kind == 'incomplete':
                barred = [_set(v, d) for v in fields[4:7]]
                all_parts = parts + barred
                bars.append(barred)
                for row in powers:
                    row.append(Fraction(0))
            else:
                abc = [_fraction(v) for v in fields[4:7]]
                if sum(abc) != 0:
                    raise ValueError('a_t + b_t + c_t must be zero')
                for row, value in zip(powers, abc):
                    row.append(value)
                all_parts = parts
            flat = [v for part in all_parts for v in part]
            if sorted(flat) != list(range(d)):
                raise ValueError('The sets in a row must be disjoint and partition {0,...,d-1}')
            family.append(parts)
        except ValueError as err:
            raise ValueError(f'Line {lineno}: {err}') from err
    if not family:
        raise ValueError('At least one product is required')
    sets = [_set(line, d) for _, line in corrections]
    if any(not p for p in sets) or len({tuple(p) for p in sets}) != len(sets):
        raise ValueError('Correction sets must be distinct and nonempty')
    if rule != 'explicit' and 'corrections' in seen_sections:
        raise ValueError('[corrections] is used only with corrections: explicit')
    if rule == 'explicit' and 'corrections' not in seen_sections:
        raise ValueError('corrections: explicit requires a [corrections] section (possibly empty)')
    minimum = _fraction(headers['minimum_accuracy']) if 'minimum_accuracy' in headers else None
    if minimum is not None and not 0 < minimum <= 1:
        raise ValueError('minimum_accuracy must be in (0,1]')
    if kind == 'incomplete' and minimum is not None:
        raise ValueError('The big-CW intrinsic degeneration is not a block grading; do not give minimum_accuracy')
    evaluation_n = int(headers.get('evaluation_n', '11'))
    if evaluation_n < 1:
        raise ValueError('evaluation_n must be positive')
    return Construction(name, kind, d, family, powers, rule,
                        sets if rule == 'explicit' else None,
                        bars if kind == 'incomplete' else None, minimum, evaluation_n)


def resolve(value: str | Path) -> Path:
    """Resolve a construction identifier or an existing text/JSON path to a file."""
    path = Path(value)
    if path.is_file():
        return path
    path = ROOT / 'constructions' / (str(value) + '.txt')
    if path.is_file():
        return path
    raise FileNotFoundError(f'No construction {value!r}; use an ID or a file path')


def load(value: str | Path) -> Construction:
    """Read one definition, preserving its listed tripartitions and exact exponents."""
    path = resolve(value)
    if path.suffix == '.json':
        return from_json(json.loads(path.read_text()), path.stem)
    return parse(path.read_text(), path.stem)


def set_text(values) -> str:
    """Format coordinate labels as an increasing brace-delimited set."""
    return '{' + ', '.join(map(str, sorted(values))) + '}'


def render(c: Construction) -> str:
    """Serialize a Construction as readable product rows and optional correction sets."""
    out = ['STC construction 1', f'kind: {c.kind}', f'd: {c.d}',
           f'corrections: {c.correction_rule}']
    if c.minimum_accuracy is not None:
        out.append(f'minimum_accuracy: {c.minimum_accuracy}')
    out += [f'evaluation_n: {c.evaluation_n}', '', '# Coordinate labels are zero-based; product numbers are one-based.']
    if c.kind == 'incomplete':
        out += ['# U,V,W partition G; barU,barV,barW partition its complement H.',
                '# The parameter is the intrinsic rational big-CW parameter, not block exponents.',
                '# t | U | V | W | barU | barV | barW']
    else:
        out += ['# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.',
                '# t | U | V | W | a_t | b_t | c_t']
    out.append('[products]')
    for t, parts in enumerate(c.family):
        rest = [set_text(p) for p in c.bars[t]] if c.bars is not None else [str(row[t]) for row in c.powers]
        out.append(' | '.join([str(t+1)] + [set_text(p) for p in parts] + rest))
    if c.correction_rule == 'explicit':
        out += ['', '# Coefficient for P is (-1)^|P| (n+1)^|P|; the main aggregate is separate.', '[corrections]']
        out += [set_text(p) for p in sorted(c.corrections or [], key=lambda p: (len(p), p))]
    return '\n'.join(out) + '\n'


def from_json(raw: dict[str, Any], name: str, *, principal: bool = False) -> Construction:
    """Import a search or interchange record into the readable construction model.

    Complete constructions retain their original signed exponents. Weighted records
    retain their weighted grading; incomplete records retain both tripartitions.
    The principal flag requests the nonpositive-degree correction rule.
    """
    from accuracy_controlled import raw_powers
    if raw.get('format') == 'big-cw-construction-v1':
        terms = raw['terms']
        return Construction(name, 'incomplete', int(raw['d']),
            [[t[k] for k in ('U','V','W')] for t in terms], [[Fraction(0)] * len(terms) for _ in range(3)],
            'none', None, [[t[k] for k in ('barU','barV','barW')] for t in terms],
            None, int(raw.get('metadata', {}).get('optimal_n') or 14))
    if raw.get('format') == 'weighted-capacity-v1':
        return Construction(name, 'weighted', int(raw['d']), raw['family'],
            [[Fraction(v) for v in row] for row in raw['powers']], 'none', None, None,
            Fraction(raw['theta']), 11)
    from sigma_analysis import canonical_complete
    canonical = canonical_complete(raw, name)
    if any(Fraction(value) != (-1)**len(P) for P, value in zip(canonical['support'], canonical['coefficients'])):
        raise ValueError("This readable format supports the paper's inclusion-exclusion coefficients only")
    rule = 'nonpositive' if principal or raw.get('accuracy', {}).get('correction_rule') == 'nonpositive' else 'explicit'
    return Construction(name, 'centered', int(raw['d']), raw['family'], raw_powers(raw), rule,
        canonical['support'] if rule == 'explicit' else None, None,
        Fraction(canonical['theta']), int(canonical.get('suggested_n', 11)))


def compile_record(c: Construction) -> dict[str, Any]:
    """Build an in-memory record, recomputing corrections, degrees, and counts."""
    from accuracy_controlled import Geometry, analyze, make_certificate
    source = {'readable_source': c.name + '.txt', 'global_optimality_claim': False}
    if c.kind == 'incomplete':
        from big_cw import make_term, term_to_dict, construction_counts, verify_big_cw_conflict_free
        terms = []
        for parts, bars in zip(c.family, c.bars or []):
            args = [sum(1 << v for v in p) for p in parts + bars]
            terms.append(make_term(c.d, *args))
        ok, message = verify_big_cw_conflict_free(terms, c.d)
        if not ok:
            raise ValueError(message)
        counts = {str(k): v for k, v in construction_counts(terms).items()}
        return dict(format='big-cw-construction-v1', d=c.d, terms=[term_to_dict(t) for t in terms],
                    counts_by_active_size=counts, metadata={'optimal_n': c.evaluation_n, **source})
    geo = Geometry.build(c.family, c.d)
    if c.kind == 'weighted':
        from weighted_capacity import analyze as wa, certificate
        info = wa(geo, c.powers)
        if c.minimum_accuracy and info['theta'] < c.minimum_accuracy:
            raise ValueError('Weighted grading misses minimum_accuracy')
        return certificate(geo, info, source)
    Q = None if c.correction_rule == 'nonpositive' else {
        sum(1 << r for r in P) for P in (c.corrections or [])}
    result = analyze(geo, c.powers, c.minimum_accuracy or Fraction(1, 10**18), Q,
                     correction_rule='nonpositive' if c.correction_rule == 'nonpositive' else 'threshold')
    source['objective_n'] = c.evaluation_n
    return make_certificate(geo, result, source)


def json_bytes(raw: dict) -> bytes:
    """Serialize an in-memory construction record as deterministic UTF-8 JSON bytes."""
    return (json.dumps(raw, indent=2, sort_keys=False) + '\n').encode()


@lru_cache(maxsize=64)
def _record_from_text(text: str, name: str) -> dict[str, Any]:
    """Cache a derived record by source contents within the current process."""
    return compile_record(parse(text, name))


def read_record(value: str | Path) -> dict[str, Any]:
    """Read an ID, text definition, or an exported JSON construction.

    Text definitions are parsed and their derived fields are computed in
    memory. The cache is keyed by source contents so edits take effect on
    the next call. Each call returns its own mutable record. JSON inputs
    are accepted for search results and interchange.
    """
    path = resolve(value)
    text = path.read_text(encoding='utf-8')
    if path.suffix == '.json':
        return json.loads(text)
    return deepcopy(_record_from_text(text, path.stem))


==> anc/constructions/br10.txt <==
STC construction 1
kind: centered
d: 6
corrections: nonpositive
minimum_accuracy: 1/8
evaluation_n: 126

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {2, 3} | {0, 1} | {4, 5} | 16/3 | 0 | -16/3
2 | {1, 3} | {2, 5} | {0, 4} | 13/3 | 0 | -13/3
3 | {4, 5} | {0, 3} | {1, 2} | 14/3 | 7/3 | -7
4 | {1, 4} | {3, 5} | {0, 2} | 14/3 | 4/3 | -6
5 | {2, 4} | {1, 5} | {0, 3} | 11/3 | 0 | -11/3
6 | {3, 4} | {1, 2} | {0, 5} | 7 | 0 | -7
7 | {1, 5} | {0, 4} | {2, 3} | 1 | 8/3 | -11/3
8 | {0, 1} | {3, 4} | {2, 5} | 0 | 6 | -6
9 | {0, 5} | {2, 4} | {1, 3} | 2 | 11/3 | -17/3
10 | {0, 2} | {1, 4} | {3, 5} | 0 | 8/3 | -8/3


==> anc/constructions/br125.txt <==
STC construction 1
kind: centered
d: 12
corrections: nonpositive
minimum_accuracy: 1/2
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 4, 6, 11} | {0, 2, 7, 8} | {3, 5, 9, 10} | 0 | 1 | -1
2 | {0, 1, 6, 8} | {2, 5, 7, 9} | {3, 4, 10, 11} | 1 | 0 | -1
3 | {3, 7, 9, 10} | {0, 1, 5, 11} | {2, 4, 6, 8} | 0 | 1 | -1
4 | {0, 1, 2, 8} | {3, 4, 9, 11} | {5, 6, 7, 10} | 0 | 0 | 0
5 | {4, 7, 8, 11} | {0, 3, 6, 10} | {1, 2, 5, 9} | 0 | 1 | -1
6 | {4, 5, 10, 11} | {2, 3, 6, 8} | {0, 1, 7, 9} | 0 | 0 | 0
7 | {1, 4, 6, 7} | {2, 3, 8, 9} | {0, 5, 10, 11} | 0 | 1 | -1
8 | {1, 7, 9, 11} | {0, 2, 4, 5} | {3, 6, 8, 10} | 0 | 0 | 0
9 | {1, 3, 7, 10} | {4, 6, 8, 11} | {0, 2, 5, 9} | 1 | 0 | -1
10 | {1, 4, 5, 6} | {3, 9, 10, 11} | {0, 2, 7, 8} | 0 | 1 | -1
11 | {2, 5, 8, 11} | {0, 1, 6, 10} | {3, 4, 7, 9} | 0 | 0 | 0
12 | {1, 3, 4, 5} | {0, 7, 8, 11} | {2, 6, 9, 10} | 1 | 0 | -1
13 | {1, 2, 4, 7} | {0, 6, 9, 11} | {3, 5, 8, 10} | 1 | 0 | -1
14 | {1, 7, 8, 10} | {2, 3, 9, 11} | {0, 4, 5, 6} | 1 | 0 | -1
15 | {3, 7, 8, 10} | {0, 5, 6, 11} | {1, 2, 4, 9} | 1 | 0 | -1
16 | {0, 2, 4, 9} | {7, 8, 10, 11} | {1, 3, 5, 6} | 1 | 0 | -1
17 | {2, 3, 4, 5} | {6, 7, 8, 10} | {0, 1, 9, 11} | 1 | 0 | -1
18 | {0, 4, 6, 7} | {1, 3, 8, 11} | {2, 5, 9, 10} | 1 | 0 | -1
19 | {2, 3, 4, 9} | {0, 1, 7, 8} | {5, 6, 10, 11} | 1 | 0 | -1
20 | {1, 3, 6, 10} | {0, 5, 7, 11} | {2, 4, 8, 9} | 0 | 0 | 0
21 | {2, 3, 7, 9} | {1, 4, 5, 6} | {0, 8, 10, 11} | 0 | 0 | 0
22 | {5, 6, 9, 11} | {0, 2, 3, 10} | {1, 4, 7, 8} | 1 | 0 | -1
23 | {2, 4, 5, 6} | {3, 7, 8, 9} | {0, 1, 10, 11} | 0 | 1 | -1
24 | {1, 2, 10, 11} | {4, 5, 6, 7} | {0, 3, 8, 9} | 1 | 0 | -1
25 | {0, 2, 7, 8} | {5, 9, 10, 11} | {1, 3, 4, 6} | 1 | 0 | -1
26 | {3, 4, 10, 11} | {0, 2, 6, 7} | {1, 5, 8, 9} | 0 | 1 | -1
27 | {1, 5, 8, 9} | {0, 3, 4, 7} | {2, 6, 10, 11} | 1 | 0 | -1
28 | {0, 6, 9, 11} | {1, 3, 4, 5} | {2, 7, 8, 10} | 0 | 0 | 0
29 | {0, 2, 6, 11} | {4, 5, 9, 10} | {1, 3, 7, 8} | 1 | 0 | -1
30 | {3, 6, 9, 10} | {1, 5, 7, 8} | {0, 2, 4, 11} | 1 | 0 | -1
31 | {1, 5, 6, 8} | {2, 4, 10, 11} | {0, 3, 7, 9} | 0 | 1 | -1
32 | {0, 2, 4, 8} | {1, 3, 5, 9} | {6, 7, 10, 11} | 0 | 1 | -1
33 | {4, 6, 8, 11} | {1, 2, 5, 7} | {0, 3, 9, 10} | 1 | 0 | -1
34 | {0, 1, 6, 9} | {3, 4, 5, 10} | {2, 7, 8, 11} | 1 | 0 | -1
35 | {1, 2, 3, 6} | {5, 8, 10, 11} | {0, 4, 7, 9} | 0 | 0 | 0
36 | {1, 8, 9, 10} | {0, 2, 5, 6} | {3, 4, 7, 11} | 0 | 1 | -1
37 | {0, 1, 10, 11} | {2, 6, 7, 8} | {3, 4, 5, 9} | 0 | 1 | -1
38 | {4, 7, 9, 11} | {1, 2, 6, 10} | {0, 3, 5, 8} | 0 | 1 | -1
39 | {2, 3, 6, 11} | {4, 8, 9, 10} | {0, 1, 5, 7} | 0 | 0 | 0
40 | {4, 6, 8, 9} | {0, 3, 7, 11} | {1, 2, 5, 10} | 0 | 0 | 0
41 | {1, 3, 7, 11} | {2, 5, 6, 9} | {0, 4, 8, 10} | 1 | 0 | -1
42 | {0, 1, 4, 6} | {2, 3, 7, 8} | {5, 9, 10, 11} | 0 | 0 | 0
43 | {0, 2, 3, 10} | {1, 4, 7, 8} | {5, 6, 9, 11} | 0 | 1 | -1
44 | {1, 4, 5, 9} | {0, 2, 3, 6} | {7, 8, 10, 11} | 1 | 0 | -1
45 | {0, 2, 7, 10} | {1, 4, 5, 9} | {3, 6, 8, 11} | 0 | 0 | 0
46 | {0, 4, 6, 11} | {5, 7, 8, 10} | {1, 2, 3, 9} | 0 | 0 | 0
47 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 1 | 0 | -1
48 | {1, 6, 7, 11} | {2, 5, 8, 9} | {0, 3, 4, 10} | 0 | 0 | 0
49 | {3, 7, 8, 11} | {0, 4, 5, 10} | {1, 2, 6, 9} | 1 | 0 | -1
50 | {2, 3, 8, 11} | {0, 5, 7, 10} | {1, 4, 6, 9} | 0 | 0 | 0
51 | {1, 2, 3, 8} | {5, 7, 9, 10} | {0, 4, 6, 11} | 0 | 0 | 0
52 | {4, 6, 7, 8} | {0, 1, 2, 9} | {3, 5, 10, 11} | 1 | 0 | -1
53 | {2, 3, 5, 11} | {0, 8, 9, 10} | {1, 4, 6, 7} | 0 | 0 | 0
54 | {1, 2, 5, 9} | {4, 8, 10, 11} | {0, 3, 6, 7} | 1 | 0 | -1
55 | {0, 1, 3, 8} | {2, 6, 7, 10} | {4, 5, 9, 11} | 0 | 0 | 0
56 | {0, 4, 8, 10} | {3, 7, 9, 11} | {1, 2, 5, 6} | 1 | 0 | -1
57 | {3, 5, 7, 8} | {0, 2, 6, 10} | {1, 4, 9, 11} | 0 | 1 | -1
58 | {1, 2, 9, 10} | {3, 6, 7, 8} | {0, 4, 5, 11} | 0 | 1 | -1
59 | {4, 5, 8, 9} | {2, 3, 6, 10} | {0, 1, 7, 11} | 0 | 1 | -1
60 | {3, 7, 10, 11} | {0, 2, 6, 8} | {1, 4, 5, 9} | 0 | 1 | -1
61 | {1, 6, 8, 9} | {0, 3, 4, 5} | {2, 7, 10, 11} | 0 | 0 | 0
62 | {1, 2, 9, 11} | {0, 3, 5, 6} | {4, 7, 8, 10} | 0 | 1 | -1
63 | {5, 6, 7, 10} | {3, 8, 9, 11} | {0, 1, 2, 4} | 1 | 0 | -1
64 | {4, 5, 9, 11} | {0, 1, 8, 10} | {2, 3, 6, 7} | 1 | 0 | -1
65 | {2, 4, 7, 8} | {1, 5, 9, 10} | {0, 3, 6, 11} | 0 | 0 | 0
66 | {1, 3, 10, 11} | {0, 5, 6, 9} | {2, 4, 7, 8} | 0 | 1 | -1
67 | {0, 3, 8, 9} | {1, 5, 6, 7} | {2, 4, 10, 11} | 1 | 0 | -1
68 | {0, 4, 9, 11} | {3, 6, 8, 10} | {1, 2, 5, 7} | 1 | 0 | -1
69 | {0, 1, 2, 9} | {4, 6, 10, 11} | {3, 5, 7, 8} | 0 | 1 | -1
70 | {2, 3, 4, 11} | {5, 6, 7, 10} | {0, 1, 8, 9} | 0 | 1 | -1
71 | {1, 3, 8, 11} | {0, 5, 6, 10} | {2, 4, 7, 9} | 0 | 1 | -1
72 | {0, 6, 7, 9} | {1, 2, 3, 4} | {5, 8, 10, 11} | 0 | 1 | -1
73 | {6, 8, 9, 10} | {2, 3, 5, 11} | {0, 1, 4, 7} | 0 | 1 | -1
74 | {4, 7, 8, 9} | {1, 2, 5, 11} | {0, 3, 6, 10} | 0 | 1 | -1
75 | {4, 6, 7, 9} | {0, 2, 3, 5} | {1, 8, 10, 11} | 0 | 1 | -1
76 | {1, 2, 6, 7} | {0, 3, 5, 9} | {4, 8, 10, 11} | 0 | 1 | -1
77 | {3, 7, 8, 9} | {0, 5, 10, 11} | {1, 2, 4, 6} | 1 | 0 | -1
78 | {1, 3, 5, 8} | {0, 7, 9, 11} | {2, 4, 6, 10} | 0 | 0 | 0
79 | {7, 9, 10, 11} | {1, 3, 5, 6} | {0, 2, 4, 8} | 0 | 1 | -1
80 | {4, 7, 9, 10} | {1, 3, 6, 8} | {0, 2, 5, 11} | 0 | 1 | -1
81 | {2, 4, 6, 7} | {0, 1, 9, 10} | {3, 5, 8, 11} | 1 | 0 | -1
82 | {0, 2, 5, 11} | {1, 4, 8, 9} | {3, 6, 7, 10} | 0 | 0 | 0
83 | {0, 1, 9, 11} | {2, 6, 8, 10} | {3, 4, 5, 7} | 0 | 0 | 0
84 | {0, 2, 3, 4} | {1, 6, 8, 9} | {5, 7, 10, 11} | 0 | 0 | 0
85 | {4, 8, 10, 11} | {1, 2, 3, 9} | {0, 5, 6, 7} | 0 | 1 | -1
86 | {1, 6, 7, 9} | {2, 4, 8, 11} | {0, 3, 5, 10} | 1 | 0 | -1
87 | {0, 4, 5, 9} | {2, 3, 6, 11} | {1, 7, 8, 10} | 0 | 0 | 0
88 | {1, 3, 5, 6} | {4, 7, 8, 10} | {0, 2, 9, 11} | 0 | 0 | 0
89 | {3, 4, 8, 9} | {0, 1, 7, 11} | {2, 5, 6, 10} | 1 | 0 | -1
90 | {2, 4, 7, 10} | {0, 1, 9, 11} | {3, 5, 6, 8} | 0 | 1 | -1
91 | {4, 6, 9, 11} | {1, 2, 5, 10} | {0, 3, 7, 8} | 0 | 1 | -1
92 | {0, 4, 5, 10} | {2, 6, 8, 11} | {1, 3, 7, 9} | 0 | 0 | 0
93 | {0, 2, 4, 10} | {1, 3, 7, 11} | {5, 6, 8, 9} | 0 | 0 | 0
94 | {0, 8, 9, 11} | {1, 3, 4, 10} | {2, 5, 6, 7} | 0 | 1 | -1
95 | {3, 4, 7, 9} | {0, 1, 5, 10} | {2, 6, 8, 11} | 1 | 0 | -1
96 | {1, 5, 7, 8} | {2, 3, 4, 10} | {0, 6, 9, 11} | 1 | 0 | -1
97 | {0, 2, 5, 6} | {8, 9, 10, 11} | {1, 3, 4, 7} | 1 | 0 | -1
98 | {4, 5, 6, 11} | {0, 3, 7, 10} | {1, 2, 8, 9} | 0 | 1 | -1
99 | {0, 7, 9, 11} | {2, 5, 6, 8} | {1, 3, 4, 10} | 0 | 1 | -1
100 | {0, 2, 6, 10} | {1, 4, 8, 11} | {3, 5, 7, 9} | 0 | 0 | 0
101 | {3, 5, 7, 9} | {0, 6, 8, 10} | {1, 2, 4, 11} | 0 | 1 | -1
102 | {0, 3, 4, 8} | {2, 5, 6, 11} | {1, 7, 9, 10} | 1 | 0 | -1
103 | {0, 4, 6, 9} | {2, 3, 8, 11} | {1, 5, 7, 10} | 0 | 0 | 0
104 | {5, 7, 10, 11} | {1, 2, 4, 9} | {0, 3, 6, 8} | 0 | 0 | 0
105 | {1, 3, 5, 7} | {2, 4, 9, 11} | {0, 6, 8, 10} | 0 | 1 | -1
106 | {2, 3, 5, 8} | {0, 6, 7, 11} | {1, 4, 9, 10} | 0 | 0 | 0
107 | {1, 2, 5, 8} | {3, 6, 7, 9} | {0, 4, 10, 11} | 1 | 0 | -1
108 | {0, 2, 9, 10} | {5, 6, 7, 11} | {1, 3, 4, 8} | 0 | 0 | 0
109 | {0, 2, 5, 8} | {1, 3, 4, 6} | {7, 9, 10, 11} | 0 | 0 | 0
110 | {3, 5, 6, 8} | {4, 7, 9, 10} | {0, 1, 2, 11} | 1 | 0 | -1
111 | {6, 7, 9, 11} | {0, 3, 4, 10} | {1, 2, 5, 8} | 0 | 0 | 0
112 | {0, 1, 6, 11} | {3, 4, 9, 10} | {2, 5, 7, 8} | 0 | 0 | 0
113 | {0, 2, 4, 11} | {1, 6, 7, 10} | {3, 5, 8, 9} | 0 | 1 | -1
114 | {6, 7, 8, 10} | {0, 1, 3, 4} | {2, 5, 9, 11} | 1 | 0 | -1
115 | {2, 6, 7, 10} | {1, 4, 5, 8} | {0, 3, 9, 11} | 0 | 1 | -1
116 | {2, 3, 5, 9} | {0, 1, 4, 7} | {6, 8, 10, 11} | 0 | 0 | 0
117 | {1, 2, 3, 10} | {4, 6, 9, 11} | {0, 5, 7, 8} | 0 | 0 | 0
118 | {0, 2, 8, 10} | {1, 5, 7, 11} | {3, 4, 6, 9} | 0 | 1 | -1
119 | {1, 5, 7, 10} | {2, 3, 4, 9} | {0, 6, 8, 11} | 0 | 0 | 0
120 | {0, 1, 8, 9} | {2, 6, 7, 11} | {3, 4, 5, 10} | 0 | 0 | 0
121 | {0, 4, 7, 8} | {2, 5, 9, 11} | {1, 3, 6, 10} | 1 | 0 | -1
122 | {6, 7, 9, 10} | {1, 2, 3, 11} | {0, 4, 5, 8} | 0 | 0 | 0
123 | {0, 5, 6, 8} | {1, 3, 4, 11} | {2, 7, 9, 10} | 0 | 1 | -1
124 | {1, 2, 4, 11} | {0, 5, 8, 10} | {3, 6, 7, 9} | 1 | 0 | -1
125 | {4, 5, 6, 8} | {0, 2, 3, 7} | {1, 9, 10, 11} | 0 | 0 | 0


==> anc/constructions/br133.txt <==
STC construction 1
kind: centered
d: 12
corrections: nonpositive
minimum_accuracy: 1/3
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {4, 5, 7, 8} | {2, 3, 6, 9} | {0, 1, 10, 11} | 1 | 1 | -2
2 | {0, 3, 4, 9} | {7, 8, 10, 11} | {1, 2, 5, 6} | 1 | 0 | -1
3 | {0, 2, 9, 10} | {5, 6, 7, 11} | {1, 3, 4, 8} | 1 | 0 | -1
4 | {0, 2, 6, 11} | {4, 5, 9, 10} | {1, 3, 7, 8} | 2 | 0 | -2
5 | {0, 1, 9, 10} | {2, 6, 8, 11} | {3, 4, 5, 7} | 0 | 0 | 0
6 | {4, 5, 6, 8} | {0, 2, 3, 7} | {1, 9, 10, 11} | 0 | 0 | 0
7 | {1, 7, 8, 9} | {0, 2, 3, 4} | {5, 6, 10, 11} | 1 | 1 | -2
8 | {2, 3, 4, 11} | {5, 6, 7, 10} | {0, 1, 8, 9} | 0 | 1 | -1
9 | {0, 3, 5, 10} | {6, 8, 9, 11} | {1, 2, 4, 7} | 1 | 1 | -2
10 | {0, 2, 8, 10} | {4, 5, 6, 7} | {1, 3, 9, 11} | 0 | 0 | 0
11 | {1, 2, 3, 6} | {5, 8, 10, 11} | {0, 4, 7, 9} | 0 | 0 | 0
12 | {5, 6, 9, 11} | {0, 2, 3, 10} | {1, 4, 7, 8} | 2 | 0 | -2
13 | {0, 3, 8, 9} | {1, 5, 6, 7} | {2, 4, 10, 11} | 1 | 1 | -2
14 | {0, 1, 6, 11} | {3, 4, 9, 10} | {2, 5, 7, 8} | 0 | 0 | 0
15 | {3, 4, 6, 9} | {0, 1, 5, 10} | {2, 7, 8, 11} | 1 | 0 | -1
16 | {3, 5, 7, 9} | {0, 6, 8, 10} | {1, 2, 4, 11} | 0 | 1 | -1
17 | {0, 2, 7, 10} | {1, 4, 5, 9} | {3, 6, 8, 11} | 0 | 0 | 0
18 | {0, 2, 3, 10} | {1, 4, 7, 8} | {5, 6, 9, 11} | 0 | 0 | 0
19 | {2, 6, 7, 10} | {1, 4, 5, 8} | {0, 3, 9, 11} | 0 | 1 | -1
20 | {1, 3, 7, 11} | {2, 5, 6, 9} | {0, 4, 8, 10} | 1 | 0 | -1
21 | {0, 1, 3, 8} | {5, 9, 10, 11} | {2, 4, 6, 7} | 2 | 0 | -2
22 | {6, 7, 9, 11} | {1, 3, 5, 10} | {0, 2, 4, 8} | 0 | 2 | -2
23 | {0, 2, 3, 4} | {1, 6, 8, 9} | {5, 7, 10, 11} | 0 | 0 | 0
24 | {3, 4, 8, 9} | {0, 5, 6, 11} | {1, 2, 7, 10} | 1 | 0 | -1
25 | {5, 7, 10, 11} | {1, 2, 4, 9} | {0, 3, 6, 8} | 0 | 0 | 0
26 | {0, 1, 2, 9} | {4, 6, 10, 11} | {3, 5, 7, 8} | 0 | 1 | -1
27 | {0, 1, 9, 11} | {3, 4, 5, 10} | {2, 6, 7, 8} | 0 | 0 | 0
28 | {3, 6, 9, 10} | {1, 5, 7, 8} | {0, 2, 4, 11} | 2 | 0 | -2
29 | {0, 1, 8, 9} | {2, 6, 7, 11} | {3, 4, 5, 10} | 0 | 0 | 0
30 | {0, 4, 6, 11} | {5, 7, 8, 10} | {1, 2, 3, 9} | 0 | 0 | 0
31 | {0, 4, 6, 9} | {2, 3, 8, 11} | {1, 5, 7, 10} | 0 | 0 | 0
32 | {1, 3, 10, 11} | {0, 5, 6, 9} | {2, 4, 7, 8} | 0 | 1 | -1
33 | {4, 7, 8, 9} | {1, 2, 5, 11} | {0, 3, 6, 10} | 0 | 1 | -1
34 | {0, 5, 8, 11} | {1, 3, 4, 6} | {2, 7, 9, 10} | 2 | 0 | -2
35 | {1, 6, 8, 9} | {0, 3, 4, 5} | {2, 7, 10, 11} | 0 | 0 | 0
36 | {2, 4, 7, 8} | {1, 5, 9, 10} | {0, 3, 6, 11} | 1 | 0 | -1
37 | {2, 3, 5, 8} | {0, 6, 9, 11} | {1, 4, 7, 10} | 0 | 0 | 0
38 | {1, 3, 6, 10} | {0, 5, 7, 11} | {2, 4, 8, 9} | 0 | 0 | 0
39 | {1, 7, 9, 11} | {0, 2, 4, 5} | {3, 6, 8, 10} | 0 | 0 | 0
40 | {1, 8, 9, 10} | {0, 2, 5, 6} | {3, 4, 7, 11} | 0 | 1 | -1
41 | {4, 6, 8, 11} | {1, 2, 5, 7} | {0, 3, 9, 10} | 1 | 0 | -1
42 | {0, 2, 5, 6} | {8, 9, 10, 11} | {1, 3, 4, 7} | 1 | 0 | -1
43 | {5, 6, 8, 11} | {0, 3, 4, 10} | {1, 2, 7, 9} | 1 | 0 | -1
44 | {2, 4, 5, 6} | {3, 7, 9, 11} | {0, 1, 8, 10} | 0 | 0 | 0
45 | {0, 2, 4, 8} | {1, 3, 5, 9} | {6, 7, 10, 11} | 0 | 2 | -2
46 | {2, 4, 6, 7} | {0, 1, 9, 10} | {3, 5, 8, 11} | 1 | 0 | -1
47 | {1, 3, 5, 6} | {4, 7, 8, 10} | {0, 2, 9, 11} | 0 | 1 | -1
48 | {0, 1, 6, 8} | {2, 5, 7, 9} | {3, 4, 10, 11} | 1 | 0 | -1
49 | {3, 7, 9, 10} | {0, 1, 5, 11} | {2, 4, 6, 8} | 0 | 0 | 0
50 | {0, 1, 10, 11} | {2, 6, 7, 8} | {3, 4, 5, 9} | 0 | 1 | -1
51 | {1, 4, 5, 6} | {2, 7, 10, 11} | {0, 3, 8, 9} | 0 | 2 | -2
52 | {0, 7, 9, 11} | {1, 2, 4, 10} | {3, 5, 6, 8} | 0 | 2 | -2
53 | {0, 1, 3, 10} | {4, 6, 8, 11} | {2, 5, 7, 9} | 1 | 1 | -2
54 | {2, 3, 7, 9} | {1, 4, 5, 6} | {0, 8, 10, 11} | 0 | 0 | 0
55 | {2, 3, 8, 11} | {0, 5, 7, 10} | {1, 4, 6, 9} | 0 | 0 | 0
56 | {4, 7, 8, 10} | {1, 3, 6, 11} | {0, 2, 5, 9} | 2 | 0 | -2
57 | {4, 5, 6, 11} | {1, 3, 9, 10} | {0, 2, 7, 8} | 0 | 1 | -1
58 | {0, 4, 9, 11} | {3, 6, 8, 10} | {1, 2, 5, 7} | 1 | 0 | -1
59 | {0, 2, 4, 11} | {1, 6, 7, 10} | {3, 5, 8, 9} | 0 | 1 | -1
60 | {0, 6, 9, 11} | {1, 2, 4, 7} | {3, 5, 8, 10} | 0 | 2 | -2
61 | {2, 3, 9, 11} | {1, 4, 5, 7} | {0, 6, 8, 10} | 2 | 0 | -2
62 | {1, 5, 7, 8} | {2, 3, 4, 10} | {0, 6, 9, 11} | 1 | 0 | -1
63 | {0, 3, 4, 8} | {2, 5, 6, 11} | {1, 7, 9, 10} | 1 | 0 | -1
64 | {1, 3, 5, 7} | {0, 4, 8, 10} | {2, 6, 9, 11} | 0 | 0 | 0
65 | {0, 2, 4, 10} | {7, 8, 9, 11} | {1, 3, 5, 6} | 0 | 2 | -2
66 | {0, 4, 5, 9} | {2, 3, 6, 11} | {1, 7, 8, 10} | 0 | 0 | 0
67 | {1, 7, 8, 10} | {2, 3, 9, 11} | {0, 4, 5, 6} | 1 | 0 | -1
68 | {1, 2, 3, 10} | {4, 6, 9, 11} | {0, 5, 7, 8} | 0 | 2 | -2
69 | {0, 4, 6, 7} | {2, 3, 10, 11} | {1, 5, 8, 9} | 1 | 1 | -2
70 | {2, 3, 4, 5} | {6, 7, 8, 10} | {0, 1, 9, 11} | 1 | 0 | -1
71 | {4, 9, 10, 11} | {0, 1, 5, 8} | {2, 3, 6, 7} | 2 | 0 | -2
72 | {3, 4, 9, 10} | {0, 1, 5, 7} | {2, 6, 8, 11} | 1 | 0 | -1
73 | {3, 4, 5, 8} | {0, 1, 7, 11} | {2, 6, 9, 10} | 2 | 0 | -2
74 | {4, 8, 10, 11} | {1, 2, 3, 9} | {0, 5, 6, 7} | 0 | 0 | 0
75 | {3, 7, 8, 11} | {0, 4, 5, 10} | {1, 2, 6, 9} | 2 | 0 | -2
76 | {2, 5, 8, 11} | {1, 3, 4, 10} | {0, 6, 7, 9} | 0 | 1 | -1
77 | {3, 5, 10, 11} | {4, 6, 8, 9} | {0, 1, 2, 7} | 0 | 0 | 0
78 | {3, 5, 6, 8} | {0, 7, 10, 11} | {1, 2, 4, 9} | 0 | 1 | -1
79 | {4, 5, 8, 9} | {2, 3, 6, 10} | {0, 1, 7, 11} | 0 | 1 | -1
80 | {4, 7, 9, 10} | {1, 3, 6, 8} | {0, 2, 5, 11} | 0 | 1 | -1
81 | {1, 3, 4, 5} | {0, 6, 7, 11} | {2, 8, 9, 10} | 2 | 0 | -2
82 | {1, 5, 6, 8} | {2, 4, 10, 11} | {0, 3, 7, 9} | 0 | 2 | -2
83 | {0, 1, 4, 6} | {2, 3, 7, 8} | {5, 9, 10, 11} | 0 | 1 | -1
84 | {2, 3, 5, 11} | {0, 8, 9, 10} | {1, 4, 6, 7} | 0 | 0 | 0
85 | {1, 3, 5, 8} | {0, 7, 9, 11} | {2, 4, 6, 10} | 0 | 0 | 0
86 | {1, 7, 10, 11} | {0, 3, 4, 6} | {2, 5, 8, 9} | 0 | 2 | -2
87 | {0, 6, 7, 9} | {1, 2, 3, 4} | {5, 8, 10, 11} | 0 | 0 | 0
88 | {1, 4, 5, 9} | {0, 2, 3, 6} | {7, 8, 10, 11} | 1 | 0 | -1
89 | {1, 2, 7, 11} | {0, 5, 8, 10} | {3, 4, 6, 9} | 1 | 0 | -1
90 | {1, 3, 8, 11} | {0, 5, 6, 10} | {2, 4, 7, 9} | 0 | 1 | -1
91 | {3, 6, 8, 10} | {2, 5, 9, 11} | {0, 1, 4, 7} | 2 | 0 | -2
92 | {0, 1, 2, 8} | {3, 4, 9, 11} | {5, 6, 7, 10} | 0 | 2 | -2
93 | {0, 1, 4, 10} | {3, 8, 9, 11} | {2, 5, 6, 7} | 2 | 0 | -2
94 | {0, 4, 5, 10} | {1, 2, 8, 11} | {3, 6, 7, 9} | 0 | 2 | -2
95 | {4, 6, 7, 9} | {0, 2, 3, 5} | {1, 8, 10, 11} | 0 | 1 | -1
96 | {2, 3, 5, 9} | {0, 1, 4, 7} | {6, 8, 10, 11} | 0 | 0 | 0
97 | {3, 4, 10, 11} | {0, 5, 6, 7} | {1, 2, 8, 9} | 0 | 1 | -1
98 | {1, 2, 3, 8} | {4, 7, 9, 10} | {0, 5, 6, 11} | 0 | 0 | 0
99 | {6, 7, 9, 10} | {1, 2, 3, 11} | {0, 4, 5, 8} | 0 | 0 | 0
100 | {0, 5, 7, 10} | {2, 8, 9, 11} | {1, 3, 4, 6} | 2 | 0 | -2
101 | {3, 7, 10, 11} | {0, 2, 6, 8} | {1, 4, 5, 9} | 0 | 2 | -2
102 | {2, 3, 4, 6} | {5, 7, 9, 10} | {0, 1, 8, 11} | 2 | 0 | -2
103 | {3, 7, 8, 9} | {0, 5, 10, 11} | {1, 2, 4, 6} | 1 | 0 | -1
104 | {1, 4, 6, 7} | {2, 3, 8, 9} | {0, 5, 10, 11} | 0 | 2 | -2
105 | {2, 3, 6, 10} | {0, 1, 7, 8} | {4, 5, 9, 11} | 0 | 0 | 0
106 | {1, 2, 5, 9} | {4, 8, 10, 11} | {0, 3, 6, 7} | 2 | 0 | -2
107 | {0, 2, 6, 10} | {1, 4, 8, 11} | {3, 5, 7, 9} | 0 | 0 | 0
108 | {4, 5, 10, 11} | {2, 3, 6, 8} | {0, 1, 7, 9} | 0 | 0 | 0
109 | {0, 4, 7, 9} | {1, 3, 5, 6} | {2, 8, 10, 11} | 0 | 0 | 0
110 | {0, 6, 9, 10} | {2, 4, 8, 11} | {1, 3, 5, 7} | 0 | 0 | 0
111 | {5, 7, 8, 9} | {3, 6, 10, 11} | {0, 1, 2, 4} | 1 | 1 | -2
112 | {1, 2, 9, 10} | {3, 6, 7, 8} | {0, 4, 5, 11} | 0 | 1 | -1
113 | {1, 2, 6, 7} | {0, 3, 5, 9} | {4, 8, 10, 11} | 0 | 2 | -2
114 | {0, 1, 2, 10} | {3, 6, 7, 9} | {4, 5, 8, 11} | 0 | 0 | 0
115 | {1, 2, 9, 11} | {0, 3, 5, 6} | {4, 7, 8, 10} | 0 | 2 | -2
116 | {0, 4, 6, 8} | {1, 3, 7, 11} | {2, 5, 9, 10} | 1 | 0 | -1
117 | {6, 8, 9, 10} | {1, 2, 4, 5} | {0, 3, 7, 11} | 0 | 2 | -2
118 | {1, 5, 7, 10} | {2, 3, 4, 9} | {0, 6, 8, 11} | 0 | 0 | 0
119 | {1, 6, 7, 9} | {0, 2, 4, 8} | {3, 5, 10, 11} | 2 | 0 | -2
120 | {0, 2, 5, 8} | {6, 7, 9, 11} | {1, 3, 4, 10} | 0 | 1 | -1
121 | {2, 4, 7, 10} | {1, 3, 8, 11} | {0, 5, 6, 9} | 0 | 1 | -1
122 | {2, 3, 6, 11} | {4, 8, 9, 10} | {0, 1, 5, 7} | 0 | 0 | 0
123 | {4, 7, 8, 11} | {0, 3, 6, 10} | {1, 2, 5, 9} | 0 | 1 | -1
124 | {4, 6, 9, 11} | {1, 2, 5, 10} | {0, 3, 7, 8} | 0 | 2 | -2
125 | {5, 8, 9, 11} | {2, 6, 7, 10} | {0, 1, 3, 4} | 2 | 0 | -2
126 | {0, 2, 5, 11} | {1, 4, 8, 9} | {3, 6, 7, 10} | 0 | 0 | 0
127 | {2, 5, 6, 11} | {0, 1, 8, 10} | {3, 4, 7, 9} | 2 | 0 | -2
128 | {1, 4, 6, 11} | {0, 2, 7, 8} | {3, 5, 9, 10} | 0 | 1 | -1
129 | {4, 7, 9, 11} | {0, 2, 5, 8} | {1, 3, 6, 10} | 0 | 2 | -2
130 | {0, 1, 7, 11} | {2, 5, 8, 9} | {3, 4, 6, 10} | 0 | 0 | 0
131 | {1, 6, 8, 10} | {0, 3, 4, 7} | {2, 5, 9, 11} | 1 | 0 | -1
132 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 1 | 0 | -1
133 | {3, 5, 7, 8} | {0, 2, 6, 10} | {1, 4, 9, 11} | 0 | 1 | -1


==> anc/constructions/br141.txt <==
STC construction 1
kind: centered
d: 12
corrections: nonpositive
minimum_accuracy: 1/4
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 6, 8, 9} | {0, 3, 4, 5} | {2, 7, 10, 11} | 0 | 0 | 0
2 | {1, 3, 8, 11} | {0, 5, 6, 10} | {2, 4, 7, 9} | 0 | 1 | -1
3 | {0, 5, 8, 11} | {1, 3, 4, 6} | {2, 7, 9, 10} | 2 | 1 | -3
4 | {0, 6, 7, 9} | {1, 2, 3, 4} | {5, 8, 10, 11} | 0 | 0 | 0
5 | {0, 3, 5, 10} | {6, 8, 9, 11} | {1, 2, 4, 7} | 2 | 1 | -3
6 | {1, 2, 6, 10} | {0, 5, 8, 11} | {3, 4, 7, 9} | 1 | 2 | -3
7 | {0, 1, 4, 5} | {3, 8, 9, 11} | {2, 6, 7, 10} | 2 | 0 | -2
8 | {0, 2, 3, 10} | {1, 4, 7, 8} | {5, 6, 9, 11} | 0 | 0 | 0
9 | {0, 2, 4, 10} | {7, 8, 9, 11} | {1, 3, 5, 6} | 1 | 2 | -3
10 | {0, 2, 5, 11} | {1, 4, 8, 9} | {3, 6, 7, 10} | 0 | 1 | -1
11 | {4, 5, 6, 7} | {2, 3, 8, 9} | {0, 1, 10, 11} | 2 | 1 | -3
12 | {0, 3, 8, 9} | {1, 5, 6, 7} | {2, 4, 10, 11} | 1 | 1 | -2
13 | {2, 3, 7, 11} | {1, 4, 5, 9} | {0, 6, 8, 10} | 1 | 0 | -1
14 | {2, 4, 6, 7} | {0, 1, 9, 10} | {3, 5, 8, 11} | 1 | 0 | -1
15 | {0, 7, 9, 11} | {1, 2, 4, 10} | {3, 5, 6, 8} | 0 | 2 | -2
16 | {3, 5, 10, 11} | {4, 6, 8, 9} | {0, 1, 2, 7} | 0 | 0 | 0
17 | {1, 5, 6, 8} | {2, 4, 10, 11} | {0, 3, 7, 9} | 0 | 1 | -1
18 | {0, 2, 6, 10} | {1, 4, 8, 11} | {3, 5, 7, 9} | 0 | 0 | 0
19 | {2, 3, 5, 8} | {0, 6, 9, 11} | {1, 4, 7, 10} | 0 | 0 | 0
20 | {0, 2, 6, 11} | {4, 5, 9, 10} | {1, 3, 7, 8} | 2 | 0 | -2
21 | {0, 1, 6, 8} | {2, 5, 7, 9} | {3, 4, 10, 11} | 1 | 0 | -1
22 | {2, 3, 5, 9} | {0, 1, 4, 7} | {6, 8, 10, 11} | 0 | 0 | 0
23 | {4, 5, 8, 9} | {0, 2, 3, 6} | {1, 7, 10, 11} | 0 | 0 | 0
24 | {2, 3, 4, 11} | {5, 6, 7, 10} | {0, 1, 8, 9} | 0 | 1 | -1
25 | {2, 3, 8, 11} | {0, 5, 7, 10} | {1, 4, 6, 9} | 0 | 0 | 0
26 | {0, 2, 5, 7} | {3, 4, 6, 9} | {1, 8, 10, 11} | 2 | 1 | -3
27 | {3, 6, 8, 10} | {2, 5, 9, 11} | {0, 1, 4, 7} | 2 | 0 | -2
28 | {0, 4, 6, 9} | {2, 3, 8, 11} | {1, 5, 7, 10} | 0 | 0 | 0
29 | {2, 4, 7, 10} | {1, 6, 9, 11} | {0, 3, 5, 8} | 0 | 1 | -1
30 | {4, 5, 10, 11} | {1, 3, 6, 8} | {0, 2, 7, 9} | 0 | 1 | -1
31 | {0, 4, 5, 9} | {2, 3, 6, 11} | {1, 7, 8, 10} | 0 | 0 | 0
32 | {4, 8, 10, 11} | {1, 2, 3, 9} | {0, 5, 6, 7} | 3 | 0 | -3
33 | {1, 2, 3, 6} | {5, 8, 10, 11} | {0, 4, 7, 9} | 1 | 0 | -1
34 | {1, 3, 5, 7} | {0, 4, 8, 10} | {2, 6, 9, 11} | 0 | 0 | 0
35 | {4, 5, 7, 8} | {2, 3, 9, 11} | {0, 1, 6, 10} | 1 | 0 | -1
36 | {2, 3, 7, 10} | {1, 4, 6, 11} | {0, 5, 8, 9} | 2 | 1 | -3
37 | {4, 5, 6, 8} | {0, 2, 3, 7} | {1, 9, 10, 11} | 0 | 0 | 0
38 | {0, 4, 5, 10} | {1, 8, 9, 11} | {2, 3, 6, 7} | 0 | 3 | -3
39 | {4, 7, 8, 11} | {0, 3, 6, 10} | {1, 2, 5, 9} | 2 | 1 | -3
40 | {5, 6, 7, 11} | {1, 2, 8, 10} | {0, 3, 4, 9} | 2 | 1 | -3
41 | {2, 7, 8, 10} | {5, 6, 9, 11} | {0, 1, 3, 4} | 1 | 2 | -3
42 | {3, 4, 5, 9} | {2, 6, 7, 10} | {0, 1, 8, 11} | 3 | 0 | -3
43 | {1, 6, 7, 10} | {3, 5, 9, 11} | {0, 2, 4, 8} | 1 | 2 | -3
44 | {3, 6, 9, 10} | {1, 5, 7, 8} | {0, 2, 4, 11} | 3 | 0 | -3
45 | {2, 4, 7, 8} | {1, 5, 9, 10} | {0, 3, 6, 11} | 0 | 0 | 0
46 | {0, 1, 3, 10} | {4, 6, 8, 11} | {2, 5, 7, 9} | 0 | 2 | -2
47 | {4, 6, 7, 9} | {0, 1, 5, 10} | {2, 3, 8, 11} | 0 | 0 | 0
48 | {1, 3, 6, 10} | {0, 5, 7, 11} | {2, 4, 8, 9} | 0 | 0 | 0
49 | {6, 7, 9, 11} | {1, 3, 4, 8} | {0, 2, 5, 10} | 0 | 0 | 0
50 | {1, 2, 7, 11} | {0, 5, 8, 10} | {3, 4, 6, 9} | 1 | 0 | -1
51 | {1, 2, 3, 8} | {4, 7, 9, 10} | {0, 5, 6, 11} | 0 | 0 | 0
52 | {2, 6, 7, 10} | {1, 4, 5, 8} | {0, 3, 9, 11} | 0 | 0 | 0
53 | {3, 7, 10, 11} | {0, 2, 6, 8} | {1, 4, 5, 9} | 0 | 2 | -2
54 | {2, 3, 6, 11} | {4, 8, 9, 10} | {0, 1, 5, 7} | 2 | 0 | -2
55 | {1, 2, 9, 11} | {0, 3, 5, 6} | {4, 7, 8, 10} | 0 | 2 | -2
56 | {0, 3, 4, 9} | {7, 8, 10, 11} | {1, 2, 5, 6} | 1 | 1 | -2
57 | {3, 5, 6, 8} | {0, 7, 10, 11} | {1, 2, 4, 9} | 0 | 1 | -1
58 | {4, 5, 9, 10} | {0, 1, 3, 6} | {2, 7, 8, 11} | 0 | 1 | -1
59 | {3, 7, 9, 10} | {0, 1, 5, 11} | {2, 4, 6, 8} | 0 | 2 | -2
60 | {0, 8, 9, 10} | {1, 3, 6, 7} | {2, 4, 5, 11} | 0 | 1 | -1
61 | {2, 3, 9, 11} | {0, 1, 5, 8} | {4, 6, 7, 10} | 1 | 0 | -1
62 | {0, 2, 4, 8} | {1, 3, 5, 9} | {6, 7, 10, 11} | 0 | 1 | -1
63 | {0, 2, 9, 10} | {5, 6, 7, 11} | {1, 3, 4, 8} | 1 | 1 | -2
64 | {3, 5, 6, 7} | {0, 1, 8, 10} | {2, 4, 9, 11} | 1 | 0 | -1
65 | {2, 3, 6, 10} | {0, 1, 7, 8} | {4, 5, 9, 11} | 0 | 0 | 0
66 | {6, 8, 9, 10} | {1, 2, 4, 5} | {0, 3, 7, 11} | 0 | 1 | -1
67 | {1, 3, 5, 8} | {0, 7, 9, 11} | {2, 4, 6, 10} | 1 | 0 | -1
68 | {2, 4, 6, 8} | {5, 9, 10, 11} | {0, 1, 3, 7} | 2 | 0 | -2
69 | {0, 5, 7, 10} | {2, 8, 9, 11} | {1, 3, 4, 6} | 3 | 0 | -3
70 | {1, 2, 5, 9} | {4, 8, 10, 11} | {0, 3, 6, 7} | 1 | 0 | -1
71 | {1, 8, 9, 10} | {0, 2, 5, 6} | {3, 4, 7, 11} | 0 | 1 | -1
72 | {5, 7, 10, 11} | {1, 2, 4, 9} | {0, 3, 6, 8} | 0 | 0 | 0
73 | {1, 7, 9, 11} | {0, 2, 4, 5} | {3, 6, 8, 10} | 0 | 0 | 0
74 | {0, 1, 3, 5} | {2, 6, 7, 9} | {4, 8, 10, 11} | 2 | 1 | -3
75 | {1, 5, 7, 10} | {2, 3, 4, 9} | {0, 6, 8, 11} | 0 | 0 | 0
76 | {1, 5, 7, 8} | {2, 3, 4, 10} | {0, 6, 9, 11} | 1 | 0 | -1
77 | {4, 7, 8, 9} | {1, 2, 5, 11} | {0, 3, 6, 10} | 2 | 1 | -3
78 | {3, 7, 8, 9} | {0, 5, 10, 11} | {1, 2, 4, 6} | 0 | 0 | 0
79 | {2, 3, 7, 9} | {1, 4, 5, 6} | {0, 8, 10, 11} | 0 | 0 | 0
80 | {0, 6, 9, 11} | {1, 2, 4, 7} | {3, 5, 8, 10} | 0 | 3 | -3
81 | {0, 1, 10, 11} | {2, 6, 7, 8} | {3, 4, 5, 9} | 0 | 1 | -1
82 | {4, 6, 8, 9} | {1, 2, 3, 7} | {0, 5, 10, 11} | 1 | 2 | -3
83 | {0, 4, 6, 7} | {1, 2, 10, 11} | {3, 5, 8, 9} | 1 | 2 | -3
84 | {4, 6, 8, 11} | {1, 2, 5, 7} | {0, 3, 9, 10} | 1 | 0 | -1
85 | {1, 2, 3, 10} | {4, 6, 9, 11} | {0, 5, 7, 8} | 0 | 2 | -2
86 | {0, 1, 2, 8} | {3, 4, 9, 11} | {5, 6, 7, 10} | 0 | 2 | -2
87 | {1, 2, 7, 10} | {0, 5, 6, 11} | {3, 4, 8, 9} | 0 | 0 | 0
88 | {2, 3, 4, 5} | {6, 7, 8, 10} | {0, 1, 9, 11} | 2 | 0 | -2
89 | {0, 3, 4, 10} | {2, 6, 7, 11} | {1, 5, 8, 9} | 1 | 1 | -2
90 | {0, 1, 6, 11} | {3, 4, 9, 10} | {2, 5, 7, 8} | 0 | 0 | 0
91 | {1, 2, 5, 8} | {3, 6, 7, 9} | {0, 4, 10, 11} | 1 | 0 | -1
92 | {0, 6, 9, 10} | {2, 4, 8, 11} | {1, 3, 5, 7} | 0 | 1 | -1
93 | {0, 3, 4, 8} | {2, 5, 6, 11} | {1, 7, 9, 10} | 1 | 0 | -1
94 | {2, 5, 8, 11} | {1, 3, 4, 10} | {0, 6, 7, 9} | 0 | 1 | -1
95 | {0, 1, 8, 9} | {3, 4, 10, 11} | {2, 5, 6, 7} | 0 | 3 | -3
96 | {4, 7, 9, 10} | {2, 3, 6, 8} | {0, 1, 5, 11} | 0 | 1 | -1
97 | {0, 1, 2, 10} | {4, 5, 8, 11} | {3, 6, 7, 9} | 0 | 2 | -2
98 | {1, 2, 9, 10} | {3, 6, 7, 8} | {0, 4, 5, 11} | 0 | 1 | -1
99 | {0, 4, 6, 11} | {2, 3, 7, 8} | {1, 5, 9, 10} | 0 | 0 | 0
100 | {0, 1, 7, 10} | {2, 4, 5, 9} | {3, 6, 8, 11} | 1 | 1 | -2
101 | {1, 2, 4, 5} | {3, 6, 10, 11} | {0, 7, 8, 9} | 2 | 1 | -3
102 | {0, 2, 8, 9} | {1, 4, 6, 7} | {3, 5, 10, 11} | 1 | 2 | -3
103 | {1, 3, 10, 11} | {0, 5, 6, 9} | {2, 4, 7, 8} | 0 | 1 | -1
104 | {4, 6, 9, 11} | {1, 2, 5, 10} | {0, 3, 7, 8} | 0 | 1 | -1
105 | {2, 4, 6, 11} | {1, 5, 7, 10} | {0, 3, 8, 9} | 2 | 1 | -3
106 | {4, 7, 9, 11} | {0, 2, 5, 8} | {1, 3, 6, 10} | 0 | 3 | -3
107 | {0, 1, 4, 6} | {5, 7, 8, 10} | {2, 3, 9, 11} | 0 | 0 | 0
108 | {1, 4, 5, 6} | {3, 9, 10, 11} | {0, 2, 7, 8} | 0 | 1 | -1
109 | {0, 1, 9, 11} | {3, 4, 5, 10} | {2, 6, 7, 8} | 0 | 0 | 0
110 | {0, 2, 8, 10} | {4, 5, 6, 7} | {1, 3, 9, 11} | 0 | 0 | 0
111 | {5, 6, 9, 11} | {0, 2, 3, 10} | {1, 4, 7, 8} | 1 | 0 | -1
112 | {2, 3, 5, 11} | {0, 8, 9, 10} | {1, 4, 6, 7} | 0 | 0 | 0
113 | {2, 4, 5, 6} | {3, 7, 9, 11} | {0, 1, 8, 10} | 0 | 0 | 0
114 | {3, 6, 8, 11} | {5, 7, 9, 10} | {0, 1, 2, 4} | 2 | 1 | -3
115 | {3, 4, 5, 8} | {0, 1, 7, 11} | {2, 6, 9, 10} | 3 | 0 | -3
116 | {5, 6, 8, 11} | {0, 3, 4, 10} | {1, 2, 7, 9} | 1 | 0 | -1
117 | {3, 7, 8, 11} | {0, 4, 5, 10} | {1, 2, 6, 9} | 2 | 0 | -2
118 | {3, 4, 9, 10} | {0, 1, 5, 7} | {2, 6, 8, 11} | 1 | 0 | -1
119 | {0, 1, 7, 11} | {2, 5, 8, 9} | {3, 4, 6, 10} | 0 | 0 | 0
120 | {0, 4, 9, 11} | {3, 6, 8, 10} | {1, 2, 5, 7} | 1 | 0 | -1
121 | {3, 4, 10, 11} | {0, 5, 6, 7} | {1, 2, 8, 9} | 0 | 1 | -1
122 | {4, 5, 6, 11} | {0, 3, 8, 9} | {1, 2, 7, 10} | 1 | 1 | -2
123 | {4, 7, 8, 10} | {1, 3, 5, 6} | {0, 2, 9, 11} | 1 | 1 | -2
124 | {1, 3, 7, 11} | {2, 5, 6, 9} | {0, 4, 8, 10} | 1 | 0 | -1
125 | {1, 3, 6, 11} | {4, 7, 8, 10} | {0, 2, 5, 9} | 3 | 0 | -3
126 | {0, 2, 4, 11} | {1, 7, 8, 9} | {3, 5, 6, 10} | 0 | 3 | -3
127 | {1, 3, 4, 5} | {0, 6, 7, 11} | {2, 8, 9, 10} | 3 | 0 | -3
128 | {0, 2, 3, 4} | {1, 6, 8, 9} | {5, 7, 10, 11} | 0 | 0 | 0
129 | {0, 4, 6, 8} | {1, 3, 7, 11} | {2, 5, 9, 10} | 1 | 0 | -1
130 | {0, 2, 5, 8} | {6, 7, 9, 11} | {1, 3, 4, 10} | 0 | 1 | -1
131 | {1, 7, 10, 11} | {0, 3, 4, 6} | {2, 5, 8, 9} | 0 | 3 | -3
132 | {1, 7, 8, 9} | {0, 2, 3, 4} | {5, 6, 10, 11} | 1 | 1 | -2
133 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 1 | 0 | -1
134 | {1, 4, 6, 11} | {0, 2, 7, 8} | {3, 5, 9, 10} | 0 | 1 | -1
135 | {3, 5, 7, 8} | {0, 2, 6, 10} | {1, 4, 9, 11} | 0 | 1 | -1
136 | {1, 6, 8, 10} | {0, 3, 4, 7} | {2, 5, 9, 11} | 1 | 0 | -1
137 | {6, 7, 9, 10} | {1, 2, 3, 11} | {0, 4, 5, 8} | 0 | 0 | 0
138 | {0, 1, 2, 9} | {4, 6, 10, 11} | {3, 5, 7, 8} | 0 | 1 | -1
139 | {0, 2, 5, 6} | {3, 8, 9, 10} | {1, 4, 7, 11} | 1 | 2 | -3
140 | {0, 1, 2, 3} | {4, 5, 6, 9} | {7, 8, 10, 11} | 1 | 2 | -3
141 | {1, 5, 8, 9} | {0, 3, 10, 11} | {2, 4, 6, 7} | 1 | 2 | -3


==> anc/constructions/br32.txt <==
STC construction 1
kind: centered
d: 9
corrections: nonpositive
minimum_accuracy: 1/2
evaluation_n: 25

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 4, 5} | {0, 3, 7} | {2, 6, 8} | 0 | 1/2 | -1/2
2 | {3, 4, 8} | {0, 2, 6} | {1, 5, 7} | 1 | 0 | -1
3 | {3, 4, 5} | {0, 1, 8} | {2, 6, 7} | 1 | 0 | -1
4 | {1, 3, 6} | {4, 5, 8} | {0, 2, 7} | 0 | 0 | 0
5 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 1 | 0 | -1
6 | {2, 6, 7} | {0, 3, 5} | {1, 4, 8} | 0 | 1 | -1
7 | {1, 7, 8} | {3, 4, 5} | {0, 2, 6} | 0 | 0 | 0
8 | {2, 4, 5} | {0, 6, 7} | {1, 3, 8} | 1 | 0 | -1
9 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 1 | 0 | -1
10 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 0 | 0
11 | {2, 4, 7} | {0, 1, 6} | {3, 5, 8} | 0 | 0 | 0
12 | {0, 2, 3} | {5, 7, 8} | {1, 4, 6} | 1 | 0 | -1
13 | {0, 5, 8} | {1, 2, 3} | {4, 6, 7} | 0 | 0 | 0
14 | {0, 5, 7} | {1, 3, 6} | {2, 4, 8} | 0 | 1 | -1
15 | {2, 5, 7} | {0, 4, 8} | {1, 3, 6} | 0 | 0 | 0
16 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 0 | 0 | 0
17 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 0 | 0 | 0
18 | {1, 2, 3} | {4, 7, 8} | {0, 5, 6} | 0 | 0 | 0
19 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 0 | 0
20 | {1, 4, 7} | {3, 5, 6} | {0, 2, 8} | 1 | 0 | -1
21 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 0 | 0 | 0
22 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 1 | 0 | -1
23 | {1, 2, 5} | {3, 4, 7} | {0, 6, 8} | 0 | 0 | 0
24 | {0, 4, 8} | {1, 5, 7} | {2, 3, 6} | 0 | 0 | 0
25 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 0 | 0
26 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 0 | 1 | -1
27 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 0 | 1 | -1
28 | {2, 4, 6} | {1, 7, 8} | {0, 3, 5} | 1/2 | 0 | -1/2
29 | {2, 3, 7} | {5, 6, 8} | {0, 1, 4} | 1 | 0 | -1
30 | {6, 7, 8} | {2, 3, 4} | {0, 1, 5} | 0 | 1 | -1
31 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 1 | 0 | -1
32 | {1, 3, 8} | {0, 4, 7} | {2, 5, 6} | 0 | 1 | -1


==> anc/constructions/br35.txt <==
STC construction 1
kind: centered
d: 9
corrections: nonpositive
minimum_accuracy: 1/3
evaluation_n: 25

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 3, 8} | {0, 4, 7} | {2, 5, 6} | 1 | 1 | -2
2 | {0, 5, 7} | {1, 3, 6} | {2, 4, 8} | 0 | 2 | -2
3 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 1 | 1 | -2
4 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 2 | 0 | -2
5 | {2, 4, 5} | {0, 3, 7} | {1, 6, 8} | 1 | 0 | -1
6 | {0, 2, 3} | {5, 7, 8} | {1, 4, 6} | 1 | 0 | -1
7 | {4, 7, 8} | {0, 2, 6} | {1, 3, 5} | 2 | 0 | -2
8 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 0 | 0 | 0
9 | {0, 4, 8} | {1, 5, 7} | {2, 3, 6} | 2 | 0 | -2
10 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 1 | -1
11 | {1, 2, 3} | {0, 4, 8} | {5, 6, 7} | 0 | 0 | 0
12 | {0, 2, 7} | {3, 5, 6} | {1, 4, 8} | 1 | 1 | -2
13 | {0, 5, 6} | {1, 2, 7} | {3, 4, 8} | 2 | 0 | -2
14 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 0 | 0
15 | {2, 4, 8} | {0, 3, 6} | {1, 5, 7} | 1 | 1 | -2
16 | {0, 4, 5} | {1, 3, 7} | {2, 6, 8} | 1 | 1 | -2
17 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 0 | 1 | -1
18 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 0 | 1 | -1
19 | {0, 5, 8} | {1, 2, 3} | {4, 6, 7} | 2 | 0 | -2
20 | {2, 7, 8} | {0, 1, 6} | {3, 4, 5} | 1 | 0 | -1
21 | {3, 4, 5} | {0, 1, 8} | {2, 6, 7} | 2 | 0 | -2
22 | {0, 4, 6} | {2, 5, 7} | {1, 3, 8} | 0 | 0 | 0
23 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 0 | 2 | -2
24 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 0 | 1 | -1
25 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 1 | 0 | -1
26 | {1, 6, 8} | {2, 4, 7} | {0, 3, 5} | 2 | 0 | -2
27 | {2, 3, 7} | {5, 6, 8} | {0, 1, 4} | 0 | 1 | -1
28 | {0, 1, 8} | {3, 5, 7} | {2, 4, 6} | 2 | 0 | -2
29 | {1, 3, 6} | {4, 5, 8} | {0, 2, 7} | 0 | 1 | -1
30 | {2, 4, 7} | {3, 6, 8} | {0, 1, 5} | 0 | 1 | -1
31 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 0 | 0
32 | {1, 2, 5} | {4, 7, 8} | {0, 3, 6} | 0 | 0 | 0
33 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 0 | 0 | 0
34 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 1 | 0 | -1
35 | {1, 4, 7} | {3, 5, 8} | {0, 2, 6} | 0 | 1 | -1


==> anc/constructions/br35full.txt <==
STC construction 1
kind: centered
d: 9
corrections: explicit
minimum_accuracy: 8/23
evaluation_n: 17

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 0 | 0
2 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 0 | 0 | 0
3 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 0 | 0 | 0
4 | {0, 5, 6} | {1, 2, 7} | {3, 4, 8} | 33/38 | 1 | -71/38
5 | {0, 4, 8} | {1, 5, 7} | {2, 3, 6} | 1 | 15/76 | -91/76
6 | {0, 4, 5} | {1, 3, 7} | {2, 6, 8} | 0 | 15/8 | -15/8
7 | {0, 5, 7} | {1, 3, 6} | {2, 4, 8} | 0 | 237/152 | -237/152
8 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 7/8 | 0 | -7/8
9 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 0 | 59/152 | -59/152
10 | {4, 7, 8} | {0, 2, 6} | {1, 3, 5} | 15/8 | 0 | -15/8
11 | {1, 6, 8} | {2, 4, 7} | {0, 3, 5} | 265/152 | 5/38 | -15/8
12 | {1, 3, 6} | {4, 5, 8} | {0, 2, 7} | 0 | 79/152 | -79/152
13 | {1, 2, 3} | {0, 4, 8} | {5, 6, 7} | 0 | 0 | 0
14 | {0, 2, 3} | {5, 7, 8} | {1, 4, 6} | 33/38 | 0 | -33/38
15 | {0, 5, 8} | {1, 2, 3} | {4, 6, 7} | 25/38 | 185/152 | -15/8
16 | {1, 4, 7} | {3, 5, 8} | {0, 2, 6} | 0 | 7/8 | -7/8
17 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 0 | 157/152 | -157/152
18 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 113/152 | -113/152
19 | {0, 2, 7} | {3, 5, 6} | {1, 4, 8} | 151/152 | 67/76 | -15/8
20 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 181/152 | 0 | -181/152
21 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 73/152 | 51/38 | -277/152
22 | {0, 1, 7} | {3, 4, 8} | {2, 5, 6} | 255/152 | 15/76 | -15/8
23 | {1, 2, 5} | {4, 7, 8} | {0, 3, 6} | 0 | 0 | 0
24 | {0, 4, 6} | {2, 5, 7} | {1, 3, 8} | 0 | 0 | 0
25 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 27/38 | 1 | -65/38
26 | {0, 1, 8} | {3, 5, 7} | {2, 4, 6} | 233/152 | 0 | -233/152
27 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 0 | 15/8 | -15/8
28 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 93/152 | 0 | -93/152
29 | {2, 7, 8} | {0, 1, 6} | {3, 4, 5} | 15/8 | 0 | -15/8
30 | {2, 4, 7} | {3, 6, 8} | {0, 1, 5} | 15/19 | 165/152 | -15/8
31 | {2, 4, 5} | {0, 3, 7} | {1, 6, 8} | 18/19 | 0 | -18/19
32 | {2, 4, 8} | {0, 3, 6} | {1, 5, 7} | 175/152 | 55/76 | -15/8
33 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 39/76 | -39/76
34 | {1, 3, 8} | {0, 4, 5} | {2, 6, 7} | 37/76 | 211/152 | -15/8
35 | {2, 3, 7} | {5, 6, 8} | {0, 1, 4} | 85/152 | 91/76 | -267/152

# Coefficient for P is (-1)^|P| (n+1)^|P|; the main aggregate is separate.
[corrections]
{0}
{1}
{2}
{3}
{4}
{5}
{6}
{7}
{8}
{0, 1}
{0, 2}
{0, 3}
{0, 4}
{0, 5}
{0, 6}
{0, 7}
{0, 8}
{1, 3}
{1, 5}
{1, 6}
{1, 7}
{1, 8}
{2, 3}
{2, 4}
{2, 5}
{2, 7}
{2, 8}
{3, 5}
{3, 6}
{3, 7}
{3, 8}
{4, 5}
{4, 6}
{4, 7}
{4, 8}
{5, 6}
{5, 7}
{5, 8}
{6, 7}
{6, 8}


==> anc/constructions/br36.txt <==
STC construction 1
kind: centered
d: 9
corrections: nonpositive
minimum_accuracy: 1/4
evaluation_n: 25

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 0 | 0 | 0
2 | {0, 3, 5} | {1, 4, 7} | {2, 6, 8} | 1 | 1 | -2
3 | {0, 2, 3} | {5, 7, 8} | {1, 4, 6} | 0 | 0 | 0
4 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 0 | 0
5 | {0, 5, 7} | {1, 3, 6} | {2, 4, 8} | 0 | 3 | -3
6 | {0, 4, 6} | {2, 5, 7} | {1, 3, 8} | 0 | 0 | 0
7 | {0, 2, 7} | {3, 5, 6} | {1, 4, 8} | 1 | 2 | -3
8 | {0, 1, 8} | {3, 5, 7} | {2, 4, 6} | 3 | 0 | -3
9 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 3/2 | -3/2
10 | {2, 7, 8} | {0, 1, 6} | {3, 4, 5} | 2 | 1 | -3
11 | {0, 4, 8} | {1, 5, 7} | {2, 3, 6} | 1 | 0 | -1
12 | {3, 4, 7} | {0, 1, 8} | {2, 5, 6} | 1 | 0 | -1
13 | {0, 5, 6} | {1, 2, 7} | {3, 4, 8} | 1 | 1 | -2
14 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 1 | 2 | -3
15 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 0 | 3/2 | -3/2
16 | {1, 3, 6} | {0, 4, 7} | {2, 5, 8} | 0 | 1 | -1
17 | {1, 2, 5} | {4, 7, 8} | {0, 3, 6} | 0 | 0 | 0
18 | {2, 4, 7} | {3, 6, 8} | {0, 1, 5} | 1/2 | 5/2 | -3
19 | {4, 7, 8} | {0, 2, 6} | {1, 3, 5} | 3 | 0 | -3
20 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 3/2 | 0 | -3/2
21 | {1, 2, 3} | {0, 4, 8} | {5, 6, 7} | 0 | 0 | 0
22 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 3 | 0 | -3
23 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 0 | 3 | -3
24 | {1, 3, 8} | {0, 4, 5} | {2, 6, 7} | 1 | 1 | -2
25 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 0 | 0 | 0
26 | {2, 4, 8} | {0, 3, 6} | {1, 5, 7} | 1 | 2 | -3
27 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 1/2 | 0 | -1/2
28 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 0 | 0 | 0
29 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 0 | 0
30 | {1, 6, 8} | {2, 4, 7} | {0, 3, 5} | 3 | 0 | -3
31 | {2, 4, 5} | {0, 3, 7} | {1, 6, 8} | 0 | 0 | 0
32 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 1 | 2 | -3
33 | {2, 3, 7} | {5, 6, 8} | {0, 1, 4} | 0 | 3 | -3
34 | {0, 4, 5} | {1, 2, 3} | {6, 7, 8} | 0 | 0 | 0
35 | {1, 3, 7} | {4, 5, 8} | {0, 2, 6} | 2 | 1 | -3
36 | {0, 1, 2} | {3, 5, 8} | {4, 6, 7} | 1 | 1/2 | -3/2


==> anc/constructions/br37.txt <==
STC construction 1
kind: centered
d: 9
corrections: nonpositive
minimum_accuracy: 1/4
evaluation_n: 25

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 2, 5} | {4, 7, 8} | {0, 3, 6} | 0 | 0 | 0
2 | {0, 1, 8} | {3, 5, 7} | {2, 4, 6} | 2 | 0 | -2
3 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 0 | 1 | -1
4 | {1, 3, 4} | {5, 7, 8} | {0, 2, 6} | 5/2 | 1/2 | -3
5 | {3, 4, 7} | {0, 1, 8} | {2, 5, 6} | 2 | 1/2 | -5/2
6 | {1, 3, 8} | {0, 4, 5} | {2, 6, 7} | 1 | 1 | -2
7 | {1, 6, 8} | {0, 3, 4} | {2, 5, 7} | 2 | 0 | -2
8 | {4, 7, 8} | {0, 2, 6} | {1, 3, 5} | 2 | 0 | -2
9 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 1/2 | 3/2 | -2
10 | {1, 2, 3} | {0, 4, 8} | {5, 6, 7} | 0 | 0 | 0
11 | {0, 5, 7} | {2, 3, 6} | {1, 4, 8} | 1 | 1 | -2
12 | {2, 4, 5} | {0, 3, 7} | {1, 6, 8} | 0 | 0 | 0
13 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 0 | 0 | 0
14 | {2, 4, 7} | {3, 6, 8} | {0, 1, 5} | 1/2 | 3/2 | -2
15 | {0, 5, 8} | {2, 3, 7} | {1, 4, 6} | 2 | 1 | -3
16 | {0, 4, 6} | {2, 5, 7} | {1, 3, 8} | 0 | 0 | 0
17 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 1 | -1
18 | {0, 1, 7} | {3, 5, 6} | {2, 4, 8} | 5/2 | 1/2 | -3
19 | {2, 4, 8} | {0, 3, 6} | {1, 5, 7} | 1 | 1/2 | -3/2
20 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 0 | 1 | -1
21 | {0, 5, 6} | {1, 2, 7} | {3, 4, 8} | 2 | 1 | -3
22 | {0, 4, 8} | {1, 5, 7} | {2, 3, 6} | 3/2 | 0 | -3/2
23 | {0, 1, 2} | {3, 5, 8} | {4, 6, 7} | 3/2 | 1/2 | -2
24 | {6, 7, 8} | {1, 2, 4} | {0, 3, 5} | 3 | 0 | -3
25 | {0, 4, 5} | {1, 3, 6} | {2, 7, 8} | 0 | 3 | -3
26 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 1/2 | 0 | -1/2
27 | {0, 3, 5} | {1, 4, 7} | {2, 6, 8} | 2 | 1/2 | -5/2
28 | {2, 7, 8} | {0, 1, 6} | {3, 4, 5} | 2 | 0 | -2
29 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 2 | 1 | -3
30 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 0 | 1 | -1
31 | {2, 3, 7} | {5, 6, 8} | {0, 1, 4} | 0 | 3/2 | -3/2
32 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 2 | 0 | -2
33 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 2 | 1 | -3
34 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 0 | 0
35 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 0 | 0
36 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 1/2 | 0 | -1/2
37 | {1, 6, 7} | {3, 4, 8} | {0, 2, 5} | 2 | 1 | -3


==> anc/constructions/br6.txt <==
STC construction 1
kind: centered
d: 6
corrections: nonpositive
minimum_accuracy: 1/4
evaluation_n: 10

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {3, 4} | {1, 2} | {0, 5} | 3 | 0 | -3
2 | {3, 5} | {0, 1} | {2, 4} | 1 | 0 | -1
3 | {2, 5} | {1, 4} | {0, 3} | 3 | 0 | -3
4 | {1, 5} | {0, 2} | {3, 4} | 0 | 2 | -2
5 | {1, 2} | {0, 3} | {4, 5} | 0 | 2 | -2
6 | {1, 3} | {0, 4} | {2, 5} | 1 | 0 | -1


==> anc/constructions/br7.txt <==
STC construction 1
kind: centered
d: 6
corrections: nonpositive
minimum_accuracy: 1/16
evaluation_n: 9

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {3, 4} | {1, 2} | {0, 5} | 12 | 3 | -15
2 | {3, 5} | {0, 1} | {2, 4} | 9 | 0 | -9
3 | {2, 5} | {1, 4} | {0, 3} | 8 | 2 | -10
4 | {1, 5} | {0, 2} | {3, 4} | 0 | 7 | -7
5 | {1, 2} | {0, 3} | {4, 5} | 3 | 10 | -13
6 | {1, 3} | {0, 4} | {2, 5} | 7 | 2 | -9
7 | {4, 5} | {1, 3} | {0, 2} | 8 | 2 | -10


==> anc/constructions/br8.txt <==
STC construction 1
kind: centered
d: 6
corrections: nonpositive
minimum_accuracy: 1/2
evaluation_n: 126

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 2} | {0, 4} | {3, 5} | 0 | 1 | -1
2 | {0, 5} | {1, 2} | {3, 4} | 0 | 0 | 0
3 | {3, 4} | {0, 2} | {1, 5} | 0 | 0 | 0
4 | {0, 3} | {1, 4} | {2, 5} | 0 | 1 | -1
5 | {0, 1} | {3, 5} | {2, 4} | 0 | 0 | 0
6 | {2, 5} | {0, 3} | {1, 4} | 0 | 0 | 0
7 | {2, 3} | {4, 5} | {0, 1} | 0 | 1 | -1
8 | {4, 5} | {1, 3} | {0, 2} | 0 | 1 | -1


==> anc/constructions/br9.txt <==
STC construction 1
kind: centered
d: 6
corrections: nonpositive
minimum_accuracy: 1/3
evaluation_n: 18

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0, 5} | {1, 3} | {2, 4} | 1 | 0 | -1
2 | {4, 5} | {0, 2} | {1, 3} | 0 | 2 | -2
3 | {0, 2} | {3, 5} | {1, 4} | 0 | 1 | -1
4 | {1, 5} | {2, 3} | {0, 4} | 0 | 1 | -1
5 | {1, 2} | {3, 4} | {0, 5} | 1 | 0 | -1
6 | {3, 5} | {0, 4} | {1, 2} | 0 | 0 | 0
7 | {2, 4} | {1, 5} | {0, 3} | 2 | 0 | -2
8 | {3, 4} | {2, 5} | {0, 1} | 0 | 0 | 0
9 | {0, 3} | {1, 4} | {2, 5} | 2 | 0 | -2


==> anc/constructions/br9q.txt <==
STC construction 1
kind: centered
d: 6
corrections: nonpositive
minimum_accuracy: 3/11
evaluation_n: 126

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {2, 3} | {0, 1} | {4, 5} | 1 | 5/3 | -8/3
2 | {0, 4} | {2, 5} | {1, 3} | 0 | 0 | 0
3 | {1, 3} | {0, 4} | {2, 5} | 1 | 2/3 | -5/3
4 | {4, 5} | {2, 3} | {0, 1} | 0 | 8/3 | -8/3
5 | {0, 3} | {1, 5} | {2, 4} | 8/3 | 0 | -8/3
6 | {0, 5} | {3, 4} | {1, 2} | 0 | 7/3 | -7/3
7 | {1, 5} | {2, 4} | {0, 3} | 4/3 | 1 | -7/3
8 | {3, 5} | {1, 4} | {0, 2} | 8/3 | 0 | -8/3
9 | {1, 2} | {0, 5} | {3, 4} | 0 | 8/3 | -8/3


==> anc/constructions/ex105.txt <==
STC construction 1
kind: centered
d: 12
corrections: nonpositive
minimum_accuracy: 1
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {4, 6, 8, 11} | {2, 5, 7, 9} | {0, 1, 3, 10} | 0 | 0 | 0
2 | {2, 3, 6, 8} | {0, 1, 4, 9} | {5, 7, 10, 11} | 0 | 0 | 0
3 | {5, 7, 8, 10} | {1, 2, 4, 9} | {0, 3, 6, 11} | 0 | 0 | 0
4 | {0, 4, 7, 9} | {2, 3, 6, 8} | {1, 5, 10, 11} | 0 | 0 | 0
5 | {0, 2, 4, 11} | {1, 3, 7, 10} | {5, 6, 8, 9} | 0 | 0 | 0
6 | {1, 6, 9, 11} | {2, 3, 5, 7} | {0, 4, 8, 10} | 0 | 0 | 0
7 | {1, 6, 8, 10} | {0, 2, 7, 11} | {3, 4, 5, 9} | 0 | 0 | 0
8 | {0, 2, 4, 9} | {1, 5, 6, 11} | {3, 7, 8, 10} | 0 | 0 | 0
9 | {0, 1, 6, 10} | {2, 3, 7, 9} | {4, 5, 8, 11} | 0 | 0 | 0
10 | {0, 4, 10, 11} | {5, 6, 7, 9} | {1, 2, 3, 8} | 0 | 0 | 0
11 | {3, 4, 10, 11} | {1, 2, 5, 8} | {0, 6, 7, 9} | 0 | 0 | 0
12 | {3, 7, 8, 9} | {0, 2, 4, 10} | {1, 5, 6, 11} | 0 | 0 | 0
13 | {0, 3, 6, 7} | {8, 9, 10, 11} | {1, 2, 4, 5} | 0 | 0 | 0
14 | {1, 6, 8, 11} | {2, 5, 7, 10} | {0, 3, 4, 9} | 0 | 0 | 0
15 | {0, 1, 5, 6} | {2, 3, 4, 8} | {7, 9, 10, 11} | 0 | 0 | 0
16 | {2, 5, 9, 11} | {1, 4, 6, 7} | {0, 3, 8, 10} | 0 | 0 | 0
17 | {0, 5, 7, 8} | {1, 3, 4, 11} | {2, 6, 9, 10} | 0 | 0 | 0
18 | {1, 2, 3, 10} | {0, 4, 8, 9} | {5, 6, 7, 11} | 0 | 0 | 0
19 | {0, 1, 4, 10} | {2, 7, 8, 9} | {3, 5, 6, 11} | 0 | 0 | 0
20 | {2, 4, 9, 10} | {1, 3, 8, 11} | {0, 5, 6, 7} | 0 | 0 | 0
21 | {4, 5, 8, 9} | {1, 2, 6, 7} | {0, 3, 10, 11} | 0 | 0 | 0
22 | {6, 7, 9, 11} | {0, 5, 8, 10} | {1, 2, 3, 4} | 0 | 0 | 0
23 | {1, 3, 6, 10} | {4, 5, 8, 9} | {0, 2, 7, 11} | 0 | 0 | 0
24 | {2, 3, 8, 11} | {0, 1, 7, 9} | {4, 5, 6, 10} | 0 | 0 | 0
25 | {2, 3, 5, 9} | {1, 6, 7, 8} | {0, 4, 10, 11} | 0 | 0 | 0
26 | {0, 2, 6, 7} | {3, 9, 10, 11} | {1, 4, 5, 8} | 0 | 0 | 0
27 | {1, 3, 9, 11} | {0, 4, 6, 8} | {2, 5, 7, 10} | 0 | 0 | 0
28 | {1, 4, 5, 11} | {2, 7, 8, 10} | {0, 3, 6, 9} | 0 | 0 | 0
29 | {0, 2, 3, 5} | {1, 7, 9, 10} | {4, 6, 8, 11} | 0 | 0 | 0
30 | {6, 8, 9, 10} | {0, 2, 4, 7} | {1, 3, 5, 11} | 0 | 0 | 0
31 | {6, 8, 9, 11} | {0, 2, 5, 7} | {1, 3, 4, 10} | 0 | 0 | 0
32 | {4, 8, 10, 11} | {0, 5, 6, 7} | {1, 2, 3, 9} | 0 | 0 | 0
33 | {4, 6, 8, 9} | {0, 1, 5, 11} | {2, 3, 7, 10} | 0 | 0 | 0
34 | {0, 3, 5, 7} | {6, 8, 9, 10} | {1, 2, 4, 11} | 0 | 0 | 0
35 | {2, 3, 9, 11} | {0, 4, 5, 6} | {1, 7, 8, 10} | 0 | 0 | 0
36 | {2, 4, 6, 10} | {1, 8, 9, 11} | {0, 3, 5, 7} | 0 | 0 | 0
37 | {0, 2, 5, 10} | {3, 4, 6, 11} | {1, 7, 8, 9} | 0 | 0 | 0
38 | {0, 1, 2, 11} | {3, 4, 6, 8} | {5, 7, 9, 10} | 0 | 0 | 0
39 | {1, 5, 8, 9} | {2, 3, 10, 11} | {0, 4, 6, 7} | 0 | 0 | 0
40 | {3, 5, 6, 7} | {0, 2, 8, 9} | {1, 4, 10, 11} | 0 | 0 | 0
41 | {4, 5, 7, 10} | {1, 2, 3, 6} | {0, 8, 9, 11} | 0 | 0 | 0
42 | {3, 5, 9, 10} | {1, 2, 4, 7} | {0, 6, 8, 11} | 0 | 0 | 0
43 | {1, 2, 8, 9} | {4, 5, 6, 10} | {0, 3, 7, 11} | 0 | 0 | 0
44 | {0, 4, 9, 11} | {1, 3, 5, 8} | {2, 6, 7, 10} | 0 | 0 | 0
45 | {1, 5, 7, 10} | {2, 4, 6, 8} | {0, 3, 9, 11} | 0 | 0 | 0
46 | {0, 1, 5, 7} | {2, 3, 8, 11} | {4, 6, 9, 10} | 0 | 0 | 0
47 | {5, 8, 9, 11} | {3, 4, 6, 7} | {0, 1, 2, 10} | 0 | 0 | 0
48 | {4, 5, 7, 8} | {1, 6, 9, 10} | {0, 2, 3, 11} | 0 | 0 | 0
49 | {5, 6, 9, 10} | {1, 2, 3, 8} | {0, 4, 7, 11} | 0 | 0 | 0
50 | {1, 3, 7, 8} | {0, 2, 4, 11} | {5, 6, 9, 10} | 0 | 0 | 0
51 | {1, 3, 5, 9} | {0, 4, 8, 10} | {2, 6, 7, 11} | 0 | 0 | 0
52 | {2, 5, 8, 11} | {3, 7, 9, 10} | {0, 1, 4, 6} | 0 | 0 | 0
53 | {1, 3, 4, 7} | {2, 5, 6, 11} | {0, 8, 9, 10} | 0 | 0 | 0
54 | {4, 5, 8, 11} | {0, 2, 6, 10} | {1, 3, 7, 9} | 0 | 0 | 0
55 | {3, 4, 9, 10} | {0, 6, 7, 11} | {1, 2, 5, 8} | 0 | 0 | 0
56 | {1, 4, 6, 7} | {0, 5, 8, 9} | {2, 3, 10, 11} | 0 | 0 | 0
57 | {0, 5, 9, 10} | {1, 3, 4, 7} | {2, 6, 8, 11} | 0 | 0 | 0
58 | {4, 8, 9, 11} | {0, 3, 6, 7} | {1, 2, 5, 10} | 0 | 0 | 0
59 | {0, 2, 3, 10} | {1, 7, 8, 9} | {4, 5, 6, 11} | 0 | 0 | 0
60 | {1, 3, 8, 10} | {2, 4, 7, 11} | {0, 5, 6, 9} | 0 | 0 | 0
61 | {1, 7, 9, 11} | {0, 2, 8, 10} | {3, 4, 5, 6} | 0 | 0 | 0
62 | {0, 1, 5, 8} | {2, 3, 4, 10} | {6, 7, 9, 11} | 0 | 0 | 0
63 | {2, 5, 6, 9} | {1, 3, 10, 11} | {0, 4, 7, 8} | 0 | 0 | 0
64 | {0, 1, 2, 10} | {4, 5, 7, 8} | {3, 6, 9, 11} | 0 | 0 | 0
65 | {2, 5, 6, 8} | {0, 1, 4, 10} | {3, 7, 9, 11} | 0 | 0 | 0
66 | {1, 2, 6, 11} | {3, 4, 5, 10} | {0, 7, 8, 9} | 0 | 0 | 0
67 | {0, 1, 2, 3} | {5, 6, 7, 11} | {4, 8, 9, 10} | 0 | 0 | 0
68 | {6, 7, 8, 11} | {0, 3, 5, 10} | {1, 2, 4, 9} | 0 | 0 | 0
69 | {2, 4, 5, 11} | {1, 8, 9, 10} | {0, 3, 6, 7} | 0 | 0 | 0
70 | {2, 5, 7, 10} | {0, 8, 9, 11} | {1, 3, 4, 6} | 0 | 0 | 0
71 | {3, 4, 6, 9} | {0, 1, 7, 11} | {2, 5, 8, 10} | 0 | 0 | 0
72 | {0, 1, 6, 8} | {2, 3, 4, 7} | {5, 9, 10, 11} | 0 | 0 | 0
73 | {3, 5, 7, 8} | {0, 4, 9, 10} | {1, 2, 6, 11} | 0 | 0 | 0
74 | {0, 2, 5, 11} | {3, 4, 8, 10} | {1, 6, 7, 9} | 0 | 0 | 0
75 | {2, 4, 9, 11} | {0, 3, 5, 8} | {1, 6, 7, 10} | 0 | 0 | 0
76 | {3, 4, 9, 11} | {0, 1, 6, 10} | {2, 5, 7, 8} | 0 | 0 | 0
77 | {0, 2, 9, 10} | {3, 7, 8, 11} | {1, 4, 5, 6} | 0 | 0 | 0
78 | {0, 1, 7, 10} | {3, 4, 5, 11} | {2, 6, 8, 9} | 0 | 0 | 0
79 | {0, 1, 3, 4} | {5, 6, 9, 10} | {2, 7, 8, 11} | 0 | 0 | 0
80 | {4, 6, 7, 8} | {0, 1, 9, 10} | {2, 3, 5, 11} | 0 | 0 | 0
81 | {1, 2, 6, 8} | {3, 7, 10, 11} | {0, 4, 5, 9} | 0 | 0 | 0
82 | {4, 5, 7, 9} | {0, 3, 8, 11} | {1, 2, 6, 10} | 0 | 0 | 0
83 | {0, 1, 5, 11} | {4, 6, 9, 10} | {2, 3, 7, 8} | 0 | 0 | 0
84 | {2, 4, 7, 11} | {0, 1, 8, 10} | {3, 5, 6, 9} | 0 | 0 | 0
85 | {7, 8, 9, 11} | {0, 2, 3, 6} | {1, 4, 5, 10} | 0 | 0 | 0
86 | {2, 3, 6, 11} | {0, 1, 8, 9} | {4, 5, 7, 10} | 0 | 0 | 0
87 | {4, 8, 9, 10} | {0, 5, 6, 11} | {1, 2, 3, 7} | 0 | 0 | 0
88 | {0, 6, 7, 10} | {2, 5, 8, 11} | {1, 3, 4, 9} | 0 | 0 | 0
89 | {1, 6, 10, 11} | {5, 7, 8, 9} | {0, 2, 3, 4} | 0 | 0 | 0
90 | {3, 4, 8, 10} | {1, 2, 7, 9} | {0, 5, 6, 11} | 0 | 0 | 0
91 | {0, 2, 9, 11} | {3, 6, 8, 10} | {1, 4, 5, 7} | 0 | 0 | 0
92 | {1, 3, 6, 9} | {4, 5, 7, 11} | {0, 2, 8, 10} | 0 | 0 | 0
93 | {3, 6, 8, 10} | {2, 7, 9, 11} | {0, 1, 4, 5} | 0 | 0 | 0
94 | {2, 4, 6, 7} | {0, 3, 10, 11} | {1, 5, 8, 9} | 0 | 0 | 0
95 | {2, 6, 10, 11} | {0, 4, 5, 7} | {1, 3, 8, 9} | 0 | 0 | 0
96 | {0, 2, 5, 8} | {3, 7, 9, 11} | {1, 4, 6, 10} | 0 | 0 | 0
97 | {1, 3, 6, 7} | {5, 9, 10, 11} | {0, 2, 4, 8} | 0 | 0 | 0
98 | {0, 3, 5, 9} | {2, 4, 7, 8} | {1, 6, 10, 11} | 0 | 0 | 0
99 | {3, 6, 7, 8} | {1, 4, 5, 11} | {0, 2, 9, 10} | 0 | 0 | 0
100 | {2, 5, 7, 11} | {1, 3, 8, 9} | {0, 4, 6, 10} | 0 | 0 | 0
101 | {3, 4, 6, 8} | {0, 5, 9, 11} | {1, 2, 7, 10} | 0 | 0 | 0
102 | {0, 2, 5, 6} | {1, 3, 9, 11} | {4, 7, 8, 10} | 0 | 0 | 0
103 | {0, 5, 6, 9} | {1, 2, 3, 4} | {7, 8, 10, 11} | 0 | 0 | 0
104 | {2, 4, 6, 8} | {1, 5, 10, 11} | {0, 3, 7, 9} | 0 | 0 | 0
105 | {1, 4, 10, 11} | {0, 3, 6, 8} | {2, 5, 7, 9} | 0 | 0 | 0


==> anc/constructions/ex14.txt <==
STC construction 1
kind: centered
d: 9
corrections: nonpositive
minimum_accuracy: 1
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0, 6, 7} | {1, 2, 3} | {4, 5, 8} | 0 | 0 | 0
2 | {6, 7, 8} | {1, 2, 4} | {0, 3, 5} | 0 | 0 | 0
3 | {2, 6, 7} | {1, 3, 4} | {0, 5, 8} | 0 | 0 | 0
4 | {0, 1, 2} | {3, 5, 7} | {4, 6, 8} | 0 | 0 | 0
5 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 0 | 0 | 0
6 | {1, 2, 8} | {3, 4, 7} | {0, 5, 6} | 0 | 0 | 0
7 | {1, 7, 8} | {2, 4, 5} | {0, 3, 6} | 0 | 0 | 0
8 | {0, 2, 8} | {1, 4, 7} | {3, 5, 6} | 0 | 0 | 0
9 | {1, 6, 7} | {2, 3, 5} | {0, 4, 8} | 0 | 0 | 0
10 | {0, 1, 8} | {2, 3, 7} | {4, 5, 6} | 0 | 0 | 0
11 | {0, 6, 8} | {1, 2, 7} | {3, 4, 5} | 0 | 0 | 0
12 | {1, 6, 8} | {2, 5, 7} | {0, 3, 4} | 0 | 0 | 0
13 | {0, 2, 6} | {1, 5, 7} | {3, 4, 8} | 0 | 0 | 0
14 | {0, 2, 7} | {1, 4, 5} | {3, 6, 8} | 0 | 0 | 0


==> anc/constructions/ex28.txt <==
STC construction 1
kind: centered
d: 9
corrections: nonpositive
minimum_accuracy: 1
evaluation_n: 19

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {2, 5, 6} | {0, 3, 8} | {1, 4, 7} | 0 | 0 | 0
2 | {4, 7, 8} | {1, 2, 6} | {0, 3, 5} | 0 | 0 | 0
3 | {2, 4, 7} | {3, 5, 6} | {0, 1, 8} | 0 | 0 | 0
4 | {0, 3, 6} | {1, 7, 8} | {2, 4, 5} | 0 | 0 | 0
5 | {0, 2, 6} | {3, 4, 8} | {1, 5, 7} | 0 | 0 | 0
6 | {1, 5, 6} | {0, 4, 7} | {2, 3, 8} | 0 | 0 | 0
7 | {1, 3, 6} | {0, 2, 7} | {4, 5, 8} | 0 | 0 | 0
8 | {2, 3, 7} | {0, 1, 8} | {4, 5, 6} | 0 | 0 | 0
9 | {2, 7, 8} | {0, 3, 5} | {1, 4, 6} | 0 | 0 | 0
10 | {3, 4, 8} | {2, 5, 7} | {0, 1, 6} | 0 | 0 | 0
11 | {3, 5, 7} | {0, 1, 2} | {4, 6, 8} | 0 | 0 | 0
12 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 0 | 0 | 0
13 | {1, 6, 8} | {0, 2, 4} | {3, 5, 7} | 0 | 0 | 0
14 | {1, 3, 7} | {4, 6, 8} | {0, 2, 5} | 0 | 0 | 0
15 | {2, 3, 4} | {1, 5, 8} | {0, 6, 7} | 0 | 0 | 0
16 | {0, 1, 7} | {2, 4, 5} | {3, 6, 8} | 0 | 0 | 0
17 | {1, 4, 8} | {3, 5, 7} | {0, 2, 6} | 0 | 0 | 0
18 | {1, 2, 6} | {3, 7, 8} | {0, 4, 5} | 0 | 0 | 0
19 | {0, 7, 8} | {2, 5, 6} | {1, 3, 4} | 0 | 0 | 0
20 | {0, 1, 8} | {3, 4, 6} | {2, 5, 7} | 0 | 0 | 0
21 | {0, 2, 4} | {5, 6, 8} | {1, 3, 7} | 0 | 0 | 0
22 | {2, 6, 7} | {1, 3, 4} | {0, 5, 8} | 0 | 0 | 0
23 | {1, 3, 4} | {0, 5, 7} | {2, 6, 8} | 0 | 0 | 0
24 | {0, 3, 4} | {1, 5, 6} | {2, 7, 8} | 0 | 0 | 0
25 | {3, 5, 6} | {1, 2, 8} | {0, 4, 7} | 0 | 0 | 0
26 | {0, 3, 5} | {1, 2, 4} | {6, 7, 8} | 0 | 0 | 0
27 | {1, 5, 8} | {0, 4, 6} | {2, 3, 7} | 0 | 0 | 0
28 | {0, 5, 8} | {4, 6, 7} | {1, 2, 3} | 0 | 0 | 0


==> anc/constructions/ex38.txt <==
STC construction 1
kind: centered
d: 12
corrections: nonpositive
minimum_accuracy: 1
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0, 2, 7, 11} | {4, 5, 6, 9} | {1, 3, 8, 10} | 0 | 0 | 0
2 | {3, 5, 6, 7} | {1, 2, 4, 10} | {0, 8, 9, 11} | 0 | 0 | 0
3 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 0 | 0 | 0
4 | {0, 6, 7, 11} | {2, 5, 9, 10} | {1, 3, 4, 8} | 0 | 0 | 0
5 | {2, 3, 6, 8} | {1, 4, 5, 7} | {0, 9, 10, 11} | 0 | 0 | 0
6 | {2, 3, 8, 11} | {5, 6, 7, 10} | {0, 1, 4, 9} | 0 | 0 | 0
7 | {0, 2, 3, 11} | {5, 6, 7, 9} | {1, 4, 8, 10} | 0 | 0 | 0
8 | {0, 2, 3, 5} | {6, 7, 9, 10} | {1, 4, 8, 11} | 0 | 0 | 0
9 | {0, 5, 6, 11} | {1, 2, 4, 7} | {3, 8, 9, 10} | 0 | 0 | 0
10 | {6, 7, 8, 11} | {1, 2, 5, 10} | {0, 3, 4, 9} | 0 | 0 | 0
11 | {0, 2, 5, 7} | {4, 6, 9, 10} | {1, 3, 8, 11} | 0 | 0 | 0
12 | {2, 5, 6, 8} | {4, 7, 9, 10} | {0, 1, 3, 11} | 0 | 0 | 0
13 | {0, 3, 5, 11} | {2, 4, 6, 7} | {1, 8, 9, 10} | 0 | 0 | 0
14 | {0, 3, 7, 11} | {1, 2, 5, 6} | {4, 8, 9, 10} | 0 | 0 | 0
15 | {0, 5, 6, 7} | {1, 2, 9, 10} | {3, 4, 8, 11} | 0 | 0 | 0
16 | {2, 5, 6, 11} | {1, 7, 9, 10} | {0, 3, 4, 8} | 0 | 0 | 0
17 | {0, 7, 8, 11} | {2, 5, 6, 10} | {1, 3, 4, 9} | 0 | 0 | 0
18 | {2, 3, 5, 11} | {1, 6, 7, 10} | {0, 4, 8, 9} | 0 | 0 | 0
19 | {3, 6, 8, 11} | {2, 4, 5, 7} | {0, 1, 9, 10} | 0 | 0 | 0
20 | {5, 7, 8, 11} | {2, 4, 6, 9} | {0, 1, 3, 10} | 0 | 0 | 0
21 | {3, 5, 7, 11} | {1, 2, 4, 6} | {0, 8, 9, 10} | 0 | 0 | 0
22 | {0, 3, 5, 8} | {2, 6, 7, 10} | {1, 4, 9, 11} | 0 | 0 | 0
23 | {2, 3, 5, 6} | {1, 4, 7, 9} | {0, 8, 10, 11} | 0 | 0 | 0
24 | {0, 6, 8, 11} | {2, 5, 7, 9} | {1, 3, 4, 10} | 0 | 0 | 0
25 | {5, 6, 8, 11} | {1, 2, 7, 9} | {0, 3, 4, 10} | 0 | 0 | 0
26 | {0, 2, 6, 8} | {1, 5, 7, 10} | {3, 4, 9, 11} | 0 | 0 | 0
27 | {2, 5, 7, 11} | {1, 4, 6, 10} | {0, 3, 8, 9} | 0 | 0 | 0
28 | {0, 3, 8, 11} | {2, 5, 6, 7} | {1, 4, 9, 10} | 0 | 0 | 0
29 | {0, 2, 7, 8} | {1, 5, 6, 9} | {3, 4, 10, 11} | 0 | 0 | 0
30 | {0, 3, 5, 6} | {2, 4, 7, 10} | {1, 8, 9, 11} | 0 | 0 | 0
31 | {2, 3, 5, 8} | {1, 6, 7, 9} | {0, 4, 10, 11} | 0 | 0 | 0
32 | {0, 2, 3, 6} | {4, 5, 7, 9} | {1, 8, 10, 11} | 0 | 0 | 0
33 | {0, 3, 6, 8} | {1, 2, 5, 7} | {4, 9, 10, 11} | 0 | 0 | 0
34 | {2, 5, 6, 7} | {1, 4, 9, 10} | {0, 3, 8, 11} | 0 | 0 | 0
35 | {0, 2, 6, 7} | {1, 4, 5, 9} | {3, 8, 10, 11} | 0 | 0 | 0
36 | {3, 6, 7, 8} | {2, 4, 5, 10} | {0, 1, 9, 11} | 0 | 0 | 0
37 | {2, 6, 7, 8} | {1, 4, 5, 10} | {0, 3, 9, 11} | 0 | 0 | 0
38 | {2, 3, 7, 11} | {4, 5, 6, 10} | {0, 1, 8, 9} | 0 | 0 | 0


==> anc/constructions/ex6.txt <==
STC construction 1
kind: centered
d: 6
corrections: nonpositive
minimum_accuracy: 1
evaluation_n: 20

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0, 2} | {1, 5} | {3, 4} | 0 | 0 | 0
2 | {0, 5} | {3, 4} | {1, 2} | 0 | 0 | 0
3 | {2, 5} | {1, 3} | {0, 4} | 0 | 0 | 0
4 | {1, 2} | {4, 5} | {0, 3} | 0 | 0 | 0
5 | {1, 5} | {0, 4} | {2, 3} | 0 | 0 | 0
6 | {1, 4} | {0, 3} | {2, 5} | 0 | 0 | 0


==> anc/constructions/general10.txt <==
STC construction 1
kind: centered
d: 6
corrections: explicit
minimum_accuracy: 1/2
evaluation_n: 17

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 2} | {0, 3} | {4, 5} | 0 | 1 | -1
2 | {2, 5} | {0, 1, 3} | {4} | 0 | 0 | 0
3 | {0, 1} | {3, 5} | {2, 4} | 0 | 1 | -1
4 | {2, 3} | {0, 4} | {1, 5} | 0 | 1 | -1
5 | {0, 5} | {2, 3, 4} | {1} | 0 | 0 | 0
6 | {1} | {3, 4, 5} | {0, 2} | 1 | 0 | -1
7 | {4, 5} | {1, 2} | {0, 3} | 0 | 1 | -1
8 | {3} | {0, 1, 4} | {2, 5} | 1 | 0 | -1
9 | {0, 4} | {1, 5} | {2, 3} | 0 | 1 | -1
10 | {3, 5} | {2, 4} | {0, 1} | 0 | 1 | -1

# Coefficient for P is (-1)^|P| (n+1)^|P|; the main aggregate is separate.
[corrections]
{0}
{1}
{2}
{3}
{4}
{5}
{0, 1}
{2, 3}
{4, 5}


==> anc/constructions/general13.txt <==
STC construction 1
kind: centered
d: 6
corrections: explicit
minimum_accuracy: 1/3
evaluation_n: 14

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 5} | {0, 2, 3} | {4} | 0 | 0 | 0
2 | {2, 5} | {0, 4} | {1, 3} | 0 | 1 | -1
3 | {5} | {0, 3, 4} | {1, 2} | 1 | 0 | -1
4 | {0, 4} | {1, 2, 5} | {3} | 0 | 0 | 0
5 | {0, 1} | {5} | {2, 3, 4} | 0 | 2 | -2
6 | {1} | {0, 2} | {3, 4, 5} | 1 | 1 | -2
7 | {2, 4} | {1, 3} | {0, 5} | 0 | 1 | -1
8 | {1, 3} | {4} | {0, 2, 5} | 0 | 2 | -2
9 | {2, 3} | {4, 5} | {0, 1} | 0 | 1 | -1
10 | {3, 4} | {0, 1, 2} | {5} | 0 | 0 | 0
11 | {0, 5} | {3} | {1, 2, 4} | 0 | 2 | -2
12 | {2} | {1, 4, 5} | {0, 3} | 1 | 0 | -1
13 | {0} | {2, 3} | {1, 4, 5} | 1 | 1 | -2

# Coefficient for P is (-1)^|P| (n+1)^|P|; the main aggregate is separate.
[corrections]
{0}
{1}
{2}
{3}
{4}
{5}
{0, 1}
{1, 3}
{1, 5}
{2, 3}
{2, 5}
{3, 4}


==> anc/constructions/general22.txt <==
STC construction 1
kind: centered
d: 6
corrections: explicit
minimum_accuracy: 1/212
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0} | {1, 2, 3, 5} | {4} | 111 | 0 | -111
2 | {1} | {2, 4} | {0, 3, 5} | 70 | 80 | -150
3 | {3} | {0, 2, 4, 5} | {1} | 102 | 8 | -110
4 | {4} | {0} | {1, 2, 3, 5} | 112 | 99 | -211
5 | {1, 2} | {3, 4, 5} | {0} | 60 | 51 | -111
6 | {2, 3} | {1, 4} | {0, 5} | 71 | 64 | -135
7 | {1, 3} | {4, 5} | {0, 2} | 56 | 64 | -120
8 | {1, 4} | {0, 2, 3} | {5} | 55 | 42 | -97
9 | {0, 2, 4, 5} | {1} | {3} | 0 | 77 | -77
10 | {3, 5} | {0, 1} | {2, 4} | 59 | 53 | -112
11 | {0, 1, 4} | {2} | {3, 5} | 20 | 102 | -122
12 | {0, 3} | {4} | {1, 2, 5} | 78 | 101 | -179
13 | {2} | {0, 4} | {1, 3, 5} | 87 | 83 | -170
14 | {3, 4} | {0, 2} | {1, 5} | 85 | 68 | -153
15 | {0, 4} | {3, 5} | {1, 2} | 69 | 72 | -141
16 | {1, 3, 4} | {0, 5} | {2} | 34 | 57 | -91
17 | {0, 1} | {3} | {2, 4, 5} | 43 | 111 | -154
18 | {5} | {0, 1, 4} | {2, 3} | 70 | 36 | -106
19 | {0, 2, 4} | {5} | {1, 3} | 46 | 87 | -133
20 | {4, 5} | {1, 2} | {0, 3} | 69 | 54 | -123
21 | {0, 2} | {1, 5} | {3, 4} | 70 | 42 | -112
22 | {2, 5} | {1, 3} | {0, 4} | 60 | 52 | -112

# Coefficient for P is (-1)^|P| (n+1)^|P|; the main aggregate is separate.
[corrections]
{0}
{1}
{2}
{3}
{4}
{5}
{0, 2}
{0, 3}
{0, 4}
{0, 5}
{1, 2}
{1, 3}
{2, 3}
{2, 4}
{2, 5}
{3, 4}
{3, 5}
{4, 5}


==> anc/constructions/inc6p51.txt <==
STC construction 1
kind: incomplete
d: 6
corrections: none
evaluation_n: 14

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W partition G; barU,barV,barW partition its complement H.
# The parameter is the intrinsic rational big-CW parameter, not block exponents.
# t | U | V | W | barU | barV | barW
[products]
1 | {} | {1} | {0, 2, 3, 4, 5} | {} | {} | {}
2 | {0, 1, 3, 4} | {5} | {2} | {} | {} | {}
3 | {1, 3} | {4, 5} | {0, 2} | {} | {} | {}
4 | {0, 3, 4} | {1, 2} | {5} | {} | {} | {}
5 | {5} | {0} | {1, 2, 3, 4} | {} | {} | {}
6 | {2, 5} | {} | {0, 1, 3, 4} | {} | {} | {}
7 | {3, 4} | {0, 2, 5} | {1} | {} | {} | {}
8 | {0, 4} | {2, 3} | {1, 5} | {} | {} | {}
9 | {4, 5} | {0, 1} | {2, 3} | {} | {} | {}
10 | {1, 5} | {0, 3} | {2, 4} | {} | {} | {}
11 | {3} | {2, 4} | {0, 1, 5} | {} | {} | {}
12 | {2, 3, 5} | {1, 4} | {0} | {} | {} | {}
13 | {0, 2, 5} | {4} | {1, 3} | {} | {} | {}
14 | {0, 1, 2} | {3} | {4, 5} | {} | {} | {}
15 | {1, 4} | {0, 2, 3, 5} | {} | {} | {} | {}
16 | {1, 2} | {0, 3, 4} | {} | {} | {} | {5}
17 | {0} | {2, 4} | {3, 5} | {1} | {} | {}
18 | {1} | {2, 5} | {0} | {4} | {} | {3}
19 | {2} | {} | {1, 4, 5} | {3} | {0} | {}
20 | {0, 2} | {3} | {4} | {5} | {1} | {}
21 | {0, 1} | {} | {3, 4} | {} | {2} | {5}
22 | {1, 3} | {} | {2} | {5} | {4} | {0}
23 | {2} | {0} | {4} | {5} | {1} | {3}
24 | {0, 2, 3} | {} | {} | {4} | {5} | {1}
25 | {5} | {0, 2} | {} | {1} | {3} | {4}
26 | {1} | {0, 4} | {} | {3} | {2} | {5}
27 | {} | {} | {0, 1, 3} | {2} | {5} | {4}
28 | {3} | {1, 4} | {} | {0} | {5} | {2}
29 | {1} | {5} | {3} | {2} | {4} | {0}
30 | {} | {1, 2, 3} | {} | {0} | {4} | {5}
31 | {4} | {1, 2} | {} | {5} | {3} | {0}
32 | {1} | {} | {0, 5} | {4} | {3} | {2}
33 | {0} | {1, 5} | {} | {2} | {3} | {4}
34 | {2} | {} | {3, 5} | {4} | {0} | {1}
35 | {} | {1, 2, 4} | {} | {5} | {0} | {3}
36 | {} | {1, 4, 5} | {} | {0} | {2} | {3}
37 | {0} | {} | {2, 5} | {3} | {4} | {1}
38 | {3} | {4, 5} | {} | {2} | {0} | {1}
39 | {} | {0, 3} | {1} | {5} | {4} | {2}
40 | {} | {1} | {3} | {4} | {2, 5} | {0}
41 | {4} | {} | {0} | {3} | {2} | {1, 5}
42 | {} | {3, 4} | {} | {0, 2} | {1} | {5}
43 | {2} | {4} | {} | {3} | {1} | {0, 5}
44 | {} | {5} | {3} | {0} | {1, 4} | {2}
45 | {} | {} | {0, 4} | {1, 3} | {5} | {2}
46 | {3} | {5} | {} | {2} | {0, 4} | {1}
47 | {2} | {} | {3} | {4} | {0} | {1, 5}
48 | {} | {} | {5} | {0, 3} | {2, 4} | {1}
49 | {} | {} | {} | {0, 1} | {3, 5} | {2, 4}
50 | {} | {} | {} | {0, 4} | {1, 2} | {3, 5}
51 | {} | {} | {} | {3, 4} | {0, 1} | {2, 5}


==> anc/constructions/inc9p68.txt <==
STC construction 1
kind: incomplete
d: 9
corrections: none
evaluation_n: 14

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W partition G; barU,barV,barW partition its complement H.
# The parameter is the intrinsic rational big-CW parameter, not block exponents.
# t | U | V | W | barU | barV | barW
[products]
1 | {0, 1, 4} | {3} | {2, 5, 6, 7, 8} | {} | {} | {}
2 | {0, 1, 4, 8} | {2, 5, 6, 7} | {3} | {} | {} | {}
3 | {0} | {1, 2, 3, 4, 7, 8} | {5, 6} | {} | {} | {}
4 | {3} | {0, 4, 5, 7} | {1, 2, 6, 8} | {} | {} | {}
5 | {0, 1, 2, 5, 7, 8} | {} | {3, 4, 6} | {} | {} | {}
6 | {2, 5, 6} | {1} | {0, 3, 4, 7, 8} | {} | {} | {}
7 | {0, 1, 2, 3} | {5} | {4, 6, 7, 8} | {} | {} | {}
8 | {2, 6} | {1, 5, 7, 8} | {0, 3, 4} | {} | {} | {}
9 | {6, 7, 8} | {0, 3, 4} | {1, 2, 5} | {} | {} | {}
10 | {0, 2, 3, 4, 5, 6} | {1, 8} | {7} | {} | {} | {}
11 | {0, 8} | {1, 2, 3, 7} | {4, 5, 6} | {} | {} | {}
12 | {2, 6, 7} | {5, 8} | {0, 1, 3, 4} | {} | {} | {}
13 | {6, 7} | {1, 4, 8} | {0, 2, 3, 5} | {} | {} | {}
14 | {0, 5} | {1, 3, 6, 7} | {2, 4, 8} | {} | {} | {}
15 | {1, 4, 7} | {0, 3, 5, 8} | {2, 6} | {} | {} | {}
16 | {1, 4} | {3, 5, 8} | {0, 2, 6, 7} | {} | {} | {}
17 | {4, 5, 6} | {1, 7} | {0, 2, 3, 8} | {} | {} | {}
18 | {0, 5, 6} | {1, 3, 4, 7} | {2, 8} | {} | {} | {}
19 | {0, 7} | {2, 4, 6} | {1, 3, 5, 8} | {} | {} | {}
20 | {0, 7, 8} | {2, 4, 5, 6} | {1, 3} | {} | {} | {}
21 | {4, 8} | {0, 5, 6} | {1, 2, 3, 7} | {} | {} | {}
22 | {0, 1, 7} | {2, 4, 8} | {3, 5, 6} | {} | {} | {}
23 | {1, 5, 6, 8} | {7} | {0, 2, 3, 4} | {} | {} | {}
24 | {0, 4, 5, 6} | {1, 2} | {3, 7, 8} | {} | {} | {}
25 | {2, 5} | {0, 1, 6, 7} | {3, 4, 8} | {} | {} | {}
26 | {1, 2, 3, 4, 7} | {0} | {5, 6, 8} | {} | {} | {}
27 | {3, 7} | {0, 2, 4, 6, 8} | {1, 5} | {} | {} | {}
28 | {4, 7} | {2, 3} | {0, 1, 5, 6, 8} | {} | {} | {}
29 | {1, 3, 6, 7} | {0, 5, 8} | {2, 4} | {} | {} | {}
30 | {2, 7, 8} | {0, 3, 4, 5} | {1, 6} | {} | {} | {}
31 | {3, 5, 6} | {0, 4, 8} | {1, 2, 7} | {} | {} | {}
32 | {2, 4} | {0, 1, 5, 8} | {3, 6, 7} | {} | {} | {}
33 | {1, 4, 6} | {0, 5, 7, 8} | {2, 3} | {} | {} | {}
34 | {1, 7} | {3, 6, 8} | {0, 2, 4, 5} | {} | {} | {}
35 | {0, 2, 5, 6, 8} | {3, 4} | {1, 7} | {} | {} | {}
36 | {4, 5, 7, 8} | {1, 2, 3, 6} | {0} | {} | {} | {}
37 | {4, 7, 8} | {0, 1, 2, 3, 6} | {5} | {} | {} | {}
38 | {3, 4, 6, 8} | {1, 5, 7} | {0, 2} | {} | {} | {}
39 | {1, 4, 5} | {3, 6, 7} | {0, 2, 8} | {} | {} | {}
40 | {0, 1, 6, 8} | {2, 4, 5} | {3, 7} | {} | {} | {}
41 | {0, 3, 7} | {2, 6} | {1, 4, 5, 8} | {} | {} | {}
42 | {2, 5, 7} | {1, 4, 6, 8} | {0, 3} | {} | {} | {}
43 | {3, 4, 6, 7} | {2, 8} | {0, 1, 5} | {} | {} | {}
44 | {2, 8} | {6} | {0, 1, 3, 4, 5, 7} | {} | {} | {}
45 | {0, 2, 7, 8} | {3, 5} | {1, 4, 6} | {} | {} | {}
46 | {2, 3, 4, 5, 7} | {0, 1} | {6, 8} | {} | {} | {}
47 | {3, 8} | {0, 2, 4, 5, 6, 7} | {1} | {} | {} | {}
48 | {1, 2, 3, 5, 8} | {4} | {0, 6, 7} | {} | {} | {}
49 | {2, 3, 6} | {0, 7, 8} | {1, 4, 5} | {} | {} | {}
50 | {1, 6} | {4, 5, 7, 8} | {0, 2, 3} | {} | {} | {}
51 | {2, 3, 5, 8} | {1, 4, 6} | {0, 7} | {} | {} | {}
52 | {1, 3} | {0, 6} | {2, 4, 5, 7, 8} | {} | {} | {}
53 | {2} | {0, 3, 4, 7} | {1, 5, 6, 8} | {} | {} | {}
54 | {} | {0, 1, 2, 6, 8} | {3, 4, 5, 7} | {} | {} | {}
55 | {1, 3, 4, 6} | {0, 2} | {5, 7, 8} | {} | {} | {}
56 | {0, 3} | {2, 5, 7} | {1, 4, 6, 8} | {} | {} | {}
57 | {2, 4, 5} | {0, 1, 3, 8} | {6, 7} | {} | {} | {}
58 | {5} | {1, 6, 7} | {0, 2, 3, 4} | {} | {8} | {}
59 | {0, 1, 4, 8} | {2, 5, 6, 7} | {} | {} | {} | {3}
60 | {7} | {1, 2, 3, 8} | {0, 4, 6} | {5} | {} | {}
61 | {0} | {2, 3, 6, 8} | {4, 5, 7} | {1} | {} | {}
62 | {1} | {0, 2, 3, 4, 5} | {7, 8} | {6} | {} | {}
63 | {4, 6, 7} | {1, 2, 5, 8} | {3} | {} | {} | {0}
64 | {5, 6, 8} | {4} | {0, 1, 2, 7} | {} | {3} | {}
65 | {2, 3, 6, 8} | {1, 4, 7} | {0} | {} | {} | {5}
66 | {1, 3, 6, 8} | {} | {0, 4, 5, 7} | {} | {2} | {}
67 | {0, 2} | {7} | {1, 3, 5, 6, 8} | {} | {4} | {}
68 | {1, 2, 3, 5} | {} | {0, 4, 6, 8} | {} | {7} | {}


==> anc/constructions/ub12.txt <==
STC construction 1
kind: centered
d: 12
corrections: nonpositive
minimum_accuracy: 1/12
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {2, 4, 5, 6} | {3, 7, 9, 11} | {0, 1, 8, 10} | 0 | 4/3 | -4/3
2 | {1, 2, 9, 10} | {3, 6, 7, 8} | {0, 4, 5, 11} | 0 | 2 | -2
3 | {5, 6, 8, 11} | {0, 3, 4, 10} | {1, 2, 7, 9} | 2 | 0 | -2
4 | {3, 4, 5, 8} | {0, 1, 7, 11} | {2, 6, 9, 10} | 10/3 | 1/3 | -11/3
5 | {3, 5, 6, 7} | {0, 1, 8, 10} | {2, 4, 9, 11} | 7/3 | 0 | -7/3
6 | {1, 2, 3, 8} | {4, 7, 9, 10} | {0, 5, 6, 11} | 1 | 0 | -1
7 | {1, 5, 7, 8} | {2, 3, 4, 10} | {0, 6, 9, 11} | 5/3 | 5/3 | -10/3
8 | {1, 6, 7, 9} | {0, 3, 5, 10} | {2, 4, 8, 11} | 2/3 | 2/3 | -4/3
9 | {2, 3, 7, 8} | {1, 5, 9, 10} | {0, 4, 6, 11} | 1/3 | 0 | -1/3
10 | {3, 4, 10, 11} | {0, 5, 6, 7} | {1, 2, 8, 9} | 5/3 | 4/3 | -3
11 | {3, 4, 5, 9} | {2, 6, 7, 10} | {0, 1, 8, 11} | 2 | 4/3 | -10/3
12 | {1, 9, 10, 11} | {0, 4, 5, 8} | {2, 3, 6, 7} | 7/3 | 13/3 | -20/3
13 | {0, 2, 4, 11} | {1, 7, 8, 9} | {3, 5, 6, 10} | 1 | 13/3 | -16/3
14 | {1, 2, 3, 11} | {4, 7, 8, 10} | {0, 5, 6, 9} | 2 | 2 | -4
15 | {1, 2, 7, 10} | {0, 5, 6, 11} | {3, 4, 8, 9} | 2/3 | 0 | -2/3
16 | {0, 6, 9, 11} | {1, 4, 5, 8} | {2, 3, 7, 10} | 2/3 | 0 | -2/3
17 | {5, 6, 9, 11} | {2, 4, 8, 10} | {0, 1, 3, 7} | 2/3 | 11/3 | -13/3
18 | {2, 5, 9, 10} | {0, 7, 8, 11} | {1, 3, 4, 6} | 14/3 | 8/3 | -22/3
19 | {0, 5, 6, 11} | {1, 3, 8, 9} | {2, 4, 7, 10} | 13/3 | 3 | -22/3
20 | {0, 6, 9, 10} | {2, 4, 8, 11} | {1, 3, 5, 7} | 0 | 10/3 | -10/3
21 | {0, 2, 3, 4} | {1, 6, 8, 9} | {5, 7, 10, 11} | 1/3 | 2/3 | -1
22 | {0, 3, 4, 8} | {2, 5, 6, 11} | {1, 7, 9, 10} | 2/3 | 2 | -8/3
23 | {0, 2, 5, 8} | {6, 7, 9, 11} | {1, 3, 4, 10} | 1 | 8/3 | -11/3
24 | {4, 5, 7, 8} | {2, 3, 9, 11} | {0, 1, 6, 10} | 5/3 | 2/3 | -7/3
25 | {1, 4, 7, 11} | {0, 2, 6, 10} | {3, 5, 8, 9} | 6 | 4/3 | -22/3
26 | {1, 2, 9, 11} | {0, 4, 8, 10} | {3, 5, 6, 7} | 0 | 0 | 0
27 | {0, 1, 6, 11} | {3, 4, 9, 10} | {2, 5, 7, 8} | 4/3 | 0 | -4/3
28 | {0, 3, 4, 9} | {7, 8, 10, 11} | {1, 2, 5, 6} | 4/3 | 2 | -10/3
29 | {1, 6, 7, 11} | {3, 5, 9, 10} | {0, 2, 4, 8} | 14/3 | 8/3 | -22/3
30 | {2, 3, 6, 11} | {4, 8, 9, 10} | {0, 1, 5, 7} | 2/3 | 10/3 | -4
31 | {0, 2, 8, 10} | {4, 5, 6, 7} | {1, 3, 9, 11} | 1 | 0 | -1
32 | {2, 3, 4, 11} | {5, 6, 7, 10} | {0, 1, 8, 9} | 5/3 | 1 | -8/3
33 | {1, 7, 8, 11} | {0, 3, 4, 9} | {2, 5, 6, 10} | 3 | 2 | -5
34 | {2, 4, 7, 10} | {1, 6, 9, 11} | {0, 3, 5, 8} | 3 | 0 | -3
35 | {0, 4, 6, 9} | {2, 3, 8, 11} | {1, 5, 7, 10} | 0 | 5/3 | -5/3
36 | {1, 6, 8, 9} | {2, 4, 5, 7} | {0, 3, 10, 11} | 1/3 | 1/3 | -2/3
37 | {6, 7, 9, 11} | {1, 3, 4, 8} | {0, 2, 5, 10} | 1/3 | 1 | -4/3
38 | {2, 3, 4, 5} | {0, 7, 9, 11} | {1, 6, 8, 10} | 1 | 1/3 | -4/3
39 | {0, 4, 5, 7} | {3, 8, 9, 11} | {1, 2, 6, 10} | 7/3 | 0 | -7/3
40 | {3, 4, 5, 11} | {1, 2, 6, 10} | {0, 7, 8, 9} | 13/3 | 3 | -22/3
41 | {6, 7, 9, 10} | {1, 2, 3, 11} | {0, 4, 5, 8} | 2/3 | 1 | -5/3
42 | {5, 7, 8, 10} | {1, 2, 6, 11} | {0, 3, 4, 9} | 11/3 | 11/3 | -22/3
43 | {1, 2, 3, 10} | {4, 6, 9, 11} | {0, 5, 7, 8} | 0 | 10/3 | -10/3
44 | {4, 5, 6, 11} | {0, 3, 8, 9} | {1, 2, 7, 10} | 0 | 2 | -2
45 | {4, 7, 9, 11} | {2, 6, 8, 10} | {0, 1, 3, 5} | 1 | 2 | -3
46 | {2, 5, 8, 11} | {1, 3, 4, 10} | {0, 6, 7, 9} | 7/3 | 5/3 | -4
47 | {0, 6, 7, 9} | {1, 2, 3, 4} | {5, 8, 10, 11} | 0 | 2/3 | -2/3
48 | {0, 1, 3, 5} | {2, 6, 7, 9} | {4, 8, 10, 11} | 14/3 | 2 | -20/3
49 | {3, 6, 9, 10} | {1, 5, 7, 8} | {0, 2, 4, 11} | 11/3 | 1/3 | -4
50 | {0, 2, 4, 10} | {7, 8, 9, 11} | {1, 3, 5, 6} | 10/3 | 7/3 | -17/3
51 | {0, 3, 4, 10} | {2, 6, 7, 11} | {1, 5, 8, 9} | 8/3 | 2 | -14/3
52 | {1, 4, 5, 6} | {3, 9, 10, 11} | {0, 2, 7, 8} | 0 | 5/3 | -5/3
53 | {2, 6, 7, 8} | {5, 9, 10, 11} | {0, 1, 3, 4} | 14/3 | 0 | -14/3
54 | {0, 1, 6, 8} | {2, 5, 7, 9} | {3, 4, 10, 11} | 2 | 0 | -2
55 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 7/3 | 1 | -10/3
56 | {4, 7, 8, 10} | {1, 3, 5, 6} | {0, 2, 9, 11} | 4 | 0 | -4
57 | {0, 1, 2, 8} | {3, 4, 9, 11} | {5, 6, 7, 10} | 0 | 3 | -3
58 | {0, 1, 3, 10} | {5, 6, 9, 11} | {2, 4, 7, 8} | 1/3 | 7/3 | -8/3
59 | {0, 4, 9, 11} | {3, 6, 8, 10} | {1, 2, 5, 7} | 7/3 | 0 | -7/3
60 | {0, 2, 3, 10} | {5, 6, 7, 8} | {1, 4, 9, 11} | 0 | 8/3 | -8/3
61 | {0, 3, 8, 9} | {1, 5, 6, 7} | {2, 4, 10, 11} | 4/3 | 5/3 | -3
62 | {3, 5, 7, 9} | {1, 6, 8, 11} | {0, 2, 4, 10} | 13/3 | 3 | -22/3
63 | {1, 2, 3, 6} | {5, 8, 10, 11} | {0, 4, 7, 9} | 7/3 | 2 | -13/3
64 | {0, 4, 6, 11} | {2, 3, 7, 8} | {1, 5, 9, 10} | 4/3 | 1/3 | -5/3
65 | {2, 3, 4, 6} | {5, 7, 8, 10} | {0, 1, 9, 11} | 11/3 | 0 | -11/3
66 | {0, 4, 7, 9} | {2, 5, 8, 11} | {1, 3, 6, 10} | 7/3 | 5 | -22/3
67 | {3, 7, 9, 10} | {2, 5, 6, 8} | {0, 1, 4, 11} | 0 | 16/3 | -16/3
68 | {4, 5, 8, 9} | {0, 2, 3, 6} | {1, 7, 10, 11} | 2/3 | 0 | -2/3
69 | {1, 2, 5, 8} | {3, 6, 7, 9} | {0, 4, 10, 11} | 11/3 | 0 | -11/3
70 | {1, 6, 8, 10} | {0, 3, 4, 7} | {2, 5, 9, 11} | 5/3 | 0 | -5/3
71 | {0, 3, 4, 11} | {1, 5, 8, 9} | {2, 6, 7, 10} | 13/3 | 5/3 | -6
72 | {0, 1, 7, 11} | {2, 5, 8, 9} | {3, 4, 6, 10} | 2 | 1 | -3
73 | {3, 5, 10, 11} | {4, 6, 8, 9} | {0, 1, 2, 7} | 0 | 1 | -1
74 | {1, 7, 10, 11} | {2, 3, 4, 6} | {0, 5, 8, 9} | 8/3 | 8/3 | -16/3
75 | {1, 4, 6, 8} | {0, 3, 10, 11} | {2, 5, 7, 9} | 2 | 8/3 | -14/3
76 | {2, 4, 6, 11} | {1, 5, 7, 10} | {0, 3, 8, 9} | 13/3 | 8/3 | -7
77 | {2, 6, 8, 10} | {0, 3, 4, 5} | {1, 7, 9, 11} | 7/3 | 4/3 | -11/3
78 | {0, 2, 5, 11} | {1, 4, 8, 9} | {3, 6, 7, 10} | 2/3 | 1 | -5/3
79 | {2, 3, 8, 11} | {0, 5, 7, 10} | {1, 4, 6, 9} | 0 | 1/3 | -1/3
80 | {1, 7, 8, 9} | {0, 2, 3, 4} | {5, 6, 10, 11} | 2 | 4/3 | -10/3
81 | {1, 3, 4, 5} | {0, 6, 7, 11} | {2, 8, 9, 10} | 10/3 | 5/3 | -5
82 | {0, 1, 2, 9} | {4, 6, 10, 11} | {3, 5, 7, 8} | 0 | 2 | -2
83 | {4, 5, 9, 10} | {0, 1, 3, 6} | {2, 7, 8, 11} | 2/3 | 2 | -8/3
84 | {2, 4, 6, 7} | {0, 1, 9, 10} | {3, 5, 8, 11} | 3 | 0 | -3
85 | {6, 8, 9, 10} | {1, 2, 4, 5} | {0, 3, 7, 11} | 0 | 4/3 | -4/3
86 | {4, 8, 10, 11} | {1, 2, 3, 9} | {0, 5, 6, 7} | 4 | 1/3 | -13/3
87 | {1, 3, 10, 11} | {0, 5, 6, 8} | {2, 4, 7, 9} | 1/3 | 2 | -7/3
88 | {4, 7, 8, 11} | {0, 3, 6, 10} | {1, 2, 5, 9} | 3 | 4/3 | -13/3
89 | {0, 2, 4, 8} | {1, 3, 5, 9} | {6, 7, 10, 11} | 1 | 0 | -1
90 | {1, 3, 6, 10} | {0, 5, 7, 11} | {2, 4, 8, 9} | 1/3 | 1/3 | -2/3
91 | {3, 5, 6, 8} | {0, 7, 10, 11} | {1, 2, 4, 9} | 0 | 2 | -2
92 | {4, 6, 7, 9} | {0, 1, 5, 10} | {2, 3, 8, 11} | 0 | 1/3 | -1/3
93 | {3, 4, 9, 10} | {0, 1, 5, 7} | {2, 6, 8, 11} | 4/3 | 0 | -4/3
94 | {0, 6, 8, 9} | {3, 7, 10, 11} | {1, 2, 4, 5} | 5/3 | 11/3 | -16/3
95 | {1, 5, 7, 10} | {2, 3, 4, 9} | {0, 6, 8, 11} | 1/3 | 0 | -1/3
96 | {0, 2, 9, 10} | {5, 6, 7, 11} | {1, 3, 4, 8} | 2 | 5/3 | -11/3
97 | {1, 7, 9, 11} | {0, 2, 4, 5} | {3, 6, 8, 10} | 0 | 0 | 0
98 | {0, 2, 8, 9} | {1, 4, 6, 7} | {3, 5, 10, 11} | 5 | 7/3 | -22/3
99 | {4, 6, 8, 11} | {1, 2, 5, 7} | {0, 3, 9, 10} | 7/3 | 4/3 | -11/3
100 | {1, 3, 8, 11} | {4, 6, 7, 10} | {0, 2, 5, 9} | 0 | 14/3 | -14/3
101 | {2, 3, 7, 11} | {1, 4, 5, 9} | {0, 6, 8, 10} | 5/3 | 0 | -5/3
102 | {0, 1, 2, 10} | {4, 5, 8, 11} | {3, 6, 7, 9} | 0 | 5 | -5
103 | {2, 3, 5, 8} | {0, 6, 9, 11} | {1, 4, 7, 10} | 1 | 1 | -2
104 | {0, 2, 6, 10} | {1, 4, 8, 11} | {3, 5, 7, 9} | 1/3 | 0 | -1/3
105 | {3, 5, 6, 9} | {0, 8, 10, 11} | {1, 2, 4, 7} | 11/3 | 1 | -14/3
106 | {1, 8, 9, 10} | {0, 2, 5, 6} | {3, 4, 7, 11} | 0 | 1 | -1
107 | {3, 7, 8, 11} | {0, 4, 5, 10} | {1, 2, 6, 9} | 2 | 2/3 | -8/3
108 | {0, 2, 6, 11} | {4, 5, 9, 10} | {1, 3, 7, 8} | 11/3 | 1 | -14/3
109 | {3, 5, 8, 10} | {2, 6, 9, 11} | {0, 1, 4, 7} | 14/3 | 8/3 | -22/3
110 | {3, 7, 8, 9} | {0, 5, 10, 11} | {1, 2, 4, 6} | 1 | 1 | -2
111 | {4, 5, 10, 11} | {1, 3, 6, 8} | {0, 2, 7, 9} | 0 | 2 | -2
112 | {0, 4, 6, 7} | {1, 2, 9, 11} | {3, 5, 8, 10} | 5/3 | 10/3 | -5
113 | {1, 3, 7, 11} | {2, 5, 6, 9} | {0, 4, 8, 10} | 4/3 | 4/3 | -8/3
114 | {0, 1, 10, 11} | {2, 6, 7, 8} | {3, 4, 5, 9} | 0 | 5/3 | -5/3
115 | {2, 3, 4, 8} | {0, 1, 7, 10} | {5, 6, 9, 11} | 11/3 | 11/3 | -22/3
116 | {0, 2, 5, 6} | {3, 8, 9, 10} | {1, 4, 7, 11} | 16/3 | 2 | -22/3
117 | {4, 6, 9, 11} | {1, 2, 5, 10} | {0, 3, 7, 8} | 4/3 | 5/3 | -3
118 | {0, 3, 7, 10} | {1, 4, 6, 11} | {2, 5, 8, 9} | 7/3 | 4/3 | -11/3
119 | {4, 6, 9, 10} | {1, 2, 8, 11} | {0, 3, 5, 7} | 10/3 | 4 | -22/3
120 | {2, 3, 5, 9} | {0, 1, 4, 7} | {6, 8, 10, 11} | 2/3 | 1 | -5/3
121 | {0, 4, 5, 9} | {2, 3, 6, 11} | {1, 7, 8, 10} | 1/3 | 2/3 | -1
122 | {0, 1, 4, 6} | {2, 5, 9, 11} | {3, 7, 8, 10} | 4/3 | 0 | -4/3
123 | {5, 7, 10, 11} | {1, 2, 4, 9} | {0, 3, 6, 8} | 1 | 2/3 | -5/3
124 | {0, 1, 9, 11} | {3, 4, 5, 10} | {2, 6, 7, 8} | 2/3 | 4/3 | -2
125 | {4, 6, 8, 9} | {1, 2, 3, 7} | {0, 5, 10, 11} | 2/3 | 3 | -11/3
126 | {2, 3, 5, 11} | {0, 8, 9, 10} | {1, 4, 6, 7} | 2/3 | 0 | -2/3
127 | {1, 4, 6, 11} | {0, 2, 7, 8} | {3, 5, 9, 10} | 0 | 4 | -4
128 | {3, 6, 8, 11} | {5, 7, 9, 10} | {0, 1, 2, 4} | 11/3 | 1 | -14/3
129 | {0, 4, 6, 8} | {1, 3, 7, 11} | {2, 5, 9, 10} | 5/3 | 5/3 | -10/3
130 | {1, 2, 5, 9} | {4, 8, 10, 11} | {0, 3, 6, 7} | 8/3 | 1 | -11/3
131 | {1, 2, 4, 5} | {0, 3, 6, 9} | {7, 8, 10, 11} | 5 | 7/3 | -22/3
132 | {1, 2, 7, 9} | {0, 4, 10, 11} | {3, 5, 6, 8} | 3 | 3 | -6
133 | {2, 3, 9, 11} | {0, 1, 5, 8} | {4, 6, 7, 10} | 7/3 | 1/3 | -8/3
134 | {2, 3, 7, 9} | {1, 4, 5, 6} | {0, 8, 10, 11} | 0 | 0 | 0
135 | {1, 3, 5, 7} | {0, 8, 9, 11} | {2, 4, 6, 10} | 1 | 11/3 | -14/3
136 | {0, 1, 8, 9} | {3, 4, 10, 11} | {2, 5, 6, 7} | 0 | 11/3 | -11/3
137 | {4, 7, 9, 10} | {2, 3, 6, 8} | {0, 1, 5, 11} | 1/3 | 4/3 | -5/3
138 | {0, 1, 7, 10} | {2, 4, 5, 9} | {3, 6, 8, 11} | 2/3 | 5/3 | -7/3
139 | {0, 5, 8, 10} | {1, 3, 9, 11} | {2, 4, 6, 7} | 13/3 | 3 | -22/3
140 | {4, 5, 6, 8} | {0, 2, 3, 7} | {1, 9, 10, 11} | 2/3 | 1/3 | -1
141 | {0, 2, 5, 7} | {3, 4, 6, 9} | {1, 8, 10, 11} | 5 | 7/3 | -22/3
142 | {4, 5, 6, 7} | {2, 3, 8, 9} | {0, 1, 10, 11} | 4/3 | 1 | -7/3
143 | {1, 2, 6, 10} | {0, 5, 8, 11} | {3, 4, 7, 9} | 4/3 | 3 | -13/3
144 | {0, 5, 8, 11} | {1, 3, 4, 6} | {2, 7, 9, 10} | 10/3 | 4/3 | -14/3
145 | {0, 8, 9, 10} | {1, 3, 6, 7} | {2, 4, 5, 11} | 0 | 5/3 | -5/3
146 | {4, 7, 8, 9} | {1, 2, 5, 11} | {0, 3, 6, 10} | 5/3 | 7/3 | -4
147 | {2, 3, 6, 10} | {0, 1, 7, 8} | {4, 5, 9, 11} | 2/3 | 1/3 | -1
148 | {3, 7, 10, 11} | {0, 2, 6, 8} | {1, 4, 5, 9} | 4/3 | 1 | -7/3
149 | {2, 4, 7, 8} | {1, 3, 6, 10} | {0, 5, 9, 11} | 0 | 10/3 | -10/3
150 | {1, 2, 7, 11} | {0, 5, 8, 10} | {3, 4, 6, 9} | 5/3 | 1 | -8/3


==> anc/constructions/ub9.txt <==
STC construction 1
kind: centered
d: 9
corrections: nonpositive
minimum_accuracy: 1/13
evaluation_n: 25

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 3 | 1/2 | -7/2
2 | {1, 3, 8} | {0, 4, 5} | {2, 6, 7} | 5/2 | 2 | -9/2
3 | {0, 1, 8} | {3, 5, 7} | {2, 4, 6} | 5 | 0 | -5
4 | {4, 7, 8} | {0, 2, 6} | {1, 3, 5} | 3/2 | 5/2 | -4
5 | {6, 7, 8} | {1, 2, 4} | {0, 3, 5} | 5 | 1 | -6
6 | {5, 7, 8} | {1, 3, 4} | {0, 2, 6} | 4 | 2 | -6
7 | {0, 4, 6} | {1, 2, 3} | {5, 7, 8} | 0 | 0 | 0
8 | {1, 5, 6} | {0, 3, 7} | {2, 4, 8} | 11/2 | 1/2 | -6
9 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 1 | 3/2 | -5/2
10 | {1, 5, 8} | {0, 4, 7} | {2, 3, 6} | 11/2 | 1/2 | -6
11 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 1 | 4 | -5
12 | {2, 5, 8} | {3, 6, 7} | {0, 1, 4} | 3 | 3 | -6
13 | {2, 3, 4} | {0, 5, 7} | {1, 6, 8} | 1 | 4 | -5
14 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 7/2 | 1 | -9/2
15 | {1, 6, 7} | {3, 4, 8} | {0, 2, 5} | 6 | 0 | -6
16 | {1, 2, 5} | {4, 7, 8} | {0, 3, 6} | 3/2 | 0 | -3/2
17 | {0, 3, 6} | {1, 4, 5} | {2, 7, 8} | 0 | 6 | -6
18 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 2 | 0 | -2
19 | {0, 4, 5} | {2, 6, 7} | {1, 3, 8} | 1 | 4 | -5
20 | {0, 5, 6} | {1, 2, 7} | {3, 4, 8} | 5 | 1 | -6
21 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 5/2 | 7/2 | -6
22 | {2, 4, 7} | {3, 6, 8} | {0, 1, 5} | 1 | 2 | -3
23 | {0, 3, 5} | {1, 4, 7} | {2, 6, 8} | 2 | 0 | -2
24 | {1, 2, 3} | {0, 4, 8} | {5, 6, 7} | 0 | 0 | 0
25 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 1 | -1
26 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 0 | 0 | 0
27 | {1, 3, 7} | {5, 6, 8} | {0, 2, 4} | 1 | 5/2 | -7/2
28 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 3 | 2 | -5
29 | {1, 6, 8} | {0, 3, 4} | {2, 5, 7} | 9/2 | 3/2 | -6
30 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 7/2 | -7/2
31 | {0, 5, 7} | {2, 3, 6} | {1, 4, 8} | 2 | 3 | -5
32 | {2, 7, 8} | {0, 1, 6} | {3, 4, 5} | 2 | 3 | -5
33 | {0, 1, 2} | {3, 5, 8} | {4, 6, 7} | 3 | 3/2 | -9/2
34 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 1 | 0 | -1
35 | {3, 4, 7} | {0, 2, 8} | {1, 5, 6} | 0 | 0 | 0
36 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 3/2 | 0 | -3/2
37 | {2, 4, 8} | {0, 3, 6} | {1, 5, 7} | 2 | 2 | -4
38 | {3, 5, 6} | {0, 1, 8} | {2, 4, 7} | 0 | 7/2 | -7/2
39 | {0, 2, 3} | {5, 7, 8} | {1, 4, 6} | 1 | 3/2 | -5/2


==> anc/constructions/w1e.txt <==
STC construction 1
kind: weighted
d: 3
corrections: none
minimum_accuracy: 1
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0} | {1} | {2} | 0 | 0 | 0
2 | {1} | {2} | {0} | 0 | 0 | 0


==> anc/constructions/w2e.txt <==
STC construction 1
kind: weighted
d: 6
corrections: none
minimum_accuracy: 1
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0, 2} | {1, 5} | {3, 4} | 0 | 0 | 0
2 | {2, 5} | {1, 3} | {0, 4} | 0 | 0 | 0
3 | {1, 5} | {0, 4} | {2, 3} | 0 | 0 | 0
4 | {0, 1} | {2, 4} | {3, 5} | 0 | 0 | 0
5 | {2, 4} | {0, 3} | {1, 5} | 0 | 0 | 0
6 | {3, 4} | {0, 5} | {1, 2} | 0 | 0 | 0


==> anc/constructions/w2h.txt <==
STC construction 1
kind: weighted
d: 6
corrections: none
minimum_accuracy: 2/3
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 2} | {0, 4} | {3, 5} | 0 | 1 | -1
2 | {0, 5} | {1, 2} | {3, 4} | 1 | 0 | -1
3 | {3, 4} | {0, 2} | {1, 5} | 0 | 0 | 0
4 | {0, 3} | {1, 4} | {2, 5} | 0 | 0 | 0
5 | {0, 1} | {3, 5} | {2, 4} | 0 | 0 | 0
6 | {2, 5} | {0, 3} | {1, 4} | 0 | 0 | 0
7 | {2, 3} | {4, 5} | {0, 1} | 1 | 0 | -1
8 | {4, 5} | {1, 3} | {0, 2} | 0 | 1 | -1


==> anc/constructions/w2t.txt <==
STC construction 1
kind: weighted
d: 6
corrections: none
minimum_accuracy: 1/3
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0, 5} | {1, 3} | {2, 4} | 1 | 0 | -1
2 | {4, 5} | {0, 2} | {1, 3} | 1 | 1 | -2
3 | {0, 2} | {3, 5} | {1, 4} | 0 | 0 | 0
4 | {1, 5} | {2, 3} | {0, 4} | 0 | 0 | 0
5 | {1, 2} | {3, 4} | {0, 5} | 1 | 0 | -1
6 | {3, 5} | {0, 4} | {1, 2} | 0 | 0 | 0
7 | {2, 4} | {1, 5} | {0, 3} | 2 | 0 | -2
8 | {3, 4} | {2, 5} | {0, 1} | 0 | 0 | 0
9 | {0, 3} | {1, 4} | {2, 5} | 2 | 0 | -2


==> anc/constructions/w2u.txt <==
STC construction 1
kind: weighted
d: 6
corrections: none
minimum_accuracy: 2/9
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {3, 4} | {1, 2} | {0, 5} | 4 | 3 | -7
2 | {3, 5} | {0, 2} | {1, 4} | 5 | 2 | -7
3 | {2, 3} | {0, 1} | {4, 5} | 3 | 3 | -6
4 | {0, 5} | {2, 4} | {1, 3} | 1 | 3 | -4
5 | {2, 4} | {1, 5} | {0, 3} | 0 | 5 | -5
6 | {1, 5} | {0, 4} | {2, 3} | 4 | 1 | -5
7 | {4, 5} | {0, 3} | {1, 2} | 4 | 0 | -4
8 | {0, 1} | {3, 4} | {2, 5} | 0 | 5 | -5
9 | {1, 3} | {2, 5} | {0, 4} | 6 | 0 | -6
10 | {1, 4} | {3, 5} | {0, 2} | 7 | 0 | -7


==> anc/constructions/w3e.txt <==
STC construction 1
kind: weighted
d: 9
corrections: none
minimum_accuracy: 1
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {2, 5, 6} | {0, 3, 8} | {1, 4, 7} | 0 | 0 | 0
2 | {4, 7, 8} | {1, 2, 6} | {0, 3, 5} | 0 | 0 | 0
3 | {2, 4, 7} | {3, 5, 6} | {0, 1, 8} | 0 | 0 | 0
4 | {0, 3, 6} | {1, 7, 8} | {2, 4, 5} | 0 | 0 | 0
5 | {0, 2, 6} | {3, 4, 8} | {1, 5, 7} | 0 | 0 | 0
6 | {1, 5, 6} | {0, 4, 7} | {2, 3, 8} | 0 | 0 | 0
7 | {1, 3, 6} | {0, 2, 7} | {4, 5, 8} | 0 | 0 | 0
8 | {2, 3, 7} | {0, 1, 8} | {4, 5, 6} | 0 | 0 | 0
9 | {2, 7, 8} | {0, 3, 5} | {1, 4, 6} | 0 | 0 | 0
10 | {3, 4, 8} | {2, 5, 7} | {0, 1, 6} | 0 | 0 | 0
11 | {3, 5, 7} | {0, 1, 2} | {4, 6, 8} | 0 | 0 | 0
12 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 0 | 0 | 0
13 | {1, 6, 8} | {0, 2, 4} | {3, 5, 7} | 0 | 0 | 0
14 | {1, 3, 7} | {4, 6, 8} | {0, 2, 5} | 0 | 0 | 0
15 | {2, 3, 4} | {1, 5, 8} | {0, 6, 7} | 0 | 0 | 0
16 | {0, 1, 7} | {2, 4, 5} | {3, 6, 8} | 0 | 0 | 0
17 | {1, 4, 8} | {3, 5, 7} | {0, 2, 6} | 0 | 0 | 0
18 | {1, 2, 6} | {3, 7, 8} | {0, 4, 5} | 0 | 0 | 0
19 | {0, 7, 8} | {2, 5, 6} | {1, 3, 4} | 0 | 0 | 0
20 | {0, 1, 8} | {3, 4, 6} | {2, 5, 7} | 0 | 0 | 0
21 | {0, 2, 4} | {5, 6, 8} | {1, 3, 7} | 0 | 0 | 0
22 | {2, 6, 7} | {1, 3, 4} | {0, 5, 8} | 0 | 0 | 0
23 | {1, 3, 4} | {0, 5, 7} | {2, 6, 8} | 0 | 0 | 0
24 | {0, 3, 4} | {1, 5, 6} | {2, 7, 8} | 0 | 0 | 0
25 | {3, 5, 6} | {1, 2, 8} | {0, 4, 7} | 0 | 0 | 0
26 | {0, 3, 5} | {1, 2, 4} | {6, 7, 8} | 0 | 0 | 0
27 | {1, 5, 8} | {0, 4, 6} | {2, 3, 7} | 0 | 0 | 0
28 | {0, 5, 8} | {4, 6, 7} | {1, 2, 3} | 0 | 0 | 0


==> anc/constructions/w3h.txt <==
STC construction 1
kind: weighted
d: 9
corrections: none
minimum_accuracy: 1/2
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {6, 7, 8} | {2, 3, 4} | {0, 1, 5} | 0 | 1 | -1
2 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 1 | 0 | -1
3 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 0 | 0
4 | {1, 4, 5} | {0, 3, 7} | {2, 6, 8} | 0 | 1 | -1
5 | {2, 4, 5} | {0, 6, 7} | {1, 3, 8} | 1 | 0 | -1
6 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 0 | 0
7 | {0, 2, 3} | {5, 7, 8} | {1, 4, 6} | 1 | 0 | -1
8 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 1 | 0 | -1
9 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 0 | 1 | -1
10 | {1, 2, 3} | {4, 7, 8} | {0, 5, 6} | 0 | 0 | 0
11 | {1, 4, 7} | {3, 5, 6} | {0, 2, 8} | 1 | 0 | -1
12 | {2, 6, 7} | {0, 3, 5} | {1, 4, 8} | 0 | 1 | -1
13 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 0 | 0 | 0
14 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 1 | 0 | -1
15 | {2, 5, 7} | {0, 4, 8} | {1, 3, 6} | 0 | 0 | 0
16 | {1, 3, 8} | {0, 4, 7} | {2, 5, 6} | 0 | 1 | -1
17 | {3, 4, 5} | {0, 1, 8} | {2, 6, 7} | 1 | 0 | -1
18 | {2, 4, 6} | {1, 7, 8} | {0, 3, 5} | 0 | 0 | 0
19 | {2, 3, 7} | {5, 6, 8} | {0, 1, 4} | 1 | 0 | -1
20 | {1, 7, 8} | {3, 4, 5} | {0, 2, 6} | 0 | 0 | 0
21 | {2, 4, 7} | {0, 1, 6} | {3, 5, 8} | 0 | 0 | 0
22 | {3, 4, 8} | {0, 2, 6} | {1, 5, 7} | 1 | 0 | -1
23 | {0, 5, 8} | {1, 2, 3} | {4, 6, 7} | 0 | 0 | 0
24 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 0 | 0 | 0
25 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 0 | 0
26 | {0, 4, 8} | {1, 5, 7} | {2, 3, 6} | 0 | 0 | 0
27 | {1, 2, 5} | {3, 4, 7} | {0, 6, 8} | 0 | 0 | 0
28 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 1 | 0 | -1
29 | {1, 3, 6} | {4, 5, 8} | {0, 2, 7} | 0 | 0 | 0
30 | {0, 5, 7} | {1, 3, 6} | {2, 4, 8} | 0 | 1 | -1
31 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 0 | 1 | -1
32 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 0 | 0 | 0


==> anc/constructions/w3q.txt <==
STC construction 1
kind: weighted
d: 9
corrections: none
minimum_accuracy: 37/137
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 2, 5} | {4, 7, 8} | {0, 3, 6} | 0 | 0 | 0
2 | {0, 1, 8} | {3, 5, 7} | {2, 4, 6} | 56/37 | 0 | -56/37
3 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 0 | 28/37 | -28/37
4 | {1, 3, 4} | {5, 7, 8} | {0, 2, 6} | 100/37 | 0 | -100/37
5 | {3, 4, 7} | {0, 1, 8} | {2, 5, 6} | 91/37 | 0 | -91/37
6 | {1, 3, 8} | {0, 4, 5} | {2, 6, 7} | 4/37 | 69/37 | -73/37
7 | {1, 6, 8} | {0, 3, 4} | {2, 5, 7} | 40/37 | 0 | -40/37
8 | {4, 7, 8} | {0, 2, 6} | {1, 3, 5} | 65/37 | 0 | -65/37
9 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 56/37 | 38/37 | -94/37
10 | {1, 2, 3} | {0, 4, 8} | {5, 6, 7} | 0 | 0 | 0
11 | {0, 5, 7} | {2, 3, 6} | {1, 4, 8} | 30/37 | 70/37 | -100/37
12 | {2, 4, 5} | {0, 3, 7} | {1, 6, 8} | 32/37 | 0 | -32/37
13 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 0 | 0 | 0
14 | {2, 4, 7} | {3, 6, 8} | {0, 1, 5} | 70/37 | 5/37 | -75/37
15 | {0, 5, 8} | {2, 3, 7} | {1, 4, 6} | 26/37 | 2 | -100/37
16 | {0, 4, 6} | {2, 5, 7} | {1, 3, 8} | 0 | 0 | 0
17 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 3/37 | -3/37
18 | {0, 1, 7} | {3, 5, 6} | {2, 4, 8} | 93/37 | 0 | -93/37
19 | {2, 4, 8} | {0, 3, 6} | {1, 5, 7} | 1 | 0 | -1
20 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 0 | 24/37 | -24/37
21 | {0, 5, 6} | {1, 2, 7} | {3, 4, 8} | 63/37 | 1 | -100/37
22 | {0, 4, 8} | {1, 5, 7} | {2, 3, 6} | 4/37 | 0 | -4/37
23 | {0, 1, 2} | {3, 5, 8} | {4, 6, 7} | 51/37 | 0 | -51/37
24 | {6, 7, 8} | {1, 2, 4} | {0, 3, 5} | 89/37 | 11/37 | -100/37
25 | {0, 4, 5} | {1, 3, 6} | {2, 7, 8} | 0 | 100/37 | -100/37
26 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 0 | 32/37 | -32/37
27 | {0, 3, 5} | {1, 4, 7} | {2, 6, 8} | 85/37 | 15/37 | -100/37
28 | {2, 7, 8} | {0, 1, 6} | {3, 4, 5} | 52/37 | 0 | -52/37
29 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 0 | 3/37 | -3/37
30 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 0 | 54/37 | -54/37
31 | {2, 3, 7} | {5, 6, 8} | {0, 1, 4} | 0 | 15/37 | -15/37
32 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 29/37 | 0 | -29/37
33 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 40/37 | 60/37 | -100/37
34 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 33/37 | -33/37
35 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 0 | 0
36 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 0 | 0 | 0
37 | {1, 6, 7} | {3, 4, 8} | {0, 2, 5} | 65/37 | 35/37 | -100/37


==> anc/constructions/w3t.txt <==
STC construction 1
kind: weighted
d: 9
corrections: none
minimum_accuracy: 85/228
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 3, 8} | {0, 4, 7} | {2, 5, 6} | 71/85 | 72/85 | -143/85
2 | {0, 5, 7} | {1, 3, 6} | {2, 4, 8} | 0 | 23/17 | -23/17
3 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 18/17 | 53/85 | -143/85
4 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 48/85 | 0 | -48/85
5 | {2, 4, 5} | {0, 3, 7} | {1, 6, 8} | 109/85 | 0 | -109/85
6 | {0, 2, 3} | {5, 7, 8} | {1, 4, 6} | 19/17 | 0 | -19/17
7 | {4, 7, 8} | {0, 2, 6} | {1, 3, 5} | 143/85 | 0 | -143/85
8 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 0 | 0 | 0
9 | {0, 4, 8} | {1, 5, 7} | {2, 3, 6} | 93/85 | 0 | -93/85
10 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 67/85 | -67/85
11 | {1, 2, 3} | {0, 4, 8} | {5, 6, 7} | 0 | 0 | 0
12 | {0, 2, 7} | {3, 5, 6} | {1, 4, 8} | 109/85 | 2/5 | -143/85
13 | {0, 5, 6} | {1, 2, 7} | {3, 4, 8} | 66/85 | 77/85 | -143/85
14 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 0 | 0
15 | {2, 4, 8} | {0, 3, 6} | {1, 5, 7} | 113/85 | 6/17 | -143/85
16 | {0, 4, 5} | {1, 3, 7} | {2, 6, 8} | 8/85 | 27/17 | -143/85
17 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 47/85 | 0 | -47/85
18 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 0 | 62/85 | -62/85
19 | {0, 5, 8} | {1, 2, 3} | {4, 6, 7} | 93/85 | 0 | -93/85
20 | {2, 7, 8} | {0, 1, 6} | {3, 4, 5} | 139/85 | 4/85 | -143/85
21 | {3, 4, 5} | {0, 1, 8} | {2, 6, 7} | 143/85 | 0 | -143/85
22 | {0, 4, 6} | {2, 5, 7} | {1, 3, 8} | 0 | 0 | 0
23 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 0 | 143/85 | -143/85
24 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 10/17 | 1 | -27/17
25 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 62/85 | 0 | -62/85
26 | {1, 6, 8} | {2, 4, 7} | {0, 3, 5} | 124/85 | 19/85 | -143/85
27 | {2, 3, 7} | {5, 6, 8} | {0, 1, 4} | 13/17 | 23/85 | -88/85
28 | {0, 1, 8} | {3, 5, 7} | {2, 4, 6} | 143/85 | 0 | -143/85
29 | {1, 3, 6} | {4, 5, 8} | {0, 2, 7} | 0 | 48/85 | -48/85
30 | {2, 4, 7} | {3, 6, 8} | {0, 1, 5} | 69/85 | 38/85 | -107/85
31 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 14/85 | -14/85
32 | {1, 2, 5} | {4, 7, 8} | {0, 3, 6} | 13/85 | 0 | -13/85
33 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 0 | 28/85 | -28/85
34 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 21/85 | 37/85 | -58/85
35 | {1, 4, 7} | {3, 5, 8} | {0, 2, 6} | 0 | 71/85 | -71/85


==> anc/constructions/w3u.txt <==
STC construction 1
kind: weighted
d: 9
corrections: none
minimum_accuracy: 22/115
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 2, 3} | {0, 4, 8} | {5, 6, 7} | 0 | 8/11 | -8/11
2 | {4, 5, 6} | {1, 2, 8} | {0, 3, 7} | 0 | 7/11 | -7/11
3 | {0, 4, 5} | {2, 6, 7} | {1, 3, 8} | 17/22 | 65/22 | -41/11
4 | {5, 6, 8} | {0, 1, 2} | {3, 4, 7} | 7/11 | 1/22 | -15/22
5 | {1, 5, 6} | {0, 3, 7} | {2, 4, 8} | 38/11 | 17/22 | -93/22
6 | {0, 1, 8} | {3, 5, 7} | {2, 4, 6} | 28/11 | 0 | -28/11
7 | {4, 5, 8} | {0, 2, 3} | {1, 6, 7} | 1/2 | 9/22 | -10/11
8 | {1, 2, 7} | {3, 4, 5} | {0, 6, 8} | 0 | 17/22 | -17/22
9 | {2, 3, 4} | {0, 5, 7} | {1, 6, 8} | 19/11 | 5/2 | -93/22
10 | {1, 5, 8} | {0, 4, 7} | {2, 3, 6} | 61/22 | 16/11 | -93/22
11 | {2, 7, 8} | {0, 1, 6} | {3, 4, 5} | 17/11 | 8/11 | -25/11
12 | {0, 4, 7} | {1, 2, 5} | {3, 6, 8} | 0 | 3/11 | -3/11
13 | {1, 6, 8} | {0, 3, 4} | {2, 5, 7} | 61/22 | 16/11 | -93/22
14 | {2, 4, 7} | {3, 6, 8} | {0, 1, 5} | 51/22 | 0 | -51/22
15 | {1, 6, 7} | {3, 4, 8} | {0, 2, 5} | 36/11 | 1/22 | -73/22
16 | {5, 7, 8} | {1, 3, 4} | {0, 2, 6} | 67/22 | 13/11 | -93/22
17 | {0, 2, 3} | {5, 7, 8} | {1, 4, 6} | 1 | 13/22 | -35/22
18 | {0, 7, 8} | {1, 5, 6} | {2, 3, 4} | 29/22 | 16/11 | -61/22
19 | {3, 6, 7} | {0, 2, 4} | {1, 5, 8} | 0 | 25/22 | -25/22
20 | {0, 3, 5} | {1, 4, 7} | {2, 6, 8} | 45/22 | 0 | -45/22
21 | {1, 3, 7} | {5, 6, 8} | {0, 2, 4} | 39/22 | 0 | -39/22
22 | {3, 4, 7} | {0, 1, 8} | {2, 5, 6} | 3/2 | 0 | -3/2
23 | {0, 1, 2} | {3, 5, 8} | {4, 6, 7} | 37/22 | 0 | -37/22
24 | {0, 2, 5} | {6, 7, 8} | {1, 3, 4} | 29/11 | 35/22 | -93/22
25 | {1, 2, 8} | {3, 4, 6} | {0, 5, 7} | 17/11 | 59/22 | -93/22
26 | {0, 5, 7} | {2, 3, 6} | {1, 4, 8} | 41/22 | 47/22 | -4
27 | {6, 7, 8} | {1, 2, 4} | {0, 3, 5} | 71/22 | 1 | -93/22
28 | {1, 3, 8} | {0, 4, 5} | {2, 6, 7} | 23/22 | 14/11 | -51/22
29 | {3, 5, 6} | {0, 2, 8} | {1, 4, 7} | 0 | 0 | 0
30 | {2, 3, 8} | {4, 5, 6} | {0, 1, 7} | 7/11 | 1/11 | -8/11
31 | {0, 4, 6} | {1, 2, 3} | {5, 7, 8} | 0 | 0 | 0
32 | {4, 7, 8} | {0, 2, 6} | {1, 3, 5} | 13/11 | 24/11 | -37/11
33 | {2, 4, 8} | {0, 3, 6} | {1, 5, 7} | 51/22 | 0 | -51/22
34 | {0, 5, 6} | {1, 2, 7} | {3, 4, 8} | 41/11 | 1/2 | -93/22
35 | {2, 5, 8} | {3, 6, 7} | {0, 1, 4} | 20/11 | 26/11 | -46/11
36 | {1, 2, 5} | {4, 7, 8} | {0, 3, 6} | 0 | 0 | 0
37 | {0, 3, 6} | {1, 4, 5} | {2, 7, 8} | 0 | 43/11 | -43/11
38 | {1, 4, 6} | {0, 7, 8} | {2, 3, 5} | 13/22 | 7/22 | -10/11
39 | {3, 7, 8} | {2, 4, 5} | {0, 1, 6} | 29/22 | 0 | -29/22


==> anc/constructions/w4e.txt <==
STC construction 1
kind: weighted
d: 12
corrections: none
minimum_accuracy: 1
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {4, 6, 8, 11} | {2, 5, 7, 9} | {0, 1, 3, 10} | 0 | 0 | 0
2 | {2, 3, 6, 8} | {0, 1, 4, 9} | {5, 7, 10, 11} | 0 | 0 | 0
3 | {5, 7, 8, 10} | {1, 2, 4, 9} | {0, 3, 6, 11} | 0 | 0 | 0
4 | {0, 4, 7, 9} | {2, 3, 6, 8} | {1, 5, 10, 11} | 0 | 0 | 0
5 | {0, 2, 4, 11} | {1, 3, 7, 10} | {5, 6, 8, 9} | 0 | 0 | 0
6 | {1, 6, 9, 11} | {2, 3, 5, 7} | {0, 4, 8, 10} | 0 | 0 | 0
7 | {1, 6, 8, 10} | {0, 2, 7, 11} | {3, 4, 5, 9} | 0 | 0 | 0
8 | {0, 2, 4, 9} | {1, 5, 6, 11} | {3, 7, 8, 10} | 0 | 0 | 0
9 | {0, 1, 6, 10} | {2, 3, 7, 9} | {4, 5, 8, 11} | 0 | 0 | 0
10 | {0, 4, 10, 11} | {5, 6, 7, 9} | {1, 2, 3, 8} | 0 | 0 | 0
11 | {3, 4, 10, 11} | {1, 2, 5, 8} | {0, 6, 7, 9} | 0 | 0 | 0
12 | {3, 7, 8, 9} | {0, 2, 4, 10} | {1, 5, 6, 11} | 0 | 0 | 0
13 | {0, 3, 6, 7} | {8, 9, 10, 11} | {1, 2, 4, 5} | 0 | 0 | 0
14 | {1, 6, 8, 11} | {2, 5, 7, 10} | {0, 3, 4, 9} | 0 | 0 | 0
15 | {0, 1, 5, 6} | {2, 3, 4, 8} | {7, 9, 10, 11} | 0 | 0 | 0
16 | {2, 5, 9, 11} | {1, 4, 6, 7} | {0, 3, 8, 10} | 0 | 0 | 0
17 | {0, 5, 7, 8} | {1, 3, 4, 11} | {2, 6, 9, 10} | 0 | 0 | 0
18 | {1, 2, 3, 10} | {0, 4, 8, 9} | {5, 6, 7, 11} | 0 | 0 | 0
19 | {0, 1, 4, 10} | {2, 7, 8, 9} | {3, 5, 6, 11} | 0 | 0 | 0
20 | {2, 4, 9, 10} | {1, 3, 8, 11} | {0, 5, 6, 7} | 0 | 0 | 0
21 | {4, 5, 8, 9} | {1, 2, 6, 7} | {0, 3, 10, 11} | 0 | 0 | 0
22 | {6, 7, 9, 11} | {0, 5, 8, 10} | {1, 2, 3, 4} | 0 | 0 | 0
23 | {1, 3, 6, 10} | {4, 5, 8, 9} | {0, 2, 7, 11} | 0 | 0 | 0
24 | {2, 3, 8, 11} | {0, 1, 7, 9} | {4, 5, 6, 10} | 0 | 0 | 0
25 | {2, 3, 5, 9} | {1, 6, 7, 8} | {0, 4, 10, 11} | 0 | 0 | 0
26 | {0, 2, 6, 7} | {3, 9, 10, 11} | {1, 4, 5, 8} | 0 | 0 | 0
27 | {1, 3, 9, 11} | {0, 4, 6, 8} | {2, 5, 7, 10} | 0 | 0 | 0
28 | {1, 4, 5, 11} | {2, 7, 8, 10} | {0, 3, 6, 9} | 0 | 0 | 0
29 | {0, 2, 3, 5} | {1, 7, 9, 10} | {4, 6, 8, 11} | 0 | 0 | 0
30 | {6, 8, 9, 10} | {0, 2, 4, 7} | {1, 3, 5, 11} | 0 | 0 | 0
31 | {6, 8, 9, 11} | {0, 2, 5, 7} | {1, 3, 4, 10} | 0 | 0 | 0
32 | {4, 8, 10, 11} | {0, 5, 6, 7} | {1, 2, 3, 9} | 0 | 0 | 0
33 | {4, 6, 8, 9} | {0, 1, 5, 11} | {2, 3, 7, 10} | 0 | 0 | 0
34 | {0, 3, 5, 7} | {6, 8, 9, 10} | {1, 2, 4, 11} | 0 | 0 | 0
35 | {2, 3, 9, 11} | {0, 4, 5, 6} | {1, 7, 8, 10} | 0 | 0 | 0
36 | {2, 4, 6, 10} | {1, 8, 9, 11} | {0, 3, 5, 7} | 0 | 0 | 0
37 | {0, 2, 5, 10} | {3, 4, 6, 11} | {1, 7, 8, 9} | 0 | 0 | 0
38 | {0, 1, 2, 11} | {3, 4, 6, 8} | {5, 7, 9, 10} | 0 | 0 | 0
39 | {1, 5, 8, 9} | {2, 3, 10, 11} | {0, 4, 6, 7} | 0 | 0 | 0
40 | {3, 5, 6, 7} | {0, 2, 8, 9} | {1, 4, 10, 11} | 0 | 0 | 0
41 | {4, 5, 7, 10} | {1, 2, 3, 6} | {0, 8, 9, 11} | 0 | 0 | 0
42 | {3, 5, 9, 10} | {1, 2, 4, 7} | {0, 6, 8, 11} | 0 | 0 | 0
43 | {1, 2, 8, 9} | {4, 5, 6, 10} | {0, 3, 7, 11} | 0 | 0 | 0
44 | {0, 4, 9, 11} | {1, 3, 5, 8} | {2, 6, 7, 10} | 0 | 0 | 0
45 | {1, 5, 7, 10} | {2, 4, 6, 8} | {0, 3, 9, 11} | 0 | 0 | 0
46 | {0, 1, 5, 7} | {2, 3, 8, 11} | {4, 6, 9, 10} | 0 | 0 | 0
47 | {5, 8, 9, 11} | {3, 4, 6, 7} | {0, 1, 2, 10} | 0 | 0 | 0
48 | {4, 5, 7, 8} | {1, 6, 9, 10} | {0, 2, 3, 11} | 0 | 0 | 0
49 | {5, 6, 9, 10} | {1, 2, 3, 8} | {0, 4, 7, 11} | 0 | 0 | 0
50 | {1, 3, 7, 8} | {0, 2, 4, 11} | {5, 6, 9, 10} | 0 | 0 | 0
51 | {1, 3, 5, 9} | {0, 4, 8, 10} | {2, 6, 7, 11} | 0 | 0 | 0
52 | {2, 5, 8, 11} | {3, 7, 9, 10} | {0, 1, 4, 6} | 0 | 0 | 0
53 | {1, 3, 4, 7} | {2, 5, 6, 11} | {0, 8, 9, 10} | 0 | 0 | 0
54 | {4, 5, 8, 11} | {0, 2, 6, 10} | {1, 3, 7, 9} | 0 | 0 | 0
55 | {3, 4, 9, 10} | {0, 6, 7, 11} | {1, 2, 5, 8} | 0 | 0 | 0
56 | {1, 4, 6, 7} | {0, 5, 8, 9} | {2, 3, 10, 11} | 0 | 0 | 0
57 | {0, 5, 9, 10} | {1, 3, 4, 7} | {2, 6, 8, 11} | 0 | 0 | 0
58 | {4, 8, 9, 11} | {0, 3, 6, 7} | {1, 2, 5, 10} | 0 | 0 | 0
59 | {0, 2, 3, 10} | {1, 7, 8, 9} | {4, 5, 6, 11} | 0 | 0 | 0
60 | {1, 3, 8, 10} | {2, 4, 7, 11} | {0, 5, 6, 9} | 0 | 0 | 0
61 | {1, 7, 9, 11} | {0, 2, 8, 10} | {3, 4, 5, 6} | 0 | 0 | 0
62 | {0, 1, 5, 8} | {2, 3, 4, 10} | {6, 7, 9, 11} | 0 | 0 | 0
63 | {2, 5, 6, 9} | {1, 3, 10, 11} | {0, 4, 7, 8} | 0 | 0 | 0
64 | {0, 1, 2, 10} | {4, 5, 7, 8} | {3, 6, 9, 11} | 0 | 0 | 0
65 | {2, 5, 6, 8} | {0, 1, 4, 10} | {3, 7, 9, 11} | 0 | 0 | 0
66 | {1, 2, 6, 11} | {3, 4, 5, 10} | {0, 7, 8, 9} | 0 | 0 | 0
67 | {0, 1, 2, 3} | {5, 6, 7, 11} | {4, 8, 9, 10} | 0 | 0 | 0
68 | {6, 7, 8, 11} | {0, 3, 5, 10} | {1, 2, 4, 9} | 0 | 0 | 0
69 | {2, 4, 5, 11} | {1, 8, 9, 10} | {0, 3, 6, 7} | 0 | 0 | 0
70 | {2, 5, 7, 10} | {0, 8, 9, 11} | {1, 3, 4, 6} | 0 | 0 | 0
71 | {3, 4, 6, 9} | {0, 1, 7, 11} | {2, 5, 8, 10} | 0 | 0 | 0
72 | {0, 1, 6, 8} | {2, 3, 4, 7} | {5, 9, 10, 11} | 0 | 0 | 0
73 | {3, 5, 7, 8} | {0, 4, 9, 10} | {1, 2, 6, 11} | 0 | 0 | 0
74 | {0, 2, 5, 11} | {3, 4, 8, 10} | {1, 6, 7, 9} | 0 | 0 | 0
75 | {2, 4, 9, 11} | {0, 3, 5, 8} | {1, 6, 7, 10} | 0 | 0 | 0
76 | {3, 4, 9, 11} | {0, 1, 6, 10} | {2, 5, 7, 8} | 0 | 0 | 0
77 | {0, 2, 9, 10} | {3, 7, 8, 11} | {1, 4, 5, 6} | 0 | 0 | 0
78 | {0, 1, 7, 10} | {3, 4, 5, 11} | {2, 6, 8, 9} | 0 | 0 | 0
79 | {0, 1, 3, 4} | {5, 6, 9, 10} | {2, 7, 8, 11} | 0 | 0 | 0
80 | {4, 6, 7, 8} | {0, 1, 9, 10} | {2, 3, 5, 11} | 0 | 0 | 0
81 | {1, 2, 6, 8} | {3, 7, 10, 11} | {0, 4, 5, 9} | 0 | 0 | 0
82 | {4, 5, 7, 9} | {0, 3, 8, 11} | {1, 2, 6, 10} | 0 | 0 | 0
83 | {0, 1, 5, 11} | {4, 6, 9, 10} | {2, 3, 7, 8} | 0 | 0 | 0
84 | {2, 4, 7, 11} | {0, 1, 8, 10} | {3, 5, 6, 9} | 0 | 0 | 0
85 | {7, 8, 9, 11} | {0, 2, 3, 6} | {1, 4, 5, 10} | 0 | 0 | 0
86 | {2, 3, 6, 11} | {0, 1, 8, 9} | {4, 5, 7, 10} | 0 | 0 | 0
87 | {4, 8, 9, 10} | {0, 5, 6, 11} | {1, 2, 3, 7} | 0 | 0 | 0
88 | {0, 6, 7, 10} | {2, 5, 8, 11} | {1, 3, 4, 9} | 0 | 0 | 0
89 | {1, 6, 10, 11} | {5, 7, 8, 9} | {0, 2, 3, 4} | 0 | 0 | 0
90 | {3, 4, 8, 10} | {1, 2, 7, 9} | {0, 5, 6, 11} | 0 | 0 | 0
91 | {0, 2, 9, 11} | {3, 6, 8, 10} | {1, 4, 5, 7} | 0 | 0 | 0
92 | {1, 3, 6, 9} | {4, 5, 7, 11} | {0, 2, 8, 10} | 0 | 0 | 0
93 | {3, 6, 8, 10} | {2, 7, 9, 11} | {0, 1, 4, 5} | 0 | 0 | 0
94 | {2, 4, 6, 7} | {0, 3, 10, 11} | {1, 5, 8, 9} | 0 | 0 | 0
95 | {2, 6, 10, 11} | {0, 4, 5, 7} | {1, 3, 8, 9} | 0 | 0 | 0
96 | {0, 2, 5, 8} | {3, 7, 9, 11} | {1, 4, 6, 10} | 0 | 0 | 0
97 | {1, 3, 6, 7} | {5, 9, 10, 11} | {0, 2, 4, 8} | 0 | 0 | 0
98 | {0, 3, 5, 9} | {2, 4, 7, 8} | {1, 6, 10, 11} | 0 | 0 | 0
99 | {3, 6, 7, 8} | {1, 4, 5, 11} | {0, 2, 9, 10} | 0 | 0 | 0
100 | {2, 5, 7, 11} | {1, 3, 8, 9} | {0, 4, 6, 10} | 0 | 0 | 0
101 | {3, 4, 6, 8} | {0, 5, 9, 11} | {1, 2, 7, 10} | 0 | 0 | 0
102 | {0, 2, 5, 6} | {1, 3, 9, 11} | {4, 7, 8, 10} | 0 | 0 | 0
103 | {0, 5, 6, 9} | {1, 2, 3, 4} | {7, 8, 10, 11} | 0 | 0 | 0
104 | {2, 4, 6, 8} | {1, 5, 10, 11} | {0, 3, 7, 9} | 0 | 0 | 0
105 | {1, 4, 10, 11} | {0, 3, 6, 8} | {2, 5, 7, 9} | 0 | 0 | 0


==> anc/constructions/w4h.txt <==
STC construction 1
kind: weighted
d: 12
corrections: none
minimum_accuracy: 1/2
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {0, 1, 10, 11} | {2, 6, 7, 8} | {3, 4, 5, 9} | 0 | 1 | -1
2 | {2, 3, 5, 11} | {0, 8, 9, 10} | {1, 4, 6, 7} | 0 | 0 | 0
3 | {1, 8, 9, 10} | {0, 2, 5, 6} | {3, 4, 7, 11} | 0 | 1 | -1
4 | {4, 5, 10, 11} | {2, 3, 6, 8} | {0, 1, 7, 9} | 0 | 0 | 0
5 | {0, 4, 6, 9} | {2, 3, 8, 11} | {1, 5, 7, 10} | 0 | 0 | 0
6 | {6, 8, 9, 10} | {2, 3, 5, 11} | {0, 1, 4, 7} | 0 | 1 | -1
7 | {3, 7, 9, 10} | {0, 1, 5, 11} | {2, 4, 6, 8} | 0 | 1 | -1
8 | {0, 3, 4, 8} | {2, 5, 6, 11} | {1, 7, 9, 10} | 1 | 0 | -1
9 | {1, 2, 5, 8} | {3, 6, 7, 9} | {0, 4, 10, 11} | 1 | 0 | -1
10 | {2, 3, 6, 11} | {4, 8, 9, 10} | {0, 1, 5, 7} | 0 | 0 | 0
11 | {1, 3, 5, 7} | {2, 4, 9, 11} | {0, 6, 8, 10} | 0 | 1 | -1
12 | {1, 5, 7, 10} | {2, 3, 4, 9} | {0, 6, 8, 11} | 0 | 0 | 0
13 | {2, 4, 7, 8} | {1, 5, 9, 10} | {0, 3, 6, 11} | 0 | 0 | 0
14 | {0, 1, 2, 9} | {4, 6, 10, 11} | {3, 5, 7, 8} | 0 | 1 | -1
15 | {2, 3, 8, 11} | {0, 5, 7, 10} | {1, 4, 6, 9} | 0 | 0 | 0
16 | {0, 2, 3, 10} | {1, 4, 7, 8} | {5, 6, 9, 11} | 0 | 1 | -1
17 | {0, 2, 4, 8} | {1, 3, 5, 9} | {6, 7, 10, 11} | 0 | 1 | -1
18 | {0, 2, 9, 10} | {5, 6, 7, 11} | {1, 3, 4, 8} | 0 | 0 | 0
19 | {4, 6, 8, 9} | {0, 3, 7, 11} | {1, 2, 5, 10} | 0 | 0 | 0
20 | {0, 2, 7, 10} | {1, 4, 5, 9} | {3, 6, 8, 11} | 0 | 0 | 0
21 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 1 | 0 | -1
22 | {5, 7, 10, 11} | {1, 2, 4, 9} | {0, 3, 6, 8} | 0 | 0 | 0
23 | {1, 2, 9, 10} | {3, 6, 7, 8} | {0, 4, 5, 11} | 0 | 1 | -1
24 | {2, 3, 5, 8} | {0, 6, 7, 11} | {1, 4, 9, 10} | 0 | 0 | 0
25 | {1, 3, 5, 8} | {0, 7, 9, 11} | {2, 4, 6, 10} | 0 | 0 | 0
26 | {4, 6, 8, 11} | {1, 2, 5, 7} | {0, 3, 9, 10} | 1 | 0 | -1
27 | {0, 2, 4, 9} | {7, 8, 10, 11} | {1, 3, 5, 6} | 1 | 0 | -1
28 | {1, 2, 6, 7} | {0, 3, 5, 9} | {4, 8, 10, 11} | 0 | 1 | -1
29 | {1, 5, 6, 8} | {2, 4, 10, 11} | {0, 3, 7, 9} | 0 | 1 | -1
30 | {1, 4, 6, 11} | {0, 2, 7, 8} | {3, 5, 9, 10} | 0 | 1 | -1
31 | {3, 6, 9, 10} | {1, 5, 7, 8} | {0, 2, 4, 11} | 1 | 0 | -1
32 | {3, 4, 6, 9} | {0, 1, 5, 10} | {2, 7, 8, 11} | 1 | 0 | -1
33 | {4, 5, 6, 11} | {0, 3, 7, 10} | {1, 2, 8, 9} | 0 | 1 | -1
34 | {4, 6, 7, 8} | {0, 1, 2, 9} | {3, 5, 10, 11} | 1 | 0 | -1
35 | {4, 5, 6, 8} | {0, 2, 3, 7} | {1, 9, 10, 11} | 0 | 0 | 0
36 | {1, 3, 7, 11} | {2, 5, 6, 9} | {0, 4, 8, 10} | 1 | 0 | -1
37 | {1, 3, 5, 6} | {4, 7, 8, 10} | {0, 2, 9, 11} | 0 | 0 | 0
38 | {1, 3, 7, 10} | {4, 6, 8, 11} | {0, 2, 5, 9} | 1 | 0 | -1
39 | {0, 4, 7, 8} | {2, 5, 9, 11} | {1, 3, 6, 10} | 1 | 0 | -1
40 | {3, 7, 8, 10} | {0, 5, 6, 11} | {1, 2, 4, 9} | 1 | 0 | -1
41 | {0, 4, 6, 7} | {1, 3, 8, 11} | {2, 5, 9, 10} | 1 | 0 | -1
42 | {0, 7, 9, 11} | {2, 5, 6, 8} | {1, 3, 4, 10} | 0 | 1 | -1
43 | {4, 5, 8, 9} | {2, 3, 6, 10} | {0, 1, 7, 11} | 0 | 1 | -1
44 | {2, 3, 5, 9} | {0, 1, 4, 7} | {6, 8, 10, 11} | 0 | 0 | 0
45 | {2, 4, 7, 10} | {0, 1, 9, 11} | {3, 5, 6, 8} | 0 | 1 | -1
46 | {1, 7, 8, 10} | {2, 3, 9, 11} | {0, 4, 5, 6} | 1 | 0 | -1
47 | {1, 6, 7, 11} | {2, 5, 8, 9} | {0, 3, 4, 10} | 0 | 0 | 0
48 | {2, 3, 4, 9} | {0, 1, 7, 8} | {5, 6, 10, 11} | 1 | 0 | -1
49 | {0, 2, 6, 10} | {1, 4, 8, 11} | {3, 5, 7, 9} | 0 | 0 | 0
50 | {3, 4, 8, 9} | {0, 1, 7, 11} | {2, 5, 6, 10} | 1 | 0 | -1
51 | {0, 2, 5, 11} | {1, 4, 8, 9} | {3, 6, 7, 10} | 0 | 0 | 0
52 | {0, 2, 4, 10} | {1, 3, 7, 11} | {5, 6, 8, 9} | 0 | 0 | 0
53 | {0, 4, 9, 11} | {3, 6, 8, 10} | {1, 2, 5, 7} | 1 | 0 | -1
54 | {3, 7, 8, 11} | {0, 4, 5, 10} | {1, 2, 6, 9} | 1 | 0 | -1
55 | {2, 3, 4, 5} | {6, 7, 8, 10} | {0, 1, 9, 11} | 1 | 0 | -1
56 | {1, 5, 7, 8} | {2, 3, 4, 10} | {0, 6, 9, 11} | 1 | 0 | -1
57 | {0, 1, 3, 8} | {2, 6, 7, 10} | {4, 5, 9, 11} | 0 | 0 | 0
58 | {0, 2, 6, 11} | {4, 5, 9, 10} | {1, 3, 7, 8} | 1 | 0 | -1
59 | {4, 6, 7, 9} | {0, 2, 3, 5} | {1, 8, 10, 11} | 0 | 1 | -1
60 | {0, 3, 8, 9} | {1, 5, 6, 7} | {2, 4, 10, 11} | 1 | 0 | -1
61 | {1, 4, 6, 7} | {2, 3, 8, 9} | {0, 5, 10, 11} | 0 | 1 | -1
62 | {0, 4, 5, 9} | {2, 3, 6, 11} | {1, 7, 8, 10} | 0 | 0 | 0
63 | {3, 5, 6, 8} | {4, 7, 9, 10} | {0, 1, 2, 11} | 0 | 0 | 0
64 | {2, 6, 7, 10} | {1, 4, 5, 8} | {0, 3, 9, 11} | 0 | 1 | -1
65 | {7, 9, 10, 11} | {1, 3, 5, 6} | {0, 2, 4, 8} | 0 | 1 | -1
66 | {1, 6, 8, 9} | {0, 3, 4, 5} | {2, 7, 10, 11} | 0 | 0 | 0
67 | {0, 4, 6, 11} | {5, 7, 8, 10} | {1, 2, 3, 9} | 0 | 0 | 0
68 | {0, 8, 9, 11} | {1, 3, 4, 10} | {2, 5, 6, 7} | 0 | 1 | -1
69 | {0, 1, 9, 11} | {2, 6, 8, 10} | {3, 4, 5, 7} | 0 | 0 | 0
70 | {1, 4, 5, 9} | {0, 2, 3, 6} | {7, 8, 10, 11} | 1 | 0 | -1
71 | {1, 2, 3, 6} | {5, 8, 10, 11} | {0, 4, 7, 9} | 0 | 0 | 0
72 | {4, 8, 10, 11} | {1, 2, 3, 9} | {0, 5, 6, 7} | 0 | 1 | -1
73 | {0, 2, 4, 11} | {1, 6, 7, 10} | {3, 5, 8, 9} | 0 | 1 | -1
74 | {1, 2, 10, 11} | {4, 5, 6, 7} | {0, 3, 8, 9} | 1 | 0 | -1
75 | {1, 4, 5, 6} | {3, 9, 10, 11} | {0, 2, 7, 8} | 0 | 1 | -1
76 | {2, 3, 4, 11} | {5, 6, 7, 10} | {0, 1, 8, 9} | 0 | 1 | -1
77 | {3, 7, 8, 9} | {0, 5, 10, 11} | {1, 2, 4, 6} | 1 | 0 | -1
78 | {0, 1, 4, 6} | {2, 3, 7, 8} | {5, 9, 10, 11} | 0 | 0 | 0
79 | {3, 7, 10, 11} | {0, 2, 6, 8} | {1, 4, 5, 9} | 0 | 1 | -1
80 | {1, 2, 3, 10} | {4, 6, 9, 11} | {0, 5, 7, 8} | 0 | 0 | 0
81 | {4, 7, 9, 11} | {1, 2, 6, 10} | {0, 3, 5, 8} | 0 | 1 | -1
82 | {3, 5, 7, 9} | {0, 6, 8, 10} | {1, 2, 4, 11} | 0 | 1 | -1
83 | {1, 3, 4, 5} | {0, 7, 8, 11} | {2, 6, 9, 10} | 1 | 0 | -1
84 | {3, 4, 10, 11} | {0, 2, 6, 7} | {1, 5, 8, 9} | 0 | 1 | -1
85 | {1, 3, 10, 11} | {0, 5, 6, 9} | {2, 4, 7, 8} | 0 | 1 | -1
86 | {4, 7, 8, 11} | {0, 3, 6, 10} | {1, 2, 5, 9} | 0 | 1 | -1
87 | {1, 2, 4, 7} | {0, 6, 9, 11} | {3, 5, 8, 10} | 1 | 0 | -1
88 | {4, 6, 9, 11} | {1, 2, 5, 10} | {0, 3, 7, 8} | 0 | 1 | -1
89 | {0, 2, 7, 8} | {5, 9, 10, 11} | {1, 3, 4, 6} | 1 | 0 | -1
90 | {0, 6, 7, 9} | {1, 2, 3, 4} | {5, 8, 10, 11} | 0 | 1 | -1
91 | {1, 3, 6, 10} | {0, 5, 7, 11} | {2, 4, 8, 9} | 0 | 0 | 0
92 | {2, 5, 8, 11} | {0, 1, 6, 10} | {3, 4, 7, 9} | 0 | 0 | 0
93 | {2, 3, 7, 9} | {1, 4, 5, 6} | {0, 8, 10, 11} | 0 | 0 | 0
94 | {6, 7, 9, 11} | {0, 3, 4, 10} | {1, 2, 5, 8} | 0 | 0 | 0
95 | {4, 7, 8, 9} | {1, 2, 5, 11} | {0, 3, 6, 10} | 0 | 1 | -1
96 | {0, 1, 6, 11} | {3, 4, 9, 10} | {2, 5, 7, 8} | 0 | 0 | 0
97 | {0, 6, 9, 11} | {1, 3, 4, 5} | {2, 7, 8, 10} | 0 | 0 | 0
98 | {1, 2, 5, 9} | {4, 8, 10, 11} | {0, 3, 6, 7} | 1 | 0 | -1
99 | {0, 1, 7, 9} | {3, 4, 5, 10} | {2, 6, 8, 11} | 1 | 0 | -1
100 | {1, 3, 8, 11} | {0, 5, 6, 10} | {2, 4, 7, 9} | 0 | 1 | -1
101 | {0, 4, 5, 10} | {2, 6, 8, 11} | {1, 3, 7, 9} | 0 | 0 | 0
102 | {3, 5, 7, 8} | {0, 2, 6, 10} | {1, 4, 9, 11} | 0 | 1 | -1
103 | {4, 7, 9, 10} | {1, 3, 6, 8} | {0, 2, 5, 11} | 0 | 1 | -1
104 | {5, 6, 9, 11} | {0, 2, 3, 10} | {1, 4, 7, 8} | 1 | 0 | -1
105 | {6, 7, 9, 10} | {1, 2, 3, 11} | {0, 4, 5, 8} | 0 | 0 | 0
106 | {0, 4, 8, 10} | {3, 7, 9, 11} | {1, 2, 5, 6} | 1 | 0 | -1
107 | {1, 6, 7, 9} | {2, 4, 8, 11} | {0, 3, 5, 10} | 1 | 0 | -1
108 | {1, 2, 9, 11} | {0, 3, 5, 6} | {4, 7, 8, 10} | 0 | 1 | -1
109 | {1, 2, 3, 8} | {5, 7, 9, 10} | {0, 4, 6, 11} | 0 | 0 | 0
110 | {2, 4, 5, 6} | {3, 7, 8, 9} | {0, 1, 10, 11} | 0 | 1 | -1
111 | {6, 7, 8, 10} | {0, 1, 3, 4} | {2, 5, 9, 11} | 1 | 0 | -1
112 | {5, 6, 7, 10} | {3, 8, 9, 11} | {0, 1, 2, 4} | 1 | 0 | -1
113 | {2, 4, 6, 7} | {0, 1, 9, 10} | {3, 5, 8, 11} | 1 | 0 | -1
114 | {0, 1, 6, 8} | {2, 5, 7, 9} | {3, 4, 10, 11} | 1 | 0 | -1
115 | {0, 2, 5, 6} | {8, 9, 10, 11} | {1, 3, 4, 7} | 1 | 0 | -1
116 | {0, 5, 6, 8} | {1, 3, 4, 11} | {2, 7, 9, 10} | 0 | 1 | -1
117 | {0, 2, 3, 4} | {1, 6, 8, 9} | {5, 7, 10, 11} | 0 | 0 | 0
118 | {0, 2, 5, 8} | {1, 3, 4, 6} | {7, 9, 10, 11} | 0 | 0 | 0
119 | {4, 5, 9, 11} | {0, 1, 8, 10} | {2, 3, 6, 7} | 1 | 0 | -1
120 | {1, 5, 8, 9} | {0, 3, 4, 7} | {2, 6, 10, 11} | 1 | 0 | -1
121 | {0, 2, 8, 10} | {1, 5, 7, 11} | {3, 4, 6, 9} | 0 | 1 | -1
122 | {0, 1, 8, 9} | {2, 6, 7, 11} | {3, 4, 5, 10} | 0 | 0 | 0
123 | {1, 2, 4, 11} | {0, 5, 8, 10} | {3, 6, 7, 9} | 1 | 0 | -1
124 | {0, 1, 2, 8} | {3, 4, 9, 11} | {5, 6, 7, 10} | 0 | 0 | 0
125 | {1, 7, 9, 11} | {0, 2, 4, 5} | {3, 6, 8, 10} | 0 | 0 | 0


==> anc/constructions/w4q.txt <==
STC construction 1
kind: weighted
d: 12
corrections: none
minimum_accuracy: 311372/1233039
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 6, 8, 9} | {0, 3, 4, 5} | {2, 7, 10, 11} | 34393/622744 | 0 | -34393/622744
2 | {1, 3, 8, 11} | {0, 5, 6, 10} | {2, 4, 7, 9} | 0 | 485551/622744 | -485551/622744
3 | {0, 5, 8, 11} | {1, 3, 4, 6} | {2, 7, 9, 10} | 1461131/622744 | 51949/155686 | -1668927/622744
4 | {0, 6, 7, 9} | {1, 2, 3, 4} | {5, 8, 10, 11} | 0 | 0 | 0
5 | {0, 3, 5, 10} | {6, 8, 9, 11} | {1, 2, 4, 7} | 163491/77843 | 267703/311372 | -921667/311372
6 | {1, 2, 6, 10} | {0, 5, 8, 11} | {3, 4, 7, 9} | 1 | 610295/311372 | -921667/311372
7 | {0, 1, 4, 5} | {3, 8, 9, 11} | {2, 6, 7, 10} | 881571/622744 | 35278/77843 | -1163795/622744
8 | {0, 2, 3, 10} | {1, 4, 7, 8} | {5, 6, 9, 11} | 0 | 0 | 0
9 | {0, 2, 4, 10} | {7, 8, 9, 11} | {1, 3, 5, 6} | 542377/311372 | 189645/155686 | -921667/311372
10 | {0, 2, 5, 11} | {1, 4, 8, 9} | {3, 6, 7, 10} | 323609/622744 | 0 | -323609/622744
11 | {4, 5, 6, 7} | {2, 3, 8, 9} | {0, 1, 10, 11} | 288225/155686 | 345217/311372 | -921667/311372
12 | {0, 3, 8, 9} | {1, 5, 6, 7} | {2, 4, 10, 11} | 215937/155686 | 633373/622744 | -1497121/622744
13 | {2, 3, 7, 11} | {1, 4, 5, 9} | {0, 6, 8, 10} | 162091/622744 | 47983/77843 | -32115/36632
14 | {2, 4, 6, 7} | {0, 1, 9, 10} | {3, 5, 8, 11} | 357195/622744 | 0 | -357195/622744
15 | {0, 7, 9, 11} | {1, 2, 4, 10} | {3, 5, 6, 8} | 128709/622744 | 1675949/622744 | -47491/16388
16 | {3, 5, 10, 11} | {4, 6, 8, 9} | {0, 1, 2, 7} | 0 | 2475/36632 | -2475/36632
17 | {1, 5, 6, 8} | {2, 4, 10, 11} | {0, 3, 7, 9} | 0 | 36745/32776 | -36745/32776
18 | {0, 2, 6, 10} | {1, 4, 8, 11} | {3, 5, 7, 9} | 0 | 0 | 0
19 | {2, 3, 5, 8} | {0, 6, 9, 11} | {1, 4, 7, 10} | 7493/311372 | 250061/622744 | -15591/36632
20 | {0, 2, 6, 11} | {4, 5, 9, 10} | {1, 3, 7, 8} | 1261347/622744 | 581987/622744 | -921667/311372
21 | {0, 1, 6, 8} | {2, 5, 7, 9} | {3, 4, 10, 11} | 294163/311372 | 0 | -294163/311372
22 | {2, 3, 5, 9} | {0, 1, 4, 7} | {6, 8, 10, 11} | 0 | 118021/311372 | -118021/311372
23 | {4, 5, 8, 9} | {0, 2, 3, 6} | {1, 7, 10, 11} | 72457/311372 | 37001/622744 | -181915/622744
24 | {2, 3, 4, 11} | {5, 6, 7, 10} | {0, 1, 8, 9} | 0 | 86860/77843 | -86860/77843
25 | {2, 3, 8, 11} | {0, 5, 7, 10} | {1, 4, 6, 9} | 0 | 0 | 0
26 | {0, 2, 5, 7} | {3, 4, 6, 9} | {1, 8, 10, 11} | 605535/311372 | 4649/4579 | -921667/311372
27 | {3, 6, 8, 10} | {2, 5, 9, 11} | {0, 1, 4, 7} | 921667/311372 | 0 | -921667/311372
28 | {0, 4, 6, 9} | {2, 3, 8, 11} | {1, 5, 7, 10} | 0 | 3969/32776 | -3969/32776
29 | {2, 4, 7, 10} | {1, 6, 9, 11} | {0, 3, 5, 8} | 0 | 528629/622744 | -528629/622744
30 | {4, 5, 10, 11} | {1, 3, 6, 8} | {0, 2, 7, 9} | 0 | 353235/622744 | -353235/622744
31 | {0, 4, 5, 9} | {2, 3, 6, 11} | {1, 7, 8, 10} | 333129/622744 | 0 | -333129/622744
32 | {4, 8, 10, 11} | {1, 2, 3, 9} | {0, 5, 6, 7} | 443911/155686 | 33845/311372 | -921667/311372
33 | {1, 2, 3, 6} | {5, 8, 10, 11} | {0, 4, 7, 9} | 0 | 0 | 0
34 | {1, 3, 5, 7} | {0, 4, 8, 10} | {2, 6, 9, 11} | 0 | 85287/155686 | -85287/155686
35 | {4, 5, 7, 8} | {2, 3, 9, 11} | {0, 1, 6, 10} | 353975/311372 | 4373/36632 | -782291/622744
36 | {2, 3, 7, 10} | {1, 4, 6, 11} | {0, 5, 8, 9} | 1238837/622744 | 604497/622744 | -921667/311372
37 | {4, 5, 6, 8} | {0, 2, 3, 7} | {1, 9, 10, 11} | 122207/622744 | 0 | -122207/622744
38 | {0, 4, 5, 10} | {1, 8, 9, 11} | {2, 3, 6, 7} | 0 | 921667/311372 | -921667/311372
39 | {4, 7, 8, 11} | {0, 3, 6, 10} | {1, 2, 5, 9} | 334275/311372 | 695311/622744 | -1363861/622744
40 | {5, 6, 7, 11} | {1, 2, 8, 10} | {0, 3, 4, 9} | 1228311/622744 | 615023/622744 | -921667/311372
41 | {2, 7, 8, 10} | {5, 6, 9, 11} | {0, 1, 3, 4} | 231005/311372 | 345331/155686 | -921667/311372
42 | {3, 4, 5, 9} | {2, 6, 7, 10} | {0, 1, 8, 11} | 41621/16388 | 0 | -41621/16388
43 | {1, 6, 7, 10} | {3, 5, 9, 11} | {0, 2, 4, 8} | 32259/36632 | 1249595/622744 | -898999/311372
44 | {3, 6, 9, 10} | {1, 5, 7, 8} | {0, 2, 4, 11} | 631691/311372 | 154617/311372 | -196577/77843
45 | {2, 4, 7, 8} | {1, 5, 9, 10} | {0, 3, 6, 11} | 19430/77843 | 33845/311372 | -111565/311372
46 | {0, 1, 3, 10} | {4, 6, 8, 11} | {2, 5, 7, 9} | 455233/622744 | 1071081/622744 | -763157/311372
47 | {4, 6, 7, 9} | {0, 1, 5, 10} | {2, 3, 8, 11} | 0 | 0 | 0
48 | {1, 3, 6, 10} | {0, 5, 7, 11} | {2, 4, 8, 9} | 12449/155686 | 190967/622744 | -240763/622744
49 | {6, 7, 9, 11} | {1, 3, 4, 8} | {0, 2, 5, 10} | 0 | 0 | 0
50 | {1, 2, 7, 11} | {0, 5, 8, 10} | {3, 4, 6, 9} | 41020/77843 | 460653/622744 | -788813/622744
51 | {1, 2, 3, 8} | {4, 7, 9, 10} | {0, 5, 6, 11} | 0 | 2475/36632 | -2475/36632
52 | {2, 6, 7, 10} | {1, 4, 5, 8} | {0, 3, 9, 11} | 0 | 54639/77843 | -54639/77843
53 | {3, 7, 10, 11} | {0, 2, 6, 8} | {1, 4, 5, 9} | 0 | 154081/77843 | -154081/77843
54 | {2, 3, 6, 11} | {4, 8, 9, 10} | {0, 1, 5, 7} | 0 | 0 | 0
55 | {1, 2, 9, 11} | {0, 3, 5, 6} | {4, 7, 8, 10} | 0 | 750999/311372 | -750999/311372
56 | {0, 3, 4, 9} | {7, 8, 10, 11} | {1, 2, 5, 6} | 465915/311372 | 0 | -465915/311372
57 | {3, 5, 6, 8} | {0, 7, 10, 11} | {1, 2, 4, 9} | 0 | 303879/311372 | -303879/311372
58 | {4, 5, 9, 10} | {0, 1, 3, 6} | {2, 7, 8, 11} | 0 | 398997/311372 | -398997/311372
59 | {3, 7, 9, 10} | {0, 1, 5, 11} | {2, 4, 6, 8} | 24690/77843 | 1218999/622744 | -1416519/622744
60 | {0, 8, 9, 10} | {1, 3, 6, 7} | {2, 4, 5, 11} | 0 | 345217/311372 | -345217/311372
61 | {2, 3, 9, 11} | {0, 1, 5, 8} | {4, 6, 7, 10} | 165657/155686 | 0 | -165657/155686
62 | {0, 2, 4, 8} | {1, 3, 5, 9} | {6, 7, 10, 11} | 0 | 863395/622744 | -863395/622744
63 | {0, 2, 9, 10} | {5, 6, 7, 11} | {1, 3, 4, 8} | 31491/36632 | 285241/311372 | -1105829/622744
64 | {3, 5, 6, 7} | {0, 1, 8, 10} | {2, 4, 9, 11} | 249675/155686 | 0 | -249675/155686
65 | {2, 3, 6, 10} | {0, 1, 7, 8} | {4, 5, 9, 11} | 0 | 12449/155686 | -12449/155686
66 | {6, 8, 9, 10} | {1, 2, 4, 5} | {0, 3, 7, 11} | 18247/622744 | 622391/622744 | -320319/311372
67 | {1, 3, 5, 8} | {0, 7, 9, 11} | {2, 4, 6, 10} | 803799/622744 | 0 | -803799/622744
68 | {2, 4, 6, 8} | {5, 9, 10, 11} | {0, 1, 3, 7} | 2 | 0 | -2
69 | {0, 5, 7, 10} | {2, 8, 9, 11} | {1, 3, 4, 6} | 11701/4097 | 32391/311372 | -921667/311372
70 | {1, 2, 5, 9} | {4, 8, 10, 11} | {0, 3, 6, 7} | 405225/311372 | 0 | -405225/311372
71 | {1, 8, 9, 10} | {0, 2, 5, 6} | {3, 4, 7, 11} | 0 | 593203/622744 | -593203/622744
72 | {5, 7, 10, 11} | {1, 2, 4, 9} | {0, 3, 6, 8} | 65513/622744 | 110945/311372 | -287403/622744
73 | {1, 7, 9, 11} | {0, 2, 4, 5} | {3, 6, 8, 10} | 0 | 32089/155686 | -32089/155686
74 | {0, 1, 3, 5} | {2, 6, 7, 9} | {4, 8, 10, 11} | 610295/311372 | 1 | -921667/311372
75 | {1, 5, 7, 10} | {2, 3, 4, 9} | {0, 6, 8, 11} | 0 | 197167/622744 | -197167/622744
76 | {1, 5, 7, 8} | {2, 3, 4, 10} | {0, 6, 9, 11} | 240973/155686 | 89313/622744 | -1053205/622744
77 | {4, 7, 8, 9} | {1, 2, 5, 11} | {0, 3, 6, 10} | 446279/622744 | 910147/622744 | -678213/311372
78 | {3, 7, 8, 9} | {0, 5, 10, 11} | {1, 2, 4, 6} | 25943/77843 | 0 | -25943/77843
79 | {2, 3, 7, 9} | {1, 4, 5, 6} | {0, 8, 10, 11} | 0 | 298923/311372 | -298923/311372
80 | {0, 6, 9, 11} | {1, 2, 4, 7} | {3, 5, 8, 10} | 9971/155686 | 1127963/622744 | -1167847/622744
81 | {0, 1, 10, 11} | {2, 6, 7, 8} | {3, 4, 5, 9} | 47541/622744 | 110560/77843 | -932021/622744
82 | {4, 6, 8, 9} | {1, 2, 3, 7} | {0, 5, 10, 11} | 1 | 610295/311372 | -921667/311372
83 | {0, 4, 6, 7} | {1, 2, 10, 11} | {3, 5, 8, 9} | 277527/311372 | 161035/77843 | -921667/311372
84 | {4, 6, 8, 11} | {1, 2, 5, 7} | {0, 3, 9, 10} | 680261/622744 | 201921/622744 | -441091/311372
85 | {1, 2, 3, 10} | {4, 6, 9, 11} | {0, 5, 7, 8} | 33713/77843 | 480203/311372 | -615055/311372
86 | {0, 1, 2, 8} | {3, 4, 9, 11} | {5, 6, 7, 10} | 153229/622744 | 615055/311372 | -1383339/622744
87 | {1, 2, 7, 10} | {0, 5, 6, 11} | {3, 4, 8, 9} | 190967/622744 | 0 | -190967/622744
88 | {2, 3, 4, 5} | {6, 7, 8, 10} | {0, 1, 9, 11} | 9287/8194 | 200427/311372 | -32549/18316
89 | {0, 3, 4, 10} | {2, 6, 7, 11} | {1, 5, 8, 9} | 397997/311372 | 0 | -397997/311372
90 | {0, 1, 6, 11} | {3, 4, 9, 10} | {2, 5, 7, 8} | 0 | 57061/622744 | -57061/622744
91 | {1, 2, 5, 8} | {3, 6, 7, 9} | {0, 4, 10, 11} | 803799/622744 | 0 | -803799/622744
92 | {0, 6, 9, 10} | {2, 4, 8, 11} | {1, 3, 5, 7} | 0 | 0 | 0
93 | {0, 3, 4, 8} | {2, 5, 6, 11} | {1, 7, 9, 10} | 712071/622744 | 24043/622744 | -368057/311372
94 | {2, 5, 8, 11} | {1, 3, 4, 10} | {0, 6, 7, 9} | 239289/622744 | 639921/622744 | -439605/311372
95 | {0, 1, 8, 9} | {3, 4, 10, 11} | {2, 5, 6, 7} | 0 | 390183/155686 | -390183/155686
96 | {4, 7, 9, 10} | {2, 3, 6, 8} | {0, 1, 5, 11} | 0 | 235765/311372 | -235765/311372
97 | {0, 1, 2, 10} | {4, 5, 8, 11} | {3, 6, 7, 9} | 243229/622744 | 716597/311372 | -1676423/622744
98 | {1, 2, 9, 10} | {3, 6, 7, 8} | {0, 4, 5, 11} | 0 | 616093/622744 | -616093/622744
99 | {0, 4, 6, 11} | {2, 3, 7, 8} | {1, 5, 9, 10} | 7721/622744 | 0 | -7721/622744
100 | {0, 1, 7, 10} | {2, 4, 5, 9} | {3, 6, 8, 11} | 197417/155686 | 17295/18316 | -688849/311372
101 | {1, 2, 4, 5} | {3, 6, 10, 11} | {0, 7, 8, 9} | 610295/311372 | 1 | -921667/311372
102 | {0, 2, 8, 9} | {1, 4, 6, 7} | {3, 5, 10, 11} | 577697/622744 | 1265637/622744 | -921667/311372
103 | {1, 3, 10, 11} | {0, 5, 6, 9} | {2, 4, 7, 8} | 64485/155686 | 955873/622744 | -1213813/622744
104 | {4, 6, 9, 11} | {1, 2, 5, 10} | {0, 3, 7, 8} | 0 | 320319/311372 | -320319/311372
105 | {2, 4, 6, 11} | {1, 5, 7, 10} | {0, 3, 8, 9} | 298923/155686 | 1 | -454609/155686
106 | {4, 7, 9, 11} | {0, 2, 5, 8} | {1, 3, 6, 10} | 269509/622744 | 1272577/622744 | -771043/311372
107 | {0, 1, 4, 6} | {5, 7, 8, 10} | {2, 3, 9, 11} | 137193/622744 | 0 | -137193/622744
108 | {1, 4, 5, 6} | {3, 9, 10, 11} | {0, 2, 7, 8} | 0 | 135653/155686 | -135653/155686
109 | {0, 1, 9, 11} | {3, 4, 5, 10} | {2, 6, 7, 8} | 0 | 0 | 0
110 | {0, 2, 8, 10} | {4, 5, 6, 7} | {1, 3, 9, 11} | 18247/622744 | 0 | -18247/622744
111 | {5, 6, 9, 11} | {0, 2, 3, 10} | {1, 4, 7, 8} | 525435/622744 | 0 | -525435/622744
112 | {2, 3, 5, 11} | {0, 8, 9, 10} | {1, 4, 6, 7} | 0 | 0 | 0
113 | {2, 4, 5, 6} | {3, 7, 9, 11} | {0, 1, 8, 10} | 9971/155686 | 0 | -9971/155686
114 | {3, 6, 8, 11} | {5, 7, 9, 10} | {0, 1, 2, 4} | 615251/311372 | 76604/77843 | -921667/311372
115 | {3, 4, 5, 8} | {0, 1, 7, 11} | {2, 6, 9, 10} | 921667/311372 | 0 | -921667/311372
116 | {5, 6, 8, 11} | {0, 3, 4, 10} | {1, 2, 7, 9} | 303879/311372 | 0 | -303879/311372
117 | {3, 7, 8, 11} | {0, 4, 5, 10} | {1, 2, 6, 9} | 1193501/622744 | 0 | -1193501/622744
118 | {3, 4, 9, 10} | {0, 1, 5, 7} | {2, 6, 8, 11} | 308995/311372 | 0 | -308995/311372
119 | {0, 1, 7, 11} | {2, 5, 8, 9} | {3, 4, 6, 10} | 81535/311372 | 0 | -81535/311372
120 | {0, 4, 9, 11} | {3, 6, 8, 10} | {1, 2, 5, 7} | 549179/622744 | 73565/622744 | -1
121 | {3, 4, 10, 11} | {0, 5, 6, 7} | {1, 2, 8, 9} | 0 | 605567/622744 | -605567/622744
122 | {4, 5, 6, 11} | {0, 3, 8, 9} | {1, 2, 7, 10} | 176469/155686 | 764775/622744 | -1470651/622744
123 | {4, 7, 8, 10} | {1, 3, 5, 6} | {0, 2, 9, 11} | 597129/622744 | 0 | -597129/622744
124 | {1, 3, 7, 11} | {2, 5, 6, 9} | {0, 4, 8, 10} | 34157/36632 | 23147/155686 | -673257/622744
125 | {1, 3, 6, 11} | {4, 7, 8, 10} | {0, 2, 5, 9} | 903955/311372 | 4428/77843 | -921667/311372
126 | {0, 2, 4, 11} | {1, 7, 8, 9} | {3, 5, 6, 10} | 3593/155686 | 53793/18316 | -921667/311372
127 | {1, 3, 4, 5} | {0, 6, 7, 11} | {2, 8, 9, 10} | 921667/311372 | 0 | -921667/311372
128 | {0, 2, 3, 4} | {1, 6, 8, 9} | {5, 7, 10, 11} | 162749/622744 | 0 | -162749/622744
129 | {0, 4, 6, 8} | {1, 3, 7, 11} | {2, 5, 9, 10} | 105475/77843 | 0 | -105475/77843
130 | {0, 2, 5, 8} | {6, 7, 9, 11} | {1, 3, 4, 10} | 172395/622744 | 44130/77843 | -525435/622744
131 | {1, 7, 10, 11} | {0, 3, 4, 6} | {2, 5, 8, 9} | 322117/622744 | 1521217/622744 | -921667/311372
132 | {1, 7, 8, 9} | {0, 2, 3, 4} | {5, 6, 10, 11} | 617867/622744 | 187775/155686 | -1368967/622744
133 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 303879/311372 | 2475/36632 | -649833/622744
134 | {1, 4, 6, 11} | {0, 2, 7, 8} | {3, 5, 9, 10} | 0 | 1 | -1
135 | {3, 5, 7, 8} | {0, 2, 6, 10} | {1, 4, 9, 11} | 0 | 661891/622744 | -661891/622744
136 | {1, 6, 8, 10} | {0, 3, 4, 7} | {2, 5, 9, 11} | 84419/77843 | 318/4097 | -90461/77843
137 | {6, 7, 9, 10} | {1, 2, 3, 11} | {0, 4, 5, 8} | 0 | 0 | 0
138 | {0, 1, 2, 9} | {4, 6, 10, 11} | {3, 5, 7, 8} | 0 | 129275/155686 | -129275/155686
139 | {0, 2, 5, 6} | {3, 8, 9, 10} | {1, 4, 7, 11} | 605567/622744 | 1237767/622744 | -921667/311372
140 | {0, 1, 2, 3} | {4, 5, 6, 9} | {7, 8, 10, 11} | 371709/311372 | 965505/622744 | -1708923/622744
141 | {1, 5, 8, 9} | {0, 3, 10, 11} | {2, 4, 6, 7} | 735039/622744 | 1108295/622744 | -921667/311372


==> anc/constructions/w4t.txt <==
STC construction 1
kind: weighted
d: 12
corrections: none
minimum_accuracy: 1/3
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {1, 7, 8, 9} | {0, 2, 3, 4} | {5, 6, 10, 11} | 1 | 1 | -2
2 | {1, 6, 7, 9} | {0, 2, 4, 8} | {3, 5, 10, 11} | 2 | 0 | -2
3 | {0, 1, 3, 10} | {4, 6, 8, 11} | {2, 5, 7, 9} | 0 | 1 | -1
4 | {0, 4, 5, 9} | {2, 3, 6, 11} | {1, 7, 8, 10} | 0 | 0 | 0
5 | {1, 5, 7, 10} | {2, 3, 4, 9} | {0, 6, 8, 11} | 0 | 0 | 0
6 | {0, 1, 6, 11} | {3, 4, 9, 10} | {2, 5, 7, 8} | 0 | 0 | 0
7 | {4, 5, 10, 11} | {2, 3, 6, 8} | {0, 1, 7, 9} | 0 | 0 | 0
8 | {4, 6, 8, 11} | {1, 2, 5, 7} | {0, 3, 9, 10} | 1 | 0 | -1
9 | {0, 3, 5, 10} | {6, 8, 9, 11} | {1, 2, 4, 7} | 1 | 1 | -2
10 | {2, 5, 6, 11} | {0, 1, 8, 10} | {3, 4, 7, 9} | 2 | 0 | -2
11 | {1, 4, 5, 9} | {0, 2, 3, 6} | {7, 8, 10, 11} | 1 | 1 | -2
12 | {4, 5, 7, 8} | {2, 3, 6, 9} | {0, 1, 10, 11} | 1 | 1 | -2
13 | {1, 2, 9, 11} | {0, 3, 5, 6} | {4, 7, 8, 10} | 0 | 2 | -2
14 | {0, 2, 3, 4} | {1, 6, 8, 9} | {5, 7, 10, 11} | 0 | 0 | 0
15 | {1, 3, 7, 11} | {2, 5, 6, 9} | {0, 4, 8, 10} | 1 | 0 | -1
16 | {0, 1, 9, 11} | {3, 4, 5, 10} | {2, 6, 7, 8} | 0 | 0 | 0
17 | {0, 2, 5, 11} | {1, 4, 8, 9} | {3, 6, 7, 10} | 0 | 0 | 0
18 | {0, 3, 4, 8} | {2, 5, 6, 11} | {1, 7, 9, 10} | 0 | 0 | 0
19 | {2, 4, 6, 7} | {0, 1, 9, 10} | {3, 5, 8, 11} | 1 | 0 | -1
20 | {2, 3, 8, 11} | {0, 5, 7, 10} | {1, 4, 6, 9} | 0 | 0 | 0
21 | {2, 5, 8, 11} | {1, 3, 4, 10} | {0, 6, 7, 9} | 0 | 1 | -1
22 | {5, 6, 8, 11} | {0, 3, 4, 10} | {1, 2, 7, 9} | 1 | 0 | -1
23 | {0, 2, 4, 8} | {1, 3, 5, 9} | {6, 7, 10, 11} | 0 | 1 | -1
24 | {1, 2, 7, 11} | {0, 5, 8, 10} | {3, 4, 6, 9} | 1 | 0 | -1
25 | {0, 2, 9, 10} | {5, 6, 7, 11} | {1, 3, 4, 8} | 0 | 1 | -1
26 | {0, 1, 2, 8} | {3, 4, 9, 11} | {5, 6, 7, 10} | 0 | 0 | 0
27 | {6, 7, 9, 10} | {1, 2, 3, 11} | {0, 4, 5, 8} | 0 | 0 | 0
28 | {0, 3, 8, 9} | {1, 5, 6, 7} | {2, 4, 10, 11} | 1 | 1 | -2
29 | {2, 3, 4, 11} | {5, 6, 7, 10} | {0, 1, 8, 9} | 0 | 1 | -1
30 | {1, 3, 6, 10} | {0, 5, 7, 11} | {2, 4, 8, 9} | 0 | 0 | 0
31 | {4, 6, 7, 9} | {0, 2, 3, 5} | {1, 8, 10, 11} | 0 | 1 | -1
32 | {3, 5, 7, 8} | {0, 2, 6, 10} | {1, 4, 9, 11} | 0 | 1 | -1
33 | {0, 1, 3, 8} | {5, 9, 10, 11} | {2, 4, 6, 7} | 1 | 0 | -1
34 | {3, 7, 8, 11} | {0, 4, 5, 10} | {1, 2, 6, 9} | 2 | 0 | -2
35 | {3, 5, 6, 8} | {0, 7, 10, 11} | {1, 2, 4, 9} | 0 | 1 | -1
36 | {0, 1, 8, 9} | {2, 6, 7, 11} | {3, 4, 5, 10} | 0 | 0 | 0
37 | {1, 2, 3, 6} | {5, 8, 10, 11} | {0, 4, 7, 9} | 0 | 0 | 0
38 | {5, 6, 9, 11} | {0, 2, 3, 10} | {1, 4, 7, 8} | 1 | 0 | -1
39 | {1, 7, 8, 10} | {2, 3, 9, 11} | {0, 4, 5, 6} | 1 | 0 | -1
40 | {1, 3, 5, 7} | {0, 4, 8, 10} | {2, 6, 9, 11} | 0 | 0 | 0
41 | {1, 3, 5, 6} | {4, 7, 8, 10} | {0, 2, 9, 11} | 0 | 0 | 0
42 | {3, 7, 9, 10} | {0, 1, 5, 11} | {2, 4, 6, 8} | 0 | 1 | -1
43 | {0, 5, 7, 10} | {2, 8, 9, 11} | {1, 3, 4, 6} | 2 | 0 | -2
44 | {1, 2, 3, 8} | {4, 7, 9, 10} | {0, 5, 6, 11} | 0 | 0 | 0
45 | {2, 3, 6, 10} | {0, 1, 7, 8} | {4, 5, 9, 11} | 0 | 0 | 0
46 | {4, 7, 8, 9} | {1, 2, 5, 11} | {0, 3, 6, 10} | 0 | 1 | -1
47 | {3, 5, 7, 9} | {0, 6, 8, 10} | {1, 2, 4, 11} | 0 | 1 | -1
48 | {0, 5, 8, 11} | {1, 3, 4, 6} | {2, 7, 9, 10} | 2 | 0 | -2
49 | {2, 3, 5, 8} | {0, 6, 9, 11} | {1, 4, 7, 10} | 0 | 0 | 0
50 | {4, 7, 8, 11} | {0, 3, 6, 10} | {1, 2, 5, 9} | 0 | 1 | -1
51 | {1, 4, 6, 7} | {2, 3, 8, 9} | {0, 5, 10, 11} | 0 | 2 | -2
52 | {0, 4, 9, 11} | {3, 6, 8, 10} | {1, 2, 5, 7} | 1 | 0 | -1
53 | {3, 4, 5, 8} | {0, 1, 7, 11} | {2, 6, 9, 10} | 2 | 0 | -2
54 | {0, 2, 8, 10} | {4, 5, 6, 7} | {1, 3, 9, 11} | 0 | 0 | 0
55 | {1, 2, 5, 9} | {4, 8, 10, 11} | {0, 3, 6, 7} | 1 | 0 | -1
56 | {0, 6, 7, 9} | {1, 2, 3, 4} | {5, 8, 10, 11} | 0 | 0 | 0
57 | {6, 7, 9, 11} | {1, 3, 5, 10} | {0, 2, 4, 8} | 0 | 2 | -2
58 | {2, 4, 5, 6} | {3, 7, 9, 11} | {0, 1, 8, 10} | 0 | 0 | 0
59 | {3, 4, 8, 9} | {0, 5, 6, 11} | {1, 2, 7, 10} | 1 | 0 | -1
60 | {2, 3, 4, 6} | {5, 7, 9, 10} | {0, 1, 8, 11} | 2 | 0 | -2
61 | {1, 6, 8, 9} | {0, 3, 4, 5} | {2, 7, 10, 11} | 0 | 0 | 0
62 | {0, 4, 6, 7} | {2, 3, 10, 11} | {1, 5, 8, 9} | 1 | 1 | -2
63 | {4, 5, 8, 9} | {2, 3, 6, 10} | {0, 1, 7, 11} | 0 | 1 | -1
64 | {1, 5, 6, 8} | {2, 4, 10, 11} | {0, 3, 7, 9} | 0 | 1 | -1
65 | {0, 2, 6, 10} | {1, 4, 8, 11} | {3, 5, 7, 9} | 0 | 0 | 0
66 | {0, 4, 5, 10} | {2, 6, 8, 11} | {1, 3, 7, 9} | 0 | 0 | 0
67 | {1, 7, 10, 11} | {0, 3, 4, 6} | {2, 5, 8, 9} | 0 | 2 | -2
68 | {3, 4, 10, 11} | {0, 5, 6, 7} | {1, 2, 8, 9} | 0 | 1 | -1
69 | {0, 1, 2, 10} | {4, 5, 8, 11} | {3, 6, 7, 9} | 0 | 2 | -2
70 | {2, 3, 7, 9} | {1, 4, 5, 6} | {0, 8, 10, 11} | 0 | 0 | 0
71 | {0, 2, 4, 10} | {7, 8, 9, 11} | {1, 3, 5, 6} | 0 | 2 | -2
72 | {1, 4, 6, 11} | {0, 2, 7, 8} | {3, 5, 9, 10} | 0 | 1 | -1
73 | {4, 7, 9, 11} | {0, 2, 5, 8} | {1, 3, 6, 10} | 0 | 2 | -2
74 | {1, 3, 5, 8} | {0, 7, 9, 11} | {2, 4, 6, 10} | 1 | 0 | -1
75 | {1, 2, 6, 7} | {0, 3, 5, 9} | {4, 8, 10, 11} | 0 | 2 | -2
76 | {0, 3, 4, 9} | {7, 8, 10, 11} | {1, 2, 5, 6} | 1 | 0 | -1
77 | {1, 6, 8, 10} | {0, 3, 4, 7} | {2, 5, 9, 11} | 0 | 0 | 0
78 | {5, 7, 10, 11} | {1, 2, 4, 9} | {0, 3, 6, 8} | 0 | 0 | 0
79 | {4, 5, 6, 8} | {0, 2, 3, 7} | {1, 9, 10, 11} | 0 | 1 | -1
80 | {0, 2, 5, 8} | {6, 7, 9, 11} | {1, 3, 4, 10} | 0 | 1 | -1
81 | {1, 2, 9, 10} | {3, 6, 7, 8} | {0, 4, 5, 11} | 0 | 1 | -1
82 | {0, 1, 6, 8} | {2, 5, 7, 9} | {3, 4, 10, 11} | 1 | 0 | -1
83 | {2, 3, 5, 11} | {0, 8, 9, 10} | {1, 4, 6, 7} | 0 | 0 | 0
84 | {0, 1, 2, 9} | {4, 6, 10, 11} | {3, 5, 7, 8} | 0 | 1 | -1
85 | {1, 3, 10, 11} | {0, 5, 6, 9} | {2, 4, 7, 8} | 0 | 1 | -1
86 | {2, 4, 7, 10} | {1, 3, 8, 11} | {0, 5, 6, 9} | 0 | 1 | -1
87 | {0, 2, 7, 10} | {1, 4, 5, 9} | {3, 6, 8, 11} | 0 | 0 | 0
88 | {1, 7, 9, 11} | {0, 2, 4, 5} | {3, 6, 8, 10} | 0 | 0 | 0
89 | {2, 4, 7, 8} | {1, 5, 9, 10} | {0, 3, 6, 11} | 0 | 0 | 0
90 | {1, 8, 9, 10} | {0, 2, 5, 6} | {3, 4, 7, 11} | 0 | 1 | -1
91 | {3, 7, 10, 11} | {0, 2, 6, 8} | {1, 4, 5, 9} | 0 | 2 | -2
92 | {2, 3, 4, 5} | {6, 7, 8, 10} | {0, 1, 9, 11} | 1 | 0 | -1
93 | {0, 4, 6, 9} | {2, 3, 8, 11} | {1, 5, 7, 10} | 0 | 0 | 0
94 | {4, 7, 9, 10} | {1, 3, 6, 8} | {0, 2, 5, 11} | 0 | 1 | -1
95 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 1 | 0 | -1
96 | {3, 4, 6, 9} | {0, 1, 5, 10} | {2, 7, 8, 11} | 1 | 0 | -1
97 | {4, 5, 6, 11} | {1, 2, 7, 10} | {0, 3, 8, 9} | 0 | 2 | -2
98 | {3, 5, 10, 11} | {4, 6, 8, 9} | {0, 1, 2, 7} | 0 | 0 | 0
99 | {1, 2, 5, 8} | {3, 6, 7, 9} | {0, 4, 10, 11} | 1 | 0 | -1
100 | {0, 6, 9, 10} | {2, 4, 8, 11} | {1, 3, 5, 7} | 0 | 0 | 0
101 | {4, 6, 9, 11} | {1, 2, 5, 10} | {0, 3, 7, 8} | 0 | 1 | -1
102 | {3, 7, 8, 9} | {0, 5, 10, 11} | {1, 2, 4, 6} | 1 | 0 | -1
103 | {1, 4, 5, 6} | {3, 9, 10, 11} | {0, 2, 7, 8} | 0 | 1 | -1
104 | {2, 3, 6, 11} | {4, 8, 9, 10} | {0, 1, 5, 7} | 0 | 0 | 0
105 | {4, 9, 10, 11} | {0, 1, 5, 8} | {2, 3, 6, 7} | 2 | 0 | -2
106 | {0, 4, 6, 11} | {5, 7, 8, 10} | {1, 2, 3, 9} | 0 | 0 | 0
107 | {1, 2, 3, 10} | {4, 6, 9, 11} | {0, 5, 7, 8} | 0 | 2 | -2
108 | {5, 7, 8, 9} | {3, 6, 10, 11} | {0, 1, 2, 4} | 1 | 1 | -2
109 | {3, 6, 8, 10} | {2, 5, 9, 11} | {0, 1, 4, 7} | 2 | 0 | -2
110 | {0, 2, 4, 11} | {1, 6, 7, 10} | {3, 5, 8, 9} | 0 | 1 | -1
111 | {0, 2, 6, 11} | {4, 5, 9, 10} | {1, 3, 7, 8} | 2 | 0 | -2
112 | {0, 4, 6, 8} | {1, 3, 7, 11} | {2, 5, 9, 10} | 1 | 0 | -1
113 | {0, 4, 7, 9} | {1, 3, 5, 6} | {2, 8, 10, 11} | 0 | 0 | 0
114 | {1, 5, 7, 8} | {2, 3, 4, 10} | {0, 6, 9, 11} | 1 | 0 | -1
115 | {0, 1, 4, 6} | {2, 3, 7, 8} | {5, 9, 10, 11} | 0 | 0 | 0
116 | {5, 8, 9, 11} | {2, 6, 7, 10} | {0, 1, 3, 4} | 2 | 0 | -2
117 | {3, 4, 9, 10} | {0, 1, 5, 7} | {2, 6, 8, 11} | 1 | 0 | -1
118 | {0, 6, 9, 11} | {1, 2, 4, 7} | {3, 5, 8, 10} | 0 | 2 | -2
119 | {0, 1, 4, 10} | {3, 8, 9, 11} | {2, 5, 6, 7} | 2 | 0 | -2
120 | {0, 7, 9, 11} | {1, 2, 4, 10} | {3, 5, 6, 8} | 0 | 2 | -2
121 | {0, 2, 5, 6} | {8, 9, 10, 11} | {1, 3, 4, 7} | 1 | 0 | -1
122 | {1, 3, 4, 5} | {0, 6, 7, 11} | {2, 8, 9, 10} | 2 | 0 | -2
123 | {6, 8, 9, 10} | {1, 2, 4, 5} | {0, 3, 7, 11} | 0 | 2 | -2
124 | {2, 3, 5, 9} | {0, 1, 4, 7} | {6, 8, 10, 11} | 0 | 0 | 0
125 | {4, 7, 8, 10} | {1, 3, 6, 11} | {0, 2, 5, 9} | 2 | 0 | -2
126 | {2, 3, 9, 11} | {1, 4, 5, 7} | {0, 6, 8, 10} | 1 | 1 | -2
127 | {1, 3, 8, 11} | {0, 5, 6, 10} | {2, 4, 7, 9} | 0 | 1 | -1
128 | {0, 1, 10, 11} | {2, 6, 7, 8} | {3, 4, 5, 9} | 0 | 1 | -1
129 | {0, 2, 3, 10} | {1, 4, 7, 8} | {5, 6, 9, 11} | 0 | 0 | 0
130 | {0, 1, 7, 11} | {2, 5, 8, 9} | {3, 4, 6, 10} | 0 | 0 | 0
131 | {4, 8, 10, 11} | {1, 2, 3, 9} | {0, 5, 6, 7} | 0 | 0 | 0
132 | {2, 6, 7, 10} | {1, 4, 5, 8} | {0, 3, 9, 11} | 0 | 0 | 0
133 | {3, 6, 9, 10} | {1, 5, 7, 8} | {0, 2, 4, 11} | 2 | 0 | -2


==> anc/constructions/w4u.txt <==
STC construction 1
kind: weighted
d: 12
corrections: none
minimum_accuracy: 20688574658905705242415846239888975625/140332180208851130019246771032355756709
evaluation_n: 11

# Coordinate labels are zero-based; product numbers are one-based.
# U,V,W are omitted-coordinate sets. Exponents are signed, before gap normalization.
# t | U | V | W | a_t | b_t | c_t
[products]
1 | {2, 4, 5, 6} | {3, 7, 9, 11} | {0, 1, 8, 10} | 0 | 3744446/5030233 | -3744446/5030233
2 | {1, 2, 9, 10} | {3, 6, 7, 8} | {0, 4, 5, 11} | 0 | 8179126/5086943 | -8179126/5086943
3 | {5, 6, 8, 11} | {0, 3, 4, 10} | {1, 2, 7, 9} | 4017679/1913317 | 0 | -4017679/1913317
4 | {3, 4, 5, 8} | {0, 1, 7, 11} | {2, 6, 9, 10} | 16047301/5752695 | 0 | -16047301/5752695
5 | {3, 5, 6, 7} | {0, 1, 8, 10} | {2, 4, 9, 11} | 5509509/2990036 | 0 | -5509509/2990036
6 | {1, 2, 3, 8} | {4, 7, 9, 10} | {0, 5, 6, 11} | 7559561/9220370 | 0 | -7559561/9220370
7 | {1, 5, 7, 8} | {2, 3, 4, 10} | {0, 6, 9, 11} | 1299869/1573817 | 16328167/8316442 | -36507831949537/13088557799114
8 | {1, 6, 7, 9} | {0, 3, 5, 10} | {2, 4, 8, 11} | 1558843/7589949 | 15522931/9498246 | -44208176303299/24030400909818
9 | {2, 3, 7, 8} | {1, 5, 9, 10} | {0, 4, 6, 11} | 1 | 764041/2957078 | -3721119/2957078
10 | {3, 4, 10, 11} | {0, 5, 6, 7} | {1, 2, 8, 9} | 7778331/8168494 | 3873978/2065399 | -47709923118201/16871199339106
11 | {3, 4, 5, 9} | {2, 6, 7, 10} | {0, 1, 8, 11} | 4554128/2044017 | 9962727/9466144 | -63474014796791/19348959260448
12 | {1, 9, 10, 11} | {0, 4, 5, 8} | {2, 3, 6, 7} | 4564814/1984717 | 13154500/3776671 | -43347760430694/7495623137107
13 | {0, 2, 4, 11} | {1, 7, 8, 9} | {3, 5, 6, 10} | 2997559/9121055 | 25670848/7000059 | -255128306360621/63847923142245
14 | {1, 2, 3, 11} | {4, 7, 8, 10} | {0, 5, 6, 9} | 5563527/2839085 | 3464389/6598772 | -46548141032909/18734474603620
15 | {1, 2, 7, 10} | {0, 5, 6, 11} | {3, 4, 8, 9} | 580098/1478539 | 0 | -580098/1478539
16 | {0, 6, 9, 11} | {1, 4, 5, 8} | {2, 3, 7, 10} | 1417693/9026756 | 0 | -1417693/9026756
17 | {5, 6, 9, 11} | {2, 4, 8, 10} | {0, 1, 3, 7} | 715276/3305483 | 22015841/7979437 | -78480487935815/26375893353071
18 | {2, 5, 9, 10} | {0, 7, 8, 11} | {1, 3, 4, 6} | 4155459/1024411 | 10734240/6216841 | -36830101417659/6368600305651
19 | {0, 5, 6, 11} | {1, 3, 8, 9} | {2, 4, 7, 10} | 25466052/8085829 | 13590938/5160575 | -241313471917502/41727526991675
20 | {0, 6, 9, 10} | {2, 4, 8, 11} | {1, 3, 5, 7} | 0 | 12588453/6569740 | -12588453/6569740
21 | {0, 2, 3, 4} | {1, 6, 8, 9} | {5, 7, 10, 11} | 4634083/8028184 | 0 | -4634083/8028184
22 | {0, 3, 4, 8} | {2, 5, 6, 11} | {1, 7, 9, 10} | 3140367/2139344 | 4948551/8689177 | -37873857598503/18589138679888
23 | {0, 2, 5, 8} | {6, 7, 9, 11} | {1, 3, 4, 10} | 0 | 19219855/9611496 | -19219855/9611496
24 | {4, 5, 7, 8} | {2, 3, 9, 11} | {0, 1, 6, 10} | 12292319/7441709 | 3260086/3762051 | -70504942313243/27996088785159
25 | {1, 4, 7, 11} | {0, 2, 6, 10} | {3, 5, 8, 9} | 28008878/6538137 | 5675833/8183546 | -266321315264509/53505144893802
26 | {1, 2, 9, 11} | {0, 4, 8, 10} | {3, 5, 6, 7} | 0 | 0 | 0
27 | {0, 1, 6, 11} | {3, 4, 9, 10} | {2, 5, 7, 8} | 12811828/9724827 | 0 | -12811828/9724827
28 | {0, 3, 4, 9} | {7, 8, 10, 11} | {1, 2, 5, 6} | 2308435/3949744 | 3159581/1387069 | -15681494724279/5478567460336
29 | {1, 6, 7, 11} | {3, 5, 9, 10} | {0, 2, 4, 8} | 13859625/3992762 | 15217669/6582353 | -151989474709403/26281768928986
30 | {2, 3, 6, 11} | {4, 8, 9, 10} | {0, 1, 5, 7} | 0 | 23893760/7740607 | -23893760/7740607
31 | {0, 2, 8, 10} | {4, 5, 6, 7} | {1, 3, 9, 11} | 3663698/5244417 | 5214871/8062692 | -18962742226741/14094706330188
32 | {2, 3, 4, 11} | {5, 6, 7, 10} | {0, 1, 8, 9} | 8817375/9909344 | 7951059/6654829 | -137467901649171/65944989822176
33 | {1, 7, 8, 11} | {0, 3, 4, 9} | {2, 5, 6, 10} | 25115393/7320160 | 16841084/7160061 | -303107175372413/52412792129760
34 | {2, 4, 7, 10} | {1, 6, 9, 11} | {0, 3, 5, 8} | 7537964/4682309 | 0 | -7537964/4682309
35 | {0, 4, 6, 9} | {2, 3, 8, 11} | {1, 5, 7, 10} | 0 | 9333787/7685535 | -9333787/7685535
36 | {1, 6, 8, 9} | {2, 4, 5, 7} | {0, 3, 10, 11} | 3270360/5112667 | 0 | -3270360/5112667
37 | {6, 7, 9, 11} | {1, 3, 4, 8} | {0, 2, 5, 10} | 0 | 6232591/7550967 | -6232591/7550967
38 | {2, 3, 4, 5} | {0, 7, 9, 11} | {1, 6, 8, 10} | 2864354/1729579 | 0 | -2864354/1729579
39 | {0, 4, 5, 7} | {3, 8, 9, 11} | {1, 2, 6, 10} | 10294606/5752695 | 0 | -10294606/5752695
40 | {3, 4, 5, 11} | {1, 2, 6, 10} | {0, 7, 8, 9} | 23772031/7491514 | 12220273/4682309 | -202856340962901/35077583425826
41 | {6, 7, 9, 10} | {1, 2, 3, 11} | {0, 4, 5, 8} | 5263137/8041675 | 3888285/8062784 | -73703861070783/64838288523200
42 | {5, 7, 8, 10} | {1, 2, 6, 11} | {0, 3, 4, 9} | 36201707/9928224 | 5644013/2641421 | -151658974428559/26224619366304
43 | {1, 2, 3, 10} | {4, 6, 9, 11} | {0, 5, 7, 8} | 1307307/9538211 | 18219525/8216111 | -184522653192852/78367000317421
44 | {4, 5, 6, 11} | {0, 3, 8, 9} | {1, 2, 7, 10} | 0 | 3419341/1368200 | -3419341/1368200
45 | {4, 7, 9, 11} | {2, 6, 8, 10} | {0, 1, 3, 5} | 0 | 2914402/1855587 | -2914402/1855587
46 | {2, 5, 8, 11} | {1, 3, 4, 10} | {0, 6, 7, 9} | 9733155/6598772 | 5278475/2443308 | -3663284281840/1007677026111
47 | {0, 6, 7, 9} | {1, 2, 3, 4} | {5, 8, 10, 11} | 0 | 842937/5896684 | -842937/5896684
48 | {0, 1, 3, 5} | {2, 6, 7, 9} | {4, 8, 10, 11} | 36201707/9928224 | 5644013/2641421 | -151658974428559/26224619366304
49 | {3, 6, 9, 10} | {1, 5, 7, 8} | {0, 2, 4, 11} | 31046987/6405124 | 5016691/9011231 | -311904099635681/57718051947644
50 | {0, 2, 4, 10} | {7, 8, 9, 11} | {1, 3, 5, 6} | 2073063/931294 | 13068180/7017277 | -1571622054963/384420468614
51 | {0, 3, 4, 10} | {2, 6, 7, 11} | {1, 5, 8, 9} | 21138012/6325511 | 1838075/6763034 | -154583857479733/42779645960374
52 | {1, 4, 5, 6} | {3, 9, 10, 11} | {0, 2, 7, 8} | 0 | 13043326/9473851 | -13043326/9473851
53 | {2, 6, 7, 8} | {5, 9, 10, 11} | {0, 1, 3, 4} | 30975393/9239725 | 0 | -30975393/9239725
54 | {0, 1, 6, 8} | {2, 5, 7, 9} | {3, 4, 10, 11} | 12662267/8028184 | 1318026/2359333 | -40455859632695/18941159441272
55 | {0, 5, 7, 8} | {2, 6, 9, 10} | {1, 3, 4, 11} | 21680845/9622574 | 10223097/7244357 | -255436288633343/69709361314918
56 | {4, 7, 8, 10} | {1, 3, 5, 6} | {0, 2, 9, 11} | 15566303/5184665 | 0 | -15566303/5184665
57 | {0, 1, 2, 8} | {3, 4, 9, 11} | {5, 6, 7, 10} | 0 | 11014089/5612987 | -11014089/5612987
58 | {0, 1, 3, 10} | {5, 6, 9, 11} | {2, 4, 7, 8} | 4373123/8892493 | 16095757/7530013 | -176061079492800/66960587892409
59 | {0, 4, 9, 11} | {3, 6, 8, 10} | {1, 2, 5, 7} | 10820213/8041675 | 5438956/9746133 | -149193551477629/78375234092775
60 | {0, 2, 3, 10} | {5, 6, 7, 8} | {1, 4, 9, 11} | 0 | 4409890/1474019 | -4409890/1474019
61 | {0, 3, 8, 9} | {1, 5, 6, 7} | {2, 4, 10, 11} | 10236015/5618929 | 6050707/8908917 | -125190301078558/50058572089893
62 | {3, 5, 7, 9} | {1, 6, 8, 11} | {0, 2, 4, 10} | 30653787/7488049 | 15280069/9044771 | -391674389093158/67727688441779
63 | {1, 2, 3, 6} | {5, 8, 10, 11} | {0, 4, 7, 9} | 20914097/5852408 | 0 | -20914097/5852408
64 | {0, 4, 6, 11} | {2, 3, 7, 8} | {1, 5, 9, 10} | 6926813/9364433 | 0 | -6926813/9364433
65 | {2, 3, 4, 6} | {5, 7, 8, 10} | {0, 1, 9, 11} | 4190489/1474493 | 0 | -4190489/1474493
66 | {0, 4, 7, 9} | {2, 5, 8, 11} | {1, 3, 6, 10} | 14944335/7167052 | 36184967/9785189 | -405572682561599/70130958392828
67 | {3, 7, 9, 10} | {2, 5, 6, 8} | {0, 1, 4, 11} | 0 | 30985363/6643084 | -30985363/6643084
68 | {4, 5, 8, 9} | {0, 2, 3, 6} | {1, 7, 10, 11} | 1339371/7709611 | 2015077/5833988 | -1228912323505/2367251476772
69 | {1, 2, 5, 8} | {3, 6, 7, 9} | {0, 4, 10, 11} | 11091923/4429864 | 0 | -11091923/4429864
70 | {1, 6, 8, 10} | {0, 3, 4, 7} | {2, 5, 9, 11} | 928768/691977 | 0 | -928768/691977
71 | {0, 3, 4, 11} | {1, 5, 8, 9} | {2, 6, 7, 10} | 35424886/9947927 | 7447955/4263037 | -225109312378067/42408380874299
72 | {0, 1, 7, 11} | {2, 5, 8, 9} | {3, 4, 6, 10} | 3368022/6080045 | 0 | -3368022/6080045
73 | {3, 5, 10, 11} | {4, 6, 8, 9} | {0, 1, 2, 7} | 0 | 2104362/1913317 | -2104362/1913317
74 | {1, 7, 10, 11} | {2, 3, 4, 6} | {0, 5, 8, 9} | 5447673/2571146 | 12908830/5574303 | -63557466566099/14332346861238
75 | {1, 4, 6, 8} | {0, 3, 10, 11} | {2, 5, 7, 9} | 7988824/7390115 | 2521311/854660 | -5092101312121/1263207137180
76 | {2, 4, 6, 11} | {1, 5, 7, 10} | {0, 3, 8, 9} | 29162622/9023557 | 21321747/8357392 | -436121463195903/75413403083344
77 | {2, 6, 8, 10} | {0, 3, 4, 5} | {1, 7, 9, 11} | 20730698/9757661 | 409655/1142571 | -27683568961513/11148820486431
78 | {0, 2, 5, 11} | {1, 4, 8, 9} | {3, 6, 7, 10} | 1072529/9985107 | 0 | -1072529/9985107
79 | {2, 3, 8, 11} | {0, 5, 7, 10} | {1, 4, 6, 9} | 0 | 0 | 0
80 | {1, 7, 8, 9} | {0, 2, 3, 4} | {5, 6, 10, 11} | 8485644/3678389 | 9216451/9830163 | -117316955657411/36159163447407
81 | {1, 3, 4, 5} | {0, 6, 7, 11} | {2, 8, 9, 10} | 25601495/9047343 | 0 | -25601495/9047343
82 | {0, 1, 2, 9} | {4, 6, 10, 11} | {3, 5, 7, 8} | 1262047/8756639 | 1988095/1837633 | -19728209427456/16091488795487
83 | {4, 5, 9, 10} | {0, 1, 3, 6} | {2, 7, 8, 11} | 8617737/7521767 | 9423089/8513458 | -144245021882809/64036247440286
84 | {2, 4, 6, 7} | {0, 1, 9, 10} | {3, 5, 8, 11} | 13046807/6559293 | 7514594/7536797 | -147621559679221/49436059804521
85 | {6, 8, 9, 10} | {1, 2, 4, 5} | {0, 3, 7, 11} | 0 | 5895690/3305483 | -5895690/3305483
86 | {4, 8, 10, 11} | {1, 2, 3, 9} | {0, 5, 6, 7} | 28023992/7141247 | 1084589/8876739 | -256506980664571/63390985753533
87 | {1, 3, 10, 11} | {0, 5, 6, 8} | {2, 4, 7, 9} | 0 | 6317017/2941411 | -6317017/2941411
88 | {4, 7, 8, 11} | {0, 3, 6, 10} | {1, 2, 5, 9} | 477736/214177 | 19040486/9441459 | -8588559026846/2022143364243
89 | {0, 2, 4, 8} | {1, 3, 5, 9} | {6, 7, 10, 11} | 2023061/1758266 | 1339371/7709611 | -17951983829957/13555546894526
90 | {1, 3, 6, 10} | {0, 5, 7, 11} | {2, 4, 8, 9} | 1808579/2065399 | 0 | -1808579/2065399
91 | {3, 5, 6, 8} | {0, 7, 10, 11} | {1, 2, 4, 9} | 699638/7215343 | 10881606/6142579 | -82812101367260/44320814389597
92 | {4, 6, 7, 9} | {0, 1, 5, 10} | {2, 3, 8, 11} | 0 | 590897/2116812 | -590897/2116812
93 | {3, 4, 9, 10} | {0, 1, 5, 7} | {2, 6, 8, 11} | 19841309/9290325 | 0 | -19841309/9290325
94 | {0, 6, 8, 9} | {3, 7, 10, 11} | {1, 2, 4, 5} | 8608259/4748393 | 23984351/6377169 | -168783446836714/30281304639417
95 | {1, 5, 7, 10} | {2, 3, 4, 9} | {0, 6, 8, 11} | 2590207/3305483 | 0 | -2590207/3305483
96 | {0, 2, 9, 10} | {5, 6, 7, 11} | {1, 3, 4, 8} | 8561993/5119100 | 13212379/9547351 | -149379841769443/48873844504100
97 | {1, 7, 9, 11} | {0, 2, 4, 5} | {3, 6, 8, 10} | 0 | 1661201/9832566 | -1661201/9832566
98 | {0, 2, 8, 9} | {1, 4, 6, 7} | {3, 5, 10, 11} | 29675897/8553306 | 7377436/3188791 | -157731700873943/27274705193046
99 | {4, 6, 8, 11} | {1, 2, 5, 7} | {0, 3, 9, 10} | 11746269/8014891 | 8158477/6166687 | -137824868221810/49425324136117
100 | {1, 3, 8, 11} | {4, 6, 7, 10} | {0, 2, 5, 9} | 0 | 5664982/1474493 | -5664982/1474493
101 | {2, 3, 7, 11} | {1, 4, 5, 9} | {0, 6, 8, 10} | 1611710/4490789 | 3373848/2770097 | -19615832521942/12439921136533
102 | {0, 1, 2, 10} | {4, 5, 8, 11} | {3, 6, 7, 9} | 74011/8741763 | 15507803/3447469 | -135820689104848/30136956947847
103 | {2, 3, 5, 8} | {0, 6, 9, 11} | {1, 4, 7, 10} | 0 | 8369119/6015714 | -8369119/6015714
104 | {0, 2, 6, 10} | {1, 4, 8, 11} | {3, 5, 7, 9} | 150462/1837633 | 0 | -150462/1837633
105 | {3, 5, 6, 9} | {0, 8, 10, 11} | {1, 2, 4, 7} | 21406241/7066894 | 16445293/6856068 | -131489893175165/24225552906396
106 | {1, 8, 9, 10} | {0, 2, 5, 6} | {3, 4, 7, 11} | 0 | 1661558/2004343 | -1661558/2004343
107 | {3, 7, 8, 11} | {0, 4, 5, 10} | {1, 2, 6, 9} | 13072100/8789327 | 3537267/3294274 | -74153275504709/28954451413598
108 | {0, 2, 6, 11} | {4, 5, 9, 10} | {1, 3, 7, 8} | 20312503/7758975 | 6098917/8179731 | -10165340714608/3022206111225
109 | {3, 5, 8, 10} | {2, 6, 9, 11} | {0, 1, 4, 7} | 47421329/9415484 | 6279796/8411751 | -458023730398343/79200706952484
110 | {3, 7, 8, 9} | {0, 5, 10, 11} | {1, 2, 4, 6} | 12245557/9627324 | 0 | -12245557/9627324
111 | {4, 5, 10, 11} | {1, 3, 6, 8} | {0, 2, 7, 9} | 0 | 10291970/4135461 | -10291970/4135461
112 | {0, 4, 6, 7} | {1, 2, 9, 11} | {3, 5, 8, 10} | 9042760/8858783 | 20094334/9129183 | -260564355300602/80873451164289
113 | {1, 3, 7, 11} | {2, 5, 6, 9} | {0, 4, 8, 10} | 5950254/8200993 | 452411/8832830 | -56267801482943/72437977000190
114 | {0, 1, 10, 11} | {2, 6, 7, 8} | {3, 4, 5, 9} | 0 | 10973037/9757661 | -10973037/9757661
115 | {2, 3, 4, 8} | {0, 1, 7, 10} | {5, 6, 9, 11} | 15119866/4977867 | 9094181/3312205 | -95349719256457/16487715966735
116 | {0, 2, 5, 6} | {3, 8, 9, 10} | {1, 4, 7, 11} | 14384833/6015714 | 31481815/9603184 | -163762896674591/28885004216688
117 | {4, 6, 9, 11} | {1, 2, 5, 10} | {0, 3, 7, 8} | 4455331/8674198 | 12534764/7086553 | -140301964083315/61470163859494
118 | {0, 3, 7, 10} | {1, 4, 6, 11} | {2, 5, 8, 9} | 15052291/7848962 | 1707203/3084687 | -59831377841203/24211591044894
119 | {4, 6, 9, 10} | {1, 2, 8, 11} | {0, 3, 5, 7} | 25856957/9002036 | 9969585/3425114 | -89154794246579/15416499766052
120 | {2, 3, 5, 9} | {0, 1, 4, 7} | {6, 8, 10, 11} | 3606781/8225253 | 3469341/7398218 | -55219959584531/60852214799154
121 | {0, 4, 5, 9} | {2, 3, 6, 11} | {1, 7, 8, 10} | 1370653/8902700 | 0 | -1370653/8902700
122 | {0, 1, 4, 6} | {2, 5, 9, 11} | {3, 7, 8, 10} | 6252657/6647069 | 0 | -6252657/6647069
123 | {5, 7, 10, 11} | {1, 2, 4, 9} | {0, 3, 6, 8} | 5448211/7086553 | 0 | -5448211/7086553
124 | {0, 1, 9, 11} | {3, 4, 5, 10} | {2, 6, 7, 8} | 11493767/9832566 | 1111863/2271095 | -37035903095323/22330691479770
125 | {4, 6, 8, 9} | {1, 2, 3, 7} | {0, 5, 10, 11} | 8495742/8371843 | 13266069/5086943 | -154278802191873/42587088145949
126 | {2, 3, 5, 11} | {0, 8, 9, 10} | {1, 4, 6, 7} | 0 | 0 | 0
127 | {1, 4, 6, 11} | {0, 2, 7, 8} | {3, 5, 9, 10} | 476483/7343799 | 18368740/6599667 | -46013654524807/16155542638311
128 | {3, 6, 8, 11} | {5, 7, 9, 10} | {0, 1, 2, 4} | 17285241/6025945 | 11832034/8225253 | -213474666513103/49564922189085
129 | {0, 4, 6, 8} | {1, 3, 7, 11} | {2, 5, 9, 10} | 8999449/5894286 | 323430/398999 | -5497160072531/2351814219714
130 | {1, 2, 5, 9} | {4, 8, 10, 11} | {0, 3, 6, 7} | 19579933/8897697 | 7494592/8756639 | -238139013679811/77913920560383
131 | {1, 2, 4, 5} | {0, 3, 6, 9} | {7, 8, 10, 11} | 24733532/7957679 | 21921562/8195153 | -377139832544994/65214396929887
132 | {1, 2, 7, 9} | {0, 4, 10, 11} | {3, 5, 6, 8} | 19503043/7015000 | 13972249/4652942 | -94380927318753/16320194065000
133 | {2, 3, 9, 11} | {0, 1, 5, 8} | {4, 6, 7, 10} | 8315418/7576015 | 2584325/4016518 | -52977911039399/30429200615770
134 | {2, 3, 7, 9} | {1, 4, 5, 6} | {0, 8, 10, 11} | 0 | 0 | 0
135 | {1, 3, 5, 7} | {0, 8, 9, 11} | {2, 4, 6, 10} | 1606365/1559242 | 14937565/4294369 | -30189602784415/6695960508298
136 | {0, 1, 8, 9} | {3, 4, 10, 11} | {2, 5, 6, 7} | 0 | 12453072/3605549 | -12453072/3605549
137 | {4, 7, 9, 10} | {2, 3, 6, 8} | {0, 1, 5, 11} | 2757722/5828453 | 6257811/4583902 | -49114484687627/26717057363606
138 | {0, 1, 7, 10} | {2, 4, 5, 9} | {3, 6, 8, 11} | 6914305/8402997 | 10969538/5400745 | -129519393062611/45382444032765
139 | {0, 5, 8, 10} | {1, 3, 9, 11} | {2, 4, 6, 7} | 25099858/9930429 | 5890112/1809277 | -103903934800714/17966896789833
140 | {4, 5, 6, 8} | {0, 2, 3, 7} | {1, 9, 10, 11} | 7214377/9977303 | 1667069/6081128 | -60504402512163/60673256637784
141 | {0, 2, 5, 7} | {3, 4, 6, 9} | {1, 8, 10, 11} | 13058807/3803149 | 22536655/9724827 | -30386413689712/5283566582889
142 | {4, 5, 6, 7} | {2, 3, 8, 9} | {0, 1, 10, 11} | 7792150/8876739 | 9153074/6206451 | -43203682035112/18364348547763
143 | {1, 2, 6, 10} | {0, 5, 8, 11} | {3, 4, 7, 9} | 2058637/1478539 | 21872881/9627324 | -52159072998247/14234373999636
144 | {0, 5, 8, 11} | {1, 3, 4, 6} | {2, 7, 9, 10} | 2638323/1007440 | 2296321/6449774 | -9664996358621/3248880159280
145 | {0, 8, 9, 10} | {1, 3, 6, 7} | {2, 4, 5, 11} | 0 | 7203329/7848962 | -7203329/7848962
146 | {4, 7, 8, 9} | {1, 2, 5, 11} | {0, 3, 6, 10} | 8801021/9647492 | 12899726/6647069 | -182950997244641/64127545000948
147 | {2, 3, 6, 10} | {0, 1, 7, 8} | {4, 5, 9, 11} | 0 | 2110405/3424131 | -2110405/3424131
148 | {3, 7, 10, 11} | {0, 2, 6, 8} | {1, 4, 5, 9} | 1525915/2116812 | 17103/2957078 | -2274226756003/3129789097668
149 | {2, 4, 7, 8} | {1, 3, 6, 10} | {0, 5, 9, 11} | 0 | 25135694/8111969 | -25135694/8111969
150 | {1, 2, 7, 11} | {0, 5, 8, 10} | {3, 4, 6, 9} | 6264491/6122472 | 2879079/4490789 | -45759587836687/27494729910408


==> anc/examples/inspect_factors.py <==
#!/usr/bin/env python3
"""Load a saved factorization and evaluate it on general normal random inputs.

Run with python -i examples/inspect_factors.py build/br8.npz.
A,B,C,x,y,observed,desired,c,info,n,lam remain available in the interpreter.
For approximate constructions, observed equals desired plus the residual
predicted by the finite-parameter construction, up to rounding error.
"""
from pathlib import Path
import argparse
import sys
import numpy as np
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT))
from construction_io import parse
from verification.readable_check import check
from verification.reference_contractions import matrix_target, matrix_inputs, output_matrices
p=argparse.ArgumentParser(description=__doc__)
p.add_argument('file')
p.add_argument('--seed',type=int,default=631)
args=p.parse_args()
with np.load(args.file,allow_pickle=False) as packet:
    A,B,C=[packet[key].copy() for key in ('A','B','C')]
    c=parse(str(packet['source_text']),str(packet['identifier']))
    n=int(packet['n'])
    lam=float(packet['lambda_value'])
info=check(c)
rng=np.random.default_rng(args.seed)
x=rng.normal(size=A.shape[0])
y=rng.normal(size=B.shape[0])
observed=C@((A.T@x)*(B.T@y))
desired=matrix_target(c,n,x,y)  # One ordinary matrix product per desired output.
X,Y=matrix_inputs(c,n,x,y)
Z=output_matrices(c,n,observed)
print(c.name,'n=',n,'lambda=',lam,'shapes:',A.shape,B.shape,C.shape)
print('Observed normalized error to desired products:',np.linalg.norm(observed-desired)/(np.linalg.norm(x)*np.linalg.norm(y)))
if info['exact']:
    np.testing.assert_allclose(observed,desired,atol=1e-10,rtol=1e-10)
else:
    print('This is approximate. Use stc.py check-factors for comparison with the predicted residual.')


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8
sympy==1.14.0


==> anc/search_accuracy.py <==
#!/usr/bin/env python3
"""Low-level interfaces for corrected and weighted construction searches.

search    Run the balanced support/exponent search grid.
weighted  Run weighted-capacity support searches.
certify   Analyze or optimize the grading and corrections of a fixed support.
verify    Run the ordinary-set checker for the published constructions.
summarize Verify and list candidate JSON records in a search output directory.

stc.py wraps search, weighted, and certify and writes readable candidate files
whose identities are checked by verification/readable_check.py. Direct calls
through this module expose the backend options and JSON search records.
Each action accepts --help; generated results are written beneath build/ by
default. The corrected backend defaults to nonpositive-degree corrections.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path
import runpy
import sys

ROOT = Path(__file__).resolve().parent
ACTIONS = {
    'search': ROOT/'search_src/extended/search/run_accuracy_search.py',
    'weighted': ROOT/'search_src/extended/search/run_weighted_search.py',
    'certify': ROOT/'search_src/accuracy_controlled.py',
    'verify': ROOT/'stc.py',
}


def summarize(directory: Path) -> None:
    """Verify every candidate JSON record and print its products, accuracy, and corrections."""
    sys.path.insert(0, str(ROOT/'search_src'))
    from accuracy_controlled import validate_certificate
    paths = sorted((directory/'candidates').glob('*.json'))
    if not paths:
        raise ValueError('No candidate records in ' + str(directory))
    for path in paths:
        info = validate_certificate(json.loads(path.read_text()), independent=True)
        print(path.name, 'p=', info['p'], 'theta=', info['theta'],
              'corrections=', info['census'])


def main() -> None:
    """Forward action-specific arguments to a search backend or summarize its saved results."""
    if len(sys.argv) < 2 or sys.argv[1] in ('-h', '--help'):
        print(__doc__)
        return
    action, arguments = sys.argv[1], sys.argv[2:]
    if action == 'summarize':
        parser = argparse.ArgumentParser(description=summarize.__doc__)
        parser.add_argument('--directory', type=Path, default=ROOT/'build/search_corrected')
        summarize(parser.parse_args(arguments).directory)
    elif action in ACTIONS:
        script = ACTIONS[action]
        sys.argv = [str(script)] + (['check', 'all', *arguments] if action == 'verify' else arguments)
        sys.path.insert(0, str(script.parent))
        runpy.run_path(str(script), run_name='__main__')
    else:
        raise SystemExit('Unknown action; use --help.')


if __name__ == '__main__':
    main()


==> anc/search_src/README.md <==
# Search and numerical analysis

## Entry points

From `anc/`, `stc.py search corrected`, `stc.py search weighted`,
`stc.py search incomplete`, and `stc.py refine` run the public search interfaces.
They convert returned records to readable construction lists and check those
lists through the ordinary-set verifier. `search_accuracy.py` provides the
lower-level `search`, `weighted`, `certify`, `verify`, and `summarize` actions.
Every entry point supports `--help`.

`search_gradings.py` supplies complete-tripartition searches with unequal part
sizes, conflict-free supports, bounded integer gradings, and rational or
normalized-height feasibility. `search_big_cw.py` supplies greedy, local,
MILP, and exhaustive searches over incomplete tripartitions.

## Balanced corrected search

`extended/search/run_accuracy_search.py` selects an order d=3N, a required
limiting accuracy, an exponent grid, a local dimension for the multiplication
objective, and a starting support. It compiles and invokes
`extended/search/search_accuracy.cpp` for each job.

The C++ kernel maintains distinct U, V, and W projections. Randomized
insertion fills the support, while deletion/refill steps change its
tripartitions. Candidate exponent pairs satisfy the nonreplicated
mixed-degree constraints. Coordinate descent updates the exponents and
recomputes shared correction costs. The nonpositive rule forms the union
of the nonempty subsets of every nonpositive-degree replicated coordinate
set. Remaining coefficients are c_Q(R)=1+sum_{P in Q, P subset R}(-1)^|P|.
The actual smallest remaining degree g determines accuracy g/(g+h0).

A correction P contributes (n+1)^(d-|P|) scalar multiplications. The search
objective compares the number of products with the sum of the main and
correction costs. Each distinct correction set is charged once. The kernel's
stored counts and score are checked again with rational Python arithmetic
before a candidate record is accepted.

`accuracy_controlled.py` provides this optimized bit-mask accounting.
`Geometry.build` enumerates the mixed triples surviving centering, and
`analyze` derives the selected corrections, remaining degrees, height, and
accuracy. `make_certificate` and `validate_certificate` are the internal
record-writing and record-checking functions; their names refer to the
self-contained search records.

## Fixed-support refinement

`optimize_fixed_support` uses variables a_t,b_t and binary correction selectors.
For requested accuracy theta, it bounds a_t+b_t by H=(1-theta)/theta and imposes
positive-degree constraints on mixed terms left without correction. Subset
closure constraints couple the correction selectors, and their objective
weights are the correction multiplication costs. The MILP selects a proposal;
`optimize_powers` refines its exponents by linear programming. Rational
reconstruction and exact accounting determine whether the returned proposal
meets the requested accuracy under the chosen correction rule.

In the nonpositive mode, the final correction family is derived anew from the
returned signed exponents. A solver proposal is accepted when its recomputed
gap and height meet the target. Solver status and available bounds are stored
with the candidate. The `threshold` library option implements the more general
positive-degree cutoff for comparison experiments.

## Weighted and incomplete search

`weighted_capacity.py` checks only the nonreplicated mixed products, since
weighting removes the replicated products. At fixed d,n the multiplication
budget is (n+2)^d, so `run_weighted_search.py` maximizes the number of products.
Its starts, exponent grids, and restarts are explicit command-line options.

`big_cw.py` represents each incomplete term by a tripartition of active
coordinates G and a tripartition of its complement H. Its label-completion
functions test the six permitted local big-CW states. `BigCWTermSet` maintains
these constraints incrementally. `search_big_cw.py` selects candidates and
objectives, then verifies that the retained variable labels produce exactly
the intended independent products. `compatible_tripartitions.py` supplies
balanced conflict-free starts used by this search.

## Exponent and record conventions

Readable definitions store signed a_t,b_t,c_t with a_t+b_t+c_t=0. Some search
and norm-analysis arrays use shifted nonnegative powers. After dividing by the
smallest remaining degree, each factor's minimum exponent is subtracted; the
sum of the shifted desired degrees is then h, which is accounted for by a
global factor lambda^(-h) on C. `raw_powers` recovers the original signed
exponents; `canonical_complete` establishes the shifted convention used by the
spectral calculations. Record fields retain exact rationals as strings.

Search results contain the tripartitions, exponents, corrections, exact
degree spectrum, and search parameters. `construction_io.py` imports these
records into the readable format. `release_data.py` locates the published
readable sources from `auxiliary/construction_usage.csv` and derives their
records in memory.

## Numerical comparison modules

`extended/comparison.py` evaluates native-dimension multiplication counts and
literature reference models. `sigma_analysis.py` computes log Gram-block
coefficients, factor-norm maxima, residual-error bounds, and parameter choices.
`make_figures.py` and `embedding_figures.py` generate the line and bar figures.
`generate_paper_outputs.py`, `generate_construction_table.py`, and
`generate_sigma_tables.py` generate the manuscript's three numerical tables.
`table_output.py` writes their fragments to `build/generated/`, and
`tex_utils.py` formats rational entries. `construction_catalogue.py` gives the
manuscript-selected identifiers; `data/baselines.json` and `baseline_factors/`
contain the literature count parameters and available coefficient files.

Independent factor/Gram checks are in `tests/identities/`, and correspondence
with the manuscript is checked in `tests/manuscript/`.


==> anc/search_src/accuracy_controlled.py <==
#!/usr/bin/env python3
"""Accuracy-controlled corrections and exact, self-contained certificates.

A correction mask is NONEMPTY. The main aggregate is counted separately.
The manuscript rule corrects only nonpositive-degree replicated terms.
The older strict-cutoff rule remains available for reproducing saved searches.
All centered triples are enumerated, and the coefficient 1+sum(-1)^|P|
is evaluated before measuring the ACTUAL remaining degree gap.

The routines support complete tripartitions of arbitrary shapes. Incomplete
big-CW constructions have a different local tensor and are not routed here.
"""
from __future__ import annotations
import argparse
from collections import Counter
from dataclasses import dataclass
from fractions import Fraction
import hashlib
import itertools
import json
import math
from pathlib import Path
from typing import Iterable, Sequence

import numpy as np
from scipy.optimize import Bounds, LinearConstraint, linprog, milp
from scipy.sparse import coo_matrix


def rat(x) -> Fraction:
    """Preserve exact rational input and reconstruct floating solver values with denominator at most 10^7."""
    if isinstance(x, Fraction):
        return x
    value = Fraction(str(x))
    # Serialized rationals/decimal strings are exact; only floating solver output
    # needs rational reconstruction. Never round an exact user fraction.
    return value.limit_denominator(10**7) if isinstance(x, (float, np.floating)) else value


def subsets(mask: int):
    """All nonempty subsets of a bit mask."""
    p = int(mask)
    while p:
        yield p
        p = (p-1) & mask


def mask_list(mask: int, d: int) -> list[int]:
    """Decode a coordinate bit mask as an increasing list of labels in 0,...,d-1."""
    return [j for j in range(d) if mask >> j & 1]


@dataclass
class Geometry:
    """Complete supports, coordinate masks, centered triples, and possible corrections."""
    d: int
    family: list
    masks: list[tuple[int,int,int]]
    triples: list[tuple[int,int,int,int]]
    full_support: list[int]

    @property
    def m(self):
        """Return the number of tripartitions in this search geometry."""
        return len(self.family)

    @classmethod
    def build(cls, family: Sequence, d: int):
        """Validate complete tripartitions and enumerate centered mixed triples using bit masks.

        The three part projections must be injective. A triple survives centering
        precisely when no coordinate is omitted by exactly two selected tensors.
        triples stores (i,j,k,R), with R the replicated-coordinate mask. full_support
        contains all nonempty subsets of those masks.
        """
        if not isinstance(d, int) or not 1 <= d <= 60:
            raise ValueError('d must be an integer between 1 and 60')
        fam = [[sorted(set(map(int,p))) for p in t] for t in family]
        if not fam:
            raise ValueError('empty family')
        full = (1 << d)-1
        masks = []
        for t in fam:
            if len(t)!=3 or any(j<0 or j>=d for p in t for j in p):
                raise ValueError('invalid tripartition')
            u,v,w = (sum(1<<j for j in p) for p in t)
            if (u|v|w)!=full or (u&v)|(u&w)|(v&w):
                raise ValueError('only complete disjoint tripartitions are supported')
            masks.append((u,v,w))
        if any(len({t[r] for t in masks})!=len(masks) for r in range(3)):
            raise ValueError('projections must be injective')
        ww=np.array([t[2] for t in masks],dtype=np.int64)
        triples=[]
        support=set()
        # Multiplicity two is absent iff W includes U&V and avoids U xor V.
        for i,(u,_,_) in enumerate(masks):
            for j,(_,v,_) in enumerate(masks):
                inter=u&v
                kk=np.flatnonzero(((ww & inter)==inter) & ((ww & (u^v))==0))
                for kval in kk:
                    k=int(kval)
                    if i==j==k:
                        continue
                    triples.append((i,j,k,inter))
                    support.update(subsets(inter))
        return cls(d,fam,masks,triples,sorted(support,key=lambda p:(p.bit_count(),p)))


def raw_powers(c: dict) -> list[list[Fraction]]:
    """Get signed zero-diagonal-degree exponents, preserving exact rationals."""
    if c.get('format')=='accuracy-controlled-construction-v3':
        return [[rat(x) for x in row] for row in c['accuracy']['signed_powers']]
    height=c.get('shifted_height') or c.get('report',{}).get('shifted_height',{})
    if height and all(key in height for key in ('A','B','C')):
        a=[rat(x) for x in height['A']]
        b=[rat(x) for x in height['B']]
    else:
        pp=c.get('potentials') or c.get('grading',{}).get('potentials')
        if pp is None:
            pp=[(0,0)]*len(c['family'])
        a=[rat(x[0]) for x in pp]
        b=[rat(x[1]) for x in pp]
    return [a,b,[-x-y for x,y in zip(a,b)]]


def coefficient(mask: int, correction_masks: set[int]) -> int:
    """Evaluate c_Q(R)=1+sum_{P in Q, P subset R}(-1)^|P| using nonempty masks."""
    return 1 + sum((-1)**p.bit_count() for p in subsets(mask) if p in correction_masks)


def analyze(geo: Geometry, powers: Sequence[Sequence], theta,
            corrections: Iterable[int] | None = None, *, correction_rule: str = 'threshold') -> dict:
    """Exact accounting; raises ValueError for an invalid accuracy certificate.

    theta=1 requests full correction and a constant grading (an exact family).
    With correction_rule="nonpositive", the selected family is exactly the
    nonpositive-degree subset closure and the target is checked afterwards.
    The default Python-library mode remains "threshold" for old callers;
    the command-line search and certify actions default to "nonpositive".
    """
    if correction_rule not in ('threshold','nonpositive'):
        raise ValueError('unknown correction rule')
    target=rat(theta)
    if not 0 < target <= 1:
        raise ValueError('target fraction must be in (0,1]')
    abc=[[rat(x) for x in row] for row in powers]
    if len(abc)!=3 or any(len(row)!=geo.m for row in abc):
        raise ValueError('powers must have shape (3, number of products)')
    if any(sum(row[t] for row in abc)!=0 for t in range(geo.m)):
        raise ValueError('desired terms must have degree zero')
    mins=[min(row) for row in abc]
    h0=-sum(mins)
    if h0<0:
        raise ValueError('negative factor growth exponent')
    tau=None if target==1 or correction_rule=='nonpositive' else h0*target/(1-target)
    degrees=[abc[0][i]+abc[1][j]+abc[2][k] for i,j,k,_ in geo.triples]
    required=set()
    for (_,_,_,R),deg in zip(geo.triples,degrees):
        low=(deg<=0) if correction_rule=='nonpositive' else (target==1 or h0==0 or deg<tau)
        if R==0 and low:
            raise ValueError(f'uncorrectable mixed degree {deg} under {correction_rule} rule')
        if R and low:
            required.update(subsets(R))
    Q=required if corrections is None else set(map(int,corrections))
    if 0 in Q or not Q<=set(geo.full_support) or not required<=Q:
        raise ValueError('corrections must be nonempty valid masks containing the required closure')
    if correction_rule=='nonpositive' and Q!=required:
        raise ValueError('nonpositive rule requires exactly the nonpositive-degree subset closure')
    coefs={R:coefficient(R,Q) for R in {t[3] for t in geo.triples}}
    survivors=[(i,j,k,R,deg,coefs[R]) for (i,j,k,R),deg in zip(geo.triples,degrees) if coefs[R]]
    if any(deg<=0 for *_,deg,c in survivors):
        raise ValueError('nonpositive surviving degree')
    if survivors:
        g=min(t[4] for t in survivors)
        h=h0/g
        attained=1/(1+h)
        normalized=[[(x-mn)/g for x in row] for row,mn in zip(abc,mins)]
        if attained<target:
            raise ValueError(f'attained {attained}, below target {target}')
    else:
        g=Fraction(0)
        h=Fraction(0)
        attained=Fraction(1)
        normalized=[[Fraction(0)]*geo.m for _ in range(3)]
    spectrum=Counter((deg/g,R.bit_count(),coef) for _,_,_,R,deg,coef in survivors)
    return dict(target=target,h0=h0,tau=tau,g=g,h=h,theta=attained,Q=Q,correction_rule=correction_rule,
                required=required,powers=abc,normalized=normalized,
                degrees=degrees,coefficients=coefs,survivors=survivors,
                census=dict(sorted(Counter(p.bit_count() for p in Q).items())),
                spectrum=spectrum,bad_count=sum(not R for *_,R in geo.triples),
                replicated_count=sum(bool(R) for *_,R in geo.triples))


def rank_budget(d: int, n: int, census: dict) -> int:
    """Evaluate (n+1)^d plus the cardinality-counted correction costs at local dimension n."""
    if not isinstance(n,int) or n<1:
        raise ValueError('local dimension n must be a positive integer')
    return (n+1)**d+sum(int(k)*(n+1)**(d-int(s)) for s,k in census.items())


def make_certificate(geo: Geometry, result: dict, provenance: dict | None=None) -> dict:
    """Serialize exact accounting and original signed exponents as a search record.

    Normalized powers are shifted to be nonnegative in each factor; their common
    desired degree h is removed by a global lambda^(-h) factor. Original signed
    powers, residual coefficients, and correction sets remain explicitly stored.
    """
    r=result
    Q=sorted(r['Q'],key=lambda p:(p.bit_count(),p))
    signed=r['powers']
    normalized=r['normalized']
    h=r['h']
    pots=[[str(signed[0][t]),str(signed[1][t])] for t in range(geo.m)]
    out=dict(format='accuracy-controlled-construction-v3',type='cf' if not r['survivors'] else 'kcolor',
       d=geo.d,balanced=all(len(p)*3==geo.d for t in geo.family for p in t),size=geo.m,
       family=geo.family,potentials=pots,census={str(k):v for k,v in r['census'].items()},
       grading=dict(potentials=pots,correction_free=not Q,bad_count=r['bad_count'],
                    replicated_count=r['replicated_count'],surviving_count=len(r['survivors'])),
       correction_optimization=dict(support=[mask_list(p,geo.d) for p in Q],
           normalized_coefficients={','.join(map(str,mask_list(p,geo.d))):str((-1)**p.bit_count()) for p in Q},
           method='degree-cutoff subset closure; main aggregate counted separately'),
       shifted_height=dict(H=float(h),precision_fraction=float(r['theta']),
           A=list(map(float,normalized[0])),B=list(map(float,normalized[1])),C=list(map(float,normalized[2])),
           status='exact rational certificate; not a global optimality assertion'),
       accuracy=dict(target_fraction=str(r['target']),cutoff_strict=True,
           tau=str(r['tau']) if r['tau'] is not None else 'full',
           h0=str(r['h0']),g=str(r['g']),h=str(h),attained_fraction=str(r['theta']),
           signed_powers=[[str(x) for x in row] for row in signed],
           normalized_powers=[[str(x) for x in row] for row in normalized],
           full_census={str(k):v for k,v in sorted(Counter(p.bit_count() for p in geo.full_support).items())},
           residual_spectrum=[dict(power=str(e),replicated=s,coefficient=c,count=num)
               for (e,s,c),num in sorted(r['spectrum'].items())],
           replicated_surviving=sum(bool(t[3]) for t in r['survivors']),
           coefficient_histogram={str(k):v for k,v in sorted(Counter(t[5] for t in r['survivors']).items())}),
       provenance=provenance or {})
    if r.get('correction_rule')=='nonpositive':
        out['accuracy'].pop('cutoff_strict',None)
        out['accuracy'].pop('tau',None)
        out['accuracy']['correction_rule']='nonpositive'
        out['correction_optimization']['method']='nonpositive-degree subset closure; main aggregate counted separately'
    return out


def validate_certificate(c: dict, independent: bool=False) -> dict:
    """Recompute every mathematical record field and reject inconsistent values.

    With independent=True, additionally enumerate the surviving triples and
    correction coefficients using ordinary sets, independently of the bit-mask
    geometry. Search provenance is retained as metadata.
    """
    geo=Geometry.build(c['family'],int(c['d']))
    Q={sum(1<<i for i in p) for p in c['correction_optimization']['support']}
    r=analyze(geo,raw_powers(c),c['accuracy']['target_fraction'],Q,
              correction_rule=c['accuracy'].get('correction_rule','threshold'))
    expected=make_certificate(geo,r)
    for key in ('format','type','d','balanced','size','family','potentials','census','grading','accuracy','shifted_height'):
        if c[key]!=expected[key]:
            raise ValueError(f'inconsistent certificate field {key}')
    for key in ('support','normalized_coefficients'):
        if c['correction_optimization'][key]!=expected['correction_optimization'][key]:
            raise ValueError(f'inconsistent correction field {key}')
    if independent:
        # Independent set-membership enumeration, without the bitwise centering test.
        ff=[tuple(set(p) for p in t) for t in geo.family]
        triples=[]
        for i,(u,_,_) in enumerate(ff):
            for j,(_,v,_) in enumerate(ff):
                for k,(_,_,w) in enumerate(ff):
                    if i==j==k:
                        continue
                    if (u&v)-w or (u&w)-v or (v&w)-u:
                        continue
                    R=sum(1<<s for s in u&v&w)
                    triples.append((i,j,k,R))
        if triples!=geo.triples:
            raise ValueError('independent centered-triple enumeration disagrees')
        qs=[set(mask_list(p,geo.d)) for p in Q]
        for R,cR in r['coefficients'].items():
            ss=set(mask_list(R,geo.d))
            if cR!=1+sum((-1)**len(p) for p in qs if p<=ss):
                raise ValueError('independent correction coefficient disagrees')
    return dict(p=geo.m,d=geo.d,census=c['census'],h=str(r['h']),theta=str(r['theta']),
                target=str(r['target']),surviving=len(r['survivors']),
                replicated_surviving=c['accuracy']['replicated_surviving'],exact_rational=True,
                independent_set_check=independent)


def _constraint_rows(geo: Geometry, triples, nvars: int):
    """Build sparse degree rows for a_i+b_j-a_k-b_k in variables (a,b,extra).

    The a variables occupy columns 0,...,m-1 and b variables m,...,2m-1.
    Repeated column entries are added when the sparse matrix is assembled by
    the caller; nvars denotes the caller's total variable allocation.
    """
    rr=[]
    cc=[]
    vv=[]
    for row,(i,j,k,*_) in enumerate(triples):
        for col,v in ((i,1),(geo.m+j,1),(k,-1),(geo.m+k,-1)):
            rr.append(row)
            cc.append(col)
            vv.append(v)
    return rr,cc,vv


def optimize_powers(geo: Geometry, Q: set[int], target, time_limit=10., *, correction_rule='threshold'):
    """Propose a grading by LP, then recompute corrections and verify accuracy.

    Constraints on all R not in Q conservatively keep new required corrections
    within Q. The nonpositive closure can be smaller than Q; cancellation is
    recomputed, so a proposal with insufficient retained fraction is rejected.
    This is not an optimality claim for the nonpositive-rule search.
    """
    target=rat(target)
    m=geo.m
    triples=[t for t in geo.triples if t[3] not in Q]
    if not triples:
        return analyze(geo,[[0]*m for _ in range(3)],target,correction_rule=correction_rule)
    nv=2*m+1
    Hidx=2*m
    rr,cc,vv=_constraint_rows(geo,triples,nv)
    vv=[-x for x in vv]
    for t in range(m):
        row=len(triples)+t
        for col,v in ((t,1),(m+t,1),(Hidx,-1)):
            rr.append(row)
            cc.append(col)
            vv.append(v)
    A=coo_matrix((vv,(rr,cc)),shape=(len(triples)+m,nv)).tocsr()
    obj=np.zeros(nv)
    obj[Hidx]=1
    b=np.r_[-np.ones(len(triples)),np.zeros(m)]
    res=linprog(obj,A_ub=A,b_ub=b,bounds=[(0,None)]*nv,method='highs',options={'time_limit':time_limit})
    if res.x is None:
        return None
    a=[rat(x) for x in res.x[:m]]
    b=[rat(x) for x in res.x[m:2*m]]
    try:
        ans=analyze(geo,[a,b,[-x-y for x,y in zip(a,b)]],target,correction_rule=correction_rule)
    except ValueError:
        return None
    if not ans['Q']<=Q:
        return None
    return ans


def optimize_fixed_support(geo: Geometry, target, n: int, time_limit: float=10., *, correction_rule='threshold'):
    """Mixed-integer optimization of exponents and the correction closure.

    Continuous normalized A,B>=0, A+B<=H=(1-theta)/theta; binary q_P.
    q_P>=q_R for every immediate subset P of R (downward closure).
    degree(i,j,k)+(H+1)q_R>=1; R=empty gives a hard constraint.
    Objective: exact relative correction cost sum q_P/(n+1)^|P|.
    A solver timeout with a feasible incumbent is useful, NOT an optimality claim.
    The output is re-solved as an LP and checked with exact rational arithmetic.
    """
    target=rat(target)
    if not 0<target<1:
        raise ValueError('fixed-support optimization needs 0<theta<1')
    if not isinstance(n,int) or n<1 or time_limit<=0:
        raise ValueError('invalid n or time limit')
    H=(1-target)/target
    hf=float(H)
    M=hf+1
    m=geo.m
    support=geo.full_support
    idx={P:2*m+t for t,P in enumerate(support)}
    nv=2*m+len(support)
    rr,cc,vv=_constraint_rows(geo,geo.triples,nv)
    lb=[1.]*len(geo.triples)
    ub=[np.inf]*len(geo.triples)
    for row,(*_,R) in enumerate(geo.triples):
        if R:
            rr.append(row)
            cc.append(idx[R])
            vv.append(M)
    for t in range(m):
        row=len(lb)
        lb.append(-np.inf)
        ub.append(hf)
        for col in (t,m+t):
            rr.append(row)
            cc.append(col)
            vv.append(1.)
    for R in support:
        for bit in mask_list(R,geo.d):
            P=R^(1<<bit)
            if not P:
                continue
            row=len(lb)
            lb.append(0.)
            ub.append(np.inf)
            rr.extend((row,row))
            cc.extend((idx[P],idx[R]))
            vv.extend((1.,-1.))
    obj=np.zeros(nv)
    # Normalize largest nonzero cost to one, avoiding tiny leading costs.
    for P in support:
        obj[idx[P]]=(n+1.)**(1-P.bit_count())
    lo=np.zeros(nv)
    hi=np.r_[np.full(2*m,hf),np.ones(len(support))]
    integ=np.r_[np.zeros(2*m),np.ones(len(support))]
    matrix=coo_matrix((vv,(rr,cc)),shape=(len(lb),nv)).tocsc()
    res=milp(obj,integrality=integ,bounds=Bounds(lo,hi),
             constraints=LinearConstraint(matrix,lb,ub),
             options={'time_limit':float(time_limit),'mip_rel_gap':0.0})
    if res.x is None:
        return None,dict(status=int(res.status),message=res.message,incumbent=False)
    Q={P for P in support if res.x[idx[P]]>.5}
    ans=optimize_powers(geo,Q,target,time_limit=max(2.,time_limit),correction_rule=correction_rule)
    info=dict(status=int(res.status),message=res.message,incumbent=True,
              solver_optimal=bool(res.success),mip_gap=float(getattr(res,'mip_gap',float('nan'))),
              objective_n=n,selected_masks=len(Q),rational_verified=ans is not None)
    return ans,info


def main():
    """Validate or refine a fixed support at a requested accuracy and optionally write its exact record."""
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('certificate',type=Path)
    ap.add_argument('--theta',default='1/3')
    ap.add_argument('--correction-rule',choices=('nonpositive','threshold'),default='nonpositive')
    ap.add_argument('--n',type=int,default=11)
    ap.add_argument('--optimize',action='store_true')
    ap.add_argument('--seconds',type=float,default=10)
    ap.add_argument('--output',type=Path)
    ap.add_argument('--verify',action='store_true')
    args=ap.parse_args()
    from release_data import read_record
    c=read_record(args.certificate)
    if args.verify:
        print(json.dumps(validate_certificate(c,True),indent=2))
        return
    geo=Geometry.build(c['family'],int(c['d']))
    prov=dict(source=str(args.certificate))
    try:
        r=analyze(geo,raw_powers(c),args.theta,correction_rule=args.correction_rule)
    except ValueError:
        r=None
    if args.optimize:
        opt,info=optimize_fixed_support(geo,args.theta,args.n,args.seconds,correction_rule=args.correction_rule)
        prov['optimization']=info
        if opt is not None and (r is None or rank_budget(geo.d,args.n,opt['census'])<rank_budget(geo.d,args.n,r['census'])):
            r=opt
    if r is None:
        raise SystemExit('No feasible certificate found for the requested target')
    out=make_certificate(geo,r,prov)
    out['objective_n']=args.n
    if args.output:
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(validate_certificate(out),indent=2))

if __name__=='__main__':
    main()


==> anc/search_src/big_cw.py <==
"""Search utilities for independent contractions in powers of the big CW tensor.

A big-CW term in tensor power ``d`` is encoded by two tripartitions

    U ⊔ V ⊔ W = G,      barU ⊔ barV ⊔ barW = H,      G ⊔ H = [d].

The corresponding blocks are

    X^(U∪H, barU),  Y^(V∪H, barV),  Z^(W∪H, barW).

For compatibility testing it is more efficient to encode each block by two
bitmasks:

* ``ones``: coordinates carried as tensor indices;
* ``twos``: omitted coordinates belonging to the second label.

The remaining coordinates have digit zero. Three blocks are compatible iff
their digits add to 2 coordinatewise. Given any two blocks, the compatible
third block is unique (when it exists), which permits O(|S|) incremental
feasibility tests, as in the little-CW search code.
"""

from __future__ import annotations

from dataclasses import dataclass
from itertools import combinations, product
from math import exp, isfinite, log
from pathlib import Path
from typing import Dict, Iterable, Iterator, List, Mapping, Optional, Sequence, Tuple
import csv
import json
import random
from functools import lru_cache

Mask = int
BlockKey = int


# Coordinate states for a term.  The first three are active coordinates and
# the last three are inactive/second-label coordinates.
STATE_U = 0
STATE_V = 1
STATE_W = 2
STATE_BU = 3
STATE_BV = 4
STATE_BW = 5


@dataclass(frozen=True, slots=True)
class BigCWTerm:
    r"""One contraction term in ``CW_q^{\otimes d}``.

    All fields are bitmasks on ``[d]`` and the six masks form a partition.
    ``x``, ``y``, and ``z`` are encoded block keys used by the search.
    """

    U: Mask
    V: Mask
    W: Mask
    barU: Mask
    barV: Mask
    barW: Mask
    x: BlockKey
    y: BlockKey
    z: BlockKey
    d: int

    @property
    def G(self) -> Mask:
        """Return the bit mask of active contraction coordinates U union V union W."""
        return self.U | self.V | self.W

    @property
    def H(self) -> Mask:
        """Return the bit mask of scalar coordinates complementary to G."""
        return self.barU | self.barV | self.barW

    @property
    def active_size(self) -> int:
        """Return |G|, the number of active contraction coordinates."""
        return self.G.bit_count()

    @property
    def defect(self) -> int:
        """Return |H|, the number of coordinates using scalar big-CW states."""
        return self.H.bit_count()

    @property
    def part_sizes(self) -> Tuple[int, int, int]:
        """Return the three active part sizes (|U|,|V|,|W|)."""
        return (self.U.bit_count(), self.V.bit_count(), self.W.bit_count())

    @property
    def mm_exponents(self) -> Tuple[int, int, int]:
        """Exponents of the three rectangular MM dimensions, up to convention.

        The contraction is isomorphic to ``<n^|V|, n^|W|, n^|U|>``.
        """

        return (self.V.bit_count(), self.W.bit_count(), self.U.bit_count())

    @property
    def state_code(self) -> int:
        """Return the base-6 coordinate-state code, least-significant first."""

        code = 0
        scale = 1
        for j in range(self.d):
            bit = 1 << j
            if self.U & bit:
                s = STATE_U
            elif self.V & bit:
                s = STATE_V
            elif self.W & bit:
                s = STATE_W
            elif self.barU & bit:
                s = STATE_BU
            elif self.barV & bit:
                s = STATE_BV
            else:
                s = STATE_BW
            code += scale * s
            scale *= 6
        return code


@dataclass(frozen=True, slots=True)
class SearchScore:
    """Objective data attached to a feasible construction."""

    objective: float
    cardinality: int
    active_sum: int


def full_mask(d: int) -> Mask:
    """Return the mask with all d coordinate bits set."""
    if d < 0:
        raise ValueError("d must be nonnegative")
    return (1 << d) - 1


def encode_block(ones: Mask, twos: Mask, d: int) -> BlockKey:
    """Encode a ternary block word by two disjoint bitmasks."""

    F = full_mask(d)
    if (ones | twos) & ~F:
        raise ValueError("block mask uses coordinates outside [d]")
    if ones & twos:
        raise ValueError("ones and twos masks must be disjoint")
    return ones | (twos << d)


def decode_block(key: BlockKey, d: int) -> Tuple[Mask, Mask]:
    """Decode an omitted-coordinate/extra-variable block label into its two coordinate masks."""
    F = full_mask(d)
    return key & F, (key >> d) & F


def block_digits(key: BlockKey, d: int) -> Tuple[int, ...]:
    """Express a variable-block label as d local states 0, 1, or 2."""
    ones, twos = decode_block(key, d)
    return tuple(2 if (twos >> j) & 1 else 1 if (ones >> j) & 1 else 0 for j in range(d))


@lru_cache(maxsize=2_000_000)
def complete_blocks(a: BlockKey, b: BlockKey, d: int) -> Optional[BlockKey]:
    """Return the unique block ``c`` with ``a+b+c=2`` digitwise.

    Return ``None`` if a digit sum of ``a`` and ``b`` exceeds two.
    """

    F = full_mask(d)
    a1, a2 = decode_block(a, d)
    b1, b2 = decode_block(b, d)
    anz = a1 | a2
    bnz = b1 | b2

    # A digit 2 can only be paired with a digit 0.
    if (a2 & bnz) or (b2 & anz):
        return None

    a0 = F ^ anz
    b0 = F ^ bnz
    c1 = (a1 & b0) | (a0 & b1)
    c2 = a0 & b0
    return encode_block(c1, c2, d)


def blocks_compatible(x: BlockKey, y: BlockKey, z: BlockKey, d: int) -> bool:
    """Test whether three variable labels form an allowed big-CW tensor-power term."""
    c = complete_blocks(x, y, d)
    return c is not None and c == z


def make_term(
    d: int,
    U: Mask,
    V: Mask,
    W: Mask,
    barU: Mask,
    barV: Mask,
    barW: Mask,
) -> BigCWTerm:
    """Construct a big-CW term from the two tripartitions of active and scalar coordinates.

    The six masks must be pairwise disjoint and cover all d coordinates. The
    result stores the original masks and the three induced variable-block labels
    used by incremental compatibility tests.
    """
    F = full_mask(d)
    masks = (U, V, W, barU, barV, barW)
    union = 0
    for m in masks:
        if m & ~F:
            raise ValueError("term mask uses coordinates outside [d]")
        if union & m:
            raise ValueError("the six masks must be pairwise disjoint")
        union |= m
    if union != F:
        raise ValueError("the six masks must cover [d]")

    x = encode_block(V | W, barU, d)
    y = encode_block(U | W, barV, d)
    z = encode_block(U | V, barW, d)
    if not blocks_compatible(x, y, z, d):
        raise AssertionError("generated term is not compatible")
    return BigCWTerm(U, V, W, barU, barV, barW, x, y, z, d)


def term_from_state_code(code: int, d: int) -> BigCWTerm:
    """Decode a base-six sequence of local big-CW states into a term."""
    if code < 0 or code >= 6**d:
        raise ValueError(f"state code must lie in [0, 6^{d})")
    masks = [0] * 6
    value = code
    for j in range(d):
        state = value % 6
        value //= 6
        masks[state] |= 1 << j
    return make_term(d, *masks)


def term_to_dict(t: BigCWTerm) -> Dict[str, object]:
    """Serialize a big-CW term as coordinate lists and derived block labels."""
    return {
        "d": t.d,
        "U": mask_to_list(t.U),
        "V": mask_to_list(t.V),
        "W": mask_to_list(t.W),
        "barU": mask_to_list(t.barU),
        "barV": mask_to_list(t.barV),
        "barW": mask_to_list(t.barW),
        "active_size": t.active_size,
        "part_sizes": list(t.part_sizes),
        "mm_exponents": list(t.mm_exponents),
        "state_code": t.state_code,
    }


def term_from_dict(data: Mapping[str, object]) -> BigCWTerm:
    """Reconstruct and validate a big-CW term from its serialized coordinate sets."""
    d = int(data["d"])
    return make_term(
        d,
        list_to_mask(data["U"]),
        list_to_mask(data["V"]),
        list_to_mask(data["W"]),
        list_to_mask(data["barU"]),
        list_to_mask(data["barV"]),
        list_to_mask(data["barW"]),
    )


def mask_to_list(mask: Mask) -> List[int]:
    """Convert a bit mask into increasing zero-based coordinate labels."""
    return [j for j in range(mask.bit_length()) if (mask >> j) & 1]


def list_to_mask(values: object) -> Mask:
    """Encode an iterable of coordinate labels as a bit mask."""
    if not isinstance(values, (list, tuple)):
        raise TypeError("mask data must be a list or tuple")
    mask = 0
    for raw in values:
        j = int(raw)
        if j < 0:
            raise ValueError("mask indices must be nonnegative")
        mask |= 1 << j
    return mask


def _unique_permutations(pattern: Tuple[int, int, int]) -> set[Tuple[int, int, int]]:
    """Enumerate the distinct permutations of a multiset of part sizes."""
    a, b, c = pattern
    return {(a, b, c), (a, c, b), (b, a, c), (b, c, a), (c, a, b), (c, b, a)}


def iter_big_cw_terms(
    d: int,
    *,
    defects: Optional[Iterable[int]] = None,
    part_size_patterns: Optional[Iterable[Tuple[int, int, int]]] = None,
    allow_part_permutations: bool = True,
) -> Iterator[BigCWTerm]:
    """Enumerate big-CW terms subject to optional filters.

    The implementation generates only requested defect or part-size classes; it
    does not scan all ``6**d`` terms when a filter is supplied.
    """

    if d < 0:
        raise ValueError("d must be nonnegative")

    if part_size_patterns is not None:
        patterns: set[Tuple[int, int, int]] = set()
        for raw in part_size_patterns:
            if len(raw) != 3:
                raise ValueError("each part-size pattern must have length three")
            p = tuple(int(v) for v in raw)
            patterns.update(_unique_permutations(p) if allow_part_permutations else {p})

        defect_set = None if defects is None else {int(h) for h in defects}
        coords = tuple(range(d))
        for u, v, w in sorted(patterns):
            h = d - u - v - w
            if min(u, v, w, h) < 0:
                continue
            if defect_set is not None and h not in defect_set:
                continue
            for Uc in combinations(coords, u):
                U = list_to_mask(Uc)
                rem1 = tuple(j for j in coords if not ((U >> j) & 1))
                for Vc in combinations(rem1, v):
                    V = list_to_mask(Vc)
                    rem2 = tuple(j for j in rem1 if not ((V >> j) & 1))
                    for Wc in combinations(rem2, w):
                        W = list_to_mask(Wc)
                        Hc = tuple(j for j in rem2 if not ((W >> j) & 1))
                        for bar_states in product(range(3), repeat=h):
                            bars = [0, 0, 0]
                            for j, state in zip(Hc, bar_states):
                                bars[state] |= 1 << j
                            yield make_term(d, U, V, W, bars[0], bars[1], bars[2])
        return

    if defects is not None:
        coords = tuple(range(d))
        for h in sorted({int(value) for value in defects}):
            if h < 0 or h > d:
                continue
            for Hc in combinations(coords, h):
                H = list_to_mask(Hc)
                Gc = tuple(j for j in coords if not ((H >> j) & 1))
                for active_states in product(range(3), repeat=d - h):
                    active = [0, 0, 0]
                    for j, state in zip(Gc, active_states):
                        active[state] |= 1 << j
                    for bar_states in product(range(3), repeat=h):
                        bars = [0, 0, 0]
                        for j, state in zip(Hc, bar_states):
                            bars[state] |= 1 << j
                        yield make_term(d, active[0], active[1], active[2], bars[0], bars[1], bars[2])
        return

    for code in range(6**d):
        yield term_from_state_code(code, d)


def random_big_cw_term(
    d: int,
    rng: random.Random,
    *,
    defects: Optional[Sequence[int]] = None,
    part_size_patterns: Optional[Sequence[Tuple[int, int, int]]] = None,
    allow_part_permutations: bool = True,
) -> BigCWTerm:
    """Sample a filtered term from the six-state coordinate description.

    Choose active part sizes or a requested defect |H|, shuffle the coordinate
    positions, and assign the scalar coordinates to the three barred parts.
    This samples the requested subset of terms directly.
    """

    if d < 0:
        raise ValueError("d must be nonnegative")

    if part_size_patterns:
        base = tuple(rng.choice(part_size_patterns))
        if allow_part_permutations:
            vals = list(base)
            rng.shuffle(vals)
            u, v, w = vals
        else:
            u, v, w = base
        h = d - u - v - w
        if h < 0:
            raise ValueError("part-size pattern exceeds d")
        if defects is not None and h not in defects:
            raise ValueError("part-size pattern is inconsistent with defects")
    else:
        h = rng.choice(defects) if defects is not None else rng.randrange(d + 1)
        if h < 0 or h > d:
            raise ValueError("invalid defect")
        g = d - h
        # Uniform random assignment of active coordinates to U,V,W.
        active_states = [rng.randrange(3) for _ in range(g)]
        u = active_states.count(0)
        v = active_states.count(1)
        w = active_states.count(2)

    coords = list(range(d))
    rng.shuffle(coords)
    Uc = coords[:u]
    Vc = coords[u : u + v]
    Wc = coords[u + v : u + v + w]
    Hc = coords[u + v + w :]

    U = list_to_mask(Uc)
    V = list_to_mask(Vc)
    W = list_to_mask(Wc)
    bars = [0, 0, 0]
    for j in Hc:
        bars[rng.randrange(3)] |= 1 << j
    return make_term(d, U, V, W, bars[0], bars[1], bars[2])


class BigCWTermSet:
    """Incrementally maintained conflict-free set of big-CW terms."""

    __slots__ = ("d", "terms", "x_map", "y_map", "z_map")

    def __init__(self, d: int, initial: Sequence[BigCWTerm] = ()) -> None:
        """Initialize an incremental independent-term family and its label lookup tables."""
        self.d = d
        self.terms: List[BigCWTerm] = []
        self.x_map: Dict[BlockKey, int] = {}
        self.y_map: Dict[BlockKey, int] = {}
        self.z_map: Dict[BlockKey, int] = {}
        for term in initial:
            self.add(term)

    def __len__(self) -> int:
        """Return the number of selected incomplete tripartitions."""
        return len(self.terms)

    def can_add(self, term: BigCWTerm) -> bool:
        """Test whether a candidate preserves distinct labels and excludes new mixed products.

        The lookup tables complete pairs of labels on the other variable spaces.
        Every potential mixed triple involving the candidate is checked before any
        state is modified.
        """
        if term.d != self.d:
            return False
        if term.x in self.x_map or term.y in self.y_map or term.z in self.z_map:
            return False

        # Candidate X block with an existing Y block and an existing Z block.
        for y in self.y_map:
            z = complete_blocks(term.x, y, self.d)
            if z is not None and z in self.z_map:
                return False

        # Candidate Y block with an existing X block and an existing Z block.
        for x in self.x_map:
            z = complete_blocks(x, term.y, self.d)
            if z is not None and z in self.z_map:
                return False

        # Candidate Z block with an existing X block and an existing Y block.
        for x in self.x_map:
            y = complete_blocks(x, term.z, self.d)
            if y is not None and y in self.y_map:
                return False

        return True

    def add(self, term: BigCWTerm) -> None:
        """Insert a compatible term and update all three variable-label indices."""
        if not self.can_add(term):
            raise ValueError("term cannot be added without violating compatibility")
        idx = len(self.terms)
        self.terms.append(term)
        self.x_map[term.x] = idx
        self.y_map[term.y] = idx
        self.z_map[term.z] = idx

    def rebuild(self, terms: Sequence[BigCWTerm]) -> None:
        """Replace the family and rebuild its incremental label indices."""
        self.terms = []
        self.x_map = {}
        self.y_map = {}
        self.z_map = {}
        for term in terms:
            self.add(term)

    def copy_terms(self) -> List[BigCWTerm]:
        """Return a separate list of the currently selected terms."""
        return list(self.terms)


def verify_big_cw_conflict_free(terms: Sequence[BigCWTerm], d: Optional[int] = None) -> Tuple[bool, str]:
    """Verify uniqueness and the full mixed compatibility condition in O(m^2)."""

    if not terms:
        return True, "ok"
    if d is None:
        d = terms[0].d

    x_map: Dict[BlockKey, int] = {}
    y_map: Dict[BlockKey, int] = {}
    z_map: Dict[BlockKey, int] = {}
    F = full_mask(d)

    for idx, term in enumerate(terms):
        if term.d != d:
            return False, f"term {idx} has d={term.d}, expected {d}"
        if (term.G | term.H) != F or (term.G & term.H):
            return False, f"term {idx} does not partition [d] into G and H"
        if term.x in x_map:
            return False, f"duplicate X block in terms {x_map[term.x]} and {idx}"
        if term.y in y_map:
            return False, f"duplicate Y block in terms {y_map[term.y]} and {idx}"
        if term.z in z_map:
            return False, f"duplicate Z block in terms {z_map[term.z]} and {idx}"
        if not blocks_compatible(term.x, term.y, term.z, d):
            return False, f"term {idx} is not internally compatible"
        x_map[term.x] = idx
        y_map[term.y] = idx
        z_map[term.z] = idx

    for i, ti in enumerate(terms):
        for j, tj in enumerate(terms):
            z = complete_blocks(ti.x, tj.y, d)
            if z is None:
                continue
            k = z_map.get(z)
            if k is not None and not (i == j == k):
                return False, f"mixed conflict: X_{i}, Y_{j}, Z_{k} are compatible"

    return True, "ok"


def construction_counts(terms: Sequence[BigCWTerm]) -> Dict[int, int]:
    """Return the number of selected terms for each active-set size ``|G|``."""

    out: Dict[int, int] = {}
    for term in terms:
        out[term.active_size] = out.get(term.active_size, 0) + 1
    return dict(sorted(out.items(), reverse=True))


def construction_shape_counts(
    terms: Sequence[BigCWTerm], *, canonical: bool = False
) -> Dict[Tuple[int, int, int], int]:
    """Count rectangular-MM exponent triples ``(|U|,|V|,|W|)``.

    If ``canonical`` is true, each triple is sorted before counting, so cyclic
    orientations of the same rectangular dimensions are combined.
    """

    out: Dict[Tuple[int, int, int], int] = {}
    for term in terms:
        shape = tuple(sorted(term.part_sizes)) if canonical else term.part_sizes
        out[shape] = out.get(shape, 0) + 1
    return dict(sorted(out.items(), key=lambda item: (-sum(item[0]), item[0])))


def objective_value(terms: Sequence[BigCWTerm], weights: Mapping[int, float]) -> float:
    """Read the objective weight assigned to a term's number of active coordinates."""
    return sum(float(weights.get(t.active_size, 0.0)) for t in terms)


def score_terms(terms: Sequence[BigCWTerm], weights: Mapping[int, float]) -> SearchScore:
    """Return the weighted selection score together with size-based tie-breaking data."""
    return SearchScore(
        objective=objective_value(terms, weights),
        cardinality=len(terms),
        active_sum=sum(t.active_size for t in terms),
    )


def better_score(a: SearchScore, b: SearchScore, tol: float = 1e-12) -> bool:
    """Compare two search scores lexicographically using the documented numerical tolerance."""
    if a.objective > b.objective + tol:
        return True
    if b.objective > a.objective + tol:
        return False
    if a.active_sum != b.active_sum:
        return a.active_sum > b.active_sum
    return a.cardinality > b.cardinality


def block_frequencies(candidates: Sequence[BigCWTerm]) -> Tuple[Dict[BlockKey, int], Dict[BlockKey, int], Dict[BlockKey, int]]:
    """Count occurrences of each variable-block label in a candidate pool."""
    fx: Dict[BlockKey, int] = {}
    fy: Dict[BlockKey, int] = {}
    fz: Dict[BlockKey, int] = {}
    for t in candidates:
        fx[t.x] = fx.get(t.x, 0) + 1
        fy[t.y] = fy.get(t.y, 0) + 1
        fz[t.z] = fz.get(t.z, 0) + 1
    return fx, fy, fz


def weighted_greedy_search(
    candidates: Sequence[BigCWTerm],
    weights: Mapping[int, float],
    *,
    initial: Sequence[BigCWTerm] = (),
    restarts: int = 100,
    seed: int = 0,
    rarity_power: float = 0.35,
    noise: float = 1.0,
    ruin_rounds: int = 50,
    ruin_fraction: float = 0.12,
) -> List[BigCWTerm]:
    """Select a weighted conflict-free family by greedy insertion and deletion/refill.

    Candidate priorities combine objective weight, variable-label frequency, and
    random perturbations. Each restart begins with the fixed initial family;
    refinement removes a fraction of the movable terms and refills through the
    same incremental compatibility checker.
    """

    if not candidates and not initial:
        return []
    d = candidates[0].d if candidates else initial[0].d
    ok, msg = verify_big_cw_conflict_free(initial, d)
    if not ok:
        raise ValueError(f"initial construction is not feasible: {msg}")

    # Deduplicate candidate block triples while retaining deterministic order.
    seen: set[Tuple[BlockKey, BlockKey, BlockKey]] = set()
    pool: List[BigCWTerm] = []
    for t in candidates:
        key = (t.x, t.y, t.z)
        if key not in seen:
            seen.add(key)
            pool.append(t)

    if initial:
        base_state = BigCWTermSet(d, initial)
        pool = [term for term in pool if base_state.can_add(term)]

    fx, fy, fz = block_frequencies(pool)

    def priority(t: BigCWTerm, rng: random.Random) -> float:
        """Rank a term by objective weight, label conflicts, and a randomized tie breaker."""
        w = max(float(weights.get(t.active_size, 0.0)), 1e-300)
        rarity_log = rarity_power * log(max(fx[t.x] * fy[t.y] * fz[t.z], 1))
        if noise <= 0:
            return log(w) - rarity_log
        u = min(max(rng.random(), 1e-15), 1.0 - 1e-15)
        gumbel = -log(-log(u))
        return log(w) - rarity_log + noise * gumbel

    best = list(initial)
    best_score = score_terms(best, weights)

    for restart in range(max(1, restarts)):
        rng = random.Random(seed + 104729 * restart)
        state = BigCWTermSet(d, initial)
        ordered = sorted(pool, key=lambda t: priority(t, rng), reverse=True)
        for term in ordered:
            if state.can_add(term):
                state.add(term)

        current = state.copy_terms()
        current_score = score_terms(current, weights)
        if better_score(current_score, best_score):
            best, best_score = current, current_score

        # Ruin-and-recreate: retain the fixed initial terms and randomly remove
        # part of the rest, then refill in a fresh randomized priority order.
        fixed_keys = {(t.x, t.y, t.z) for t in initial}
        for rr in range(ruin_rounds):
            rng2 = random.Random(seed + 1_000_003 * restart + rr)
            movable = [t for t in current if (t.x, t.y, t.z) not in fixed_keys]
            remove_count = max(1, int(ruin_fraction * len(movable))) if movable else 0
            removed = set(rng2.sample(range(len(movable)), min(remove_count, len(movable))))
            kept = list(initial) + [t for idx, t in enumerate(movable) if idx not in removed]
            state2 = BigCWTermSet(d, kept)
            ordered2 = sorted(pool, key=lambda t: priority(t, rng2), reverse=True)
            for term in ordered2:
                if state2.can_add(term):
                    state2.add(term)
            candidate_solution = state2.copy_terms()
            candidate_score = score_terms(candidate_solution, weights)
            if better_score(candidate_score, current_score):
                current, current_score = candidate_solution, candidate_score
                if better_score(current_score, best_score):
                    best, best_score = current, current_score

    ok, msg = verify_big_cw_conflict_free(best, d)
    if not ok:
        raise AssertionError(f"internal search error: {msg}")
    return best


def random_stream_greedy_search(
    d: int,
    weights: Mapping[int, float],
    *,
    initial: Sequence[BigCWTerm] = (),
    defects: Optional[Sequence[int]] = None,
    part_size_patterns: Optional[Sequence[Tuple[int, int, int]]] = None,
    allow_part_permutations: bool = True,
    restarts: int = 100,
    draws_per_restart: int = 100_000,
    seed: int = 0,
) -> List[BigCWTerm]:
    """Build an incomplete-tripartition family from a stream of sampled candidates.

    The filters restrict active sizes and shapes. Objective-dependent thinning
    favors terms with larger weights before compatibility insertion. Restarts
    use reproducible seeds and preserve the supplied initial terms.
    """

    ok, msg = verify_big_cw_conflict_free(initial, d)
    if not ok:
        raise ValueError(f"initial construction is not feasible: {msg}")

    best = list(initial)
    best_score = score_terms(best, weights)
    max_weight = max(weights.values(), default=1.0)

    for restart in range(max(1, restarts)):
        rng = random.Random(seed + 104729 * restart)
        state = BigCWTermSet(d, initial)
        for _ in range(draws_per_restart):
            term = random_big_cw_term(
                d,
                rng,
                defects=defects,
                part_size_patterns=part_size_patterns,
                allow_part_permutations=allow_part_permutations,
            )
            w = float(weights.get(term.active_size, 0.0))
            if w <= 0:
                continue
            # Thinning prevents low-value terms from filling blocks before
            # high-value terms in mixed objectives.
            if max_weight > 0 and rng.random() > min(1.0, w / max_weight):
                continue
            if state.can_add(term):
                state.add(term)
        candidate = state.copy_terms()
        candidate_score = score_terms(candidate, weights)
        if better_score(candidate_score, best_score):
            best, best_score = candidate, candidate_score

    return best


def solve_implied_omega(counts: Mapping[int, int], n: int, d: int, *, tol: float = 1e-12) -> float:
    """Solve ``sum_g m_g n^(omega*g/3) = (n+2)^d`` for omega."""

    if n <= 1:
        raise ValueError("n must be at least 2")
    if d <= 0:
        raise ValueError("d must be positive")
    if not any(g > 0 and m > 0 for g, m in counts.items()):
        return float("inf")

    rhs_log = d * log(n + 2)

    def log_lhs(omega: float) -> float:
        """Evaluate log(sum_g m_g*n^(g*omega/3)) for the exponent root calculation."""
        vals = []
        for g, m in counts.items():
            if m <= 0:
                continue
            vals.append(log(m) + omega * g * log(n) / 3.0)
        mx = max(vals)
        return mx + log(sum(exp(v - mx) for v in vals))

    lo, hi = 0.0, 8.0
    while log_lhs(hi) < rhs_log:
        hi *= 2.0
        if hi > 128:
            return float("inf")
    for _ in range(100):
        mid = (lo + hi) / 2.0
        if log_lhs(mid) < rhs_log:
            lo = mid
        else:
            hi = mid
        if hi - lo < tol:
            break
    return (lo + hi) / 2.0


def optimize_n_for_construction(
    terms: Sequence[BigCWTerm],
    *,
    n_min: int = 2,
    n_max: int = 256,
) -> Tuple[int, float]:
    """Scan integer local dimensions and return the smallest computed asymptotic-sum exponent bound."""
    if not terms:
        return n_min, float("inf")
    d = terms[0].d
    counts = construction_counts(terms)
    best_n = n_min
    best_omega = float("inf")
    for n in range(n_min, n_max + 1):
        omega = solve_implied_omega(counts, n, d)
        if omega < best_omega:
            best_n, best_omega = n, omega
    return best_n, best_omega


def omega_weights(d: int, n: int, omega: float) -> Dict[int, float]:
    """Assign weight n^(g*omega/3) to terms with g active coordinates."""
    rho = n ** (omega / 3.0)
    return {g: rho**g for g in range(d + 1)}


def save_construction_json(
    path: str | Path,
    terms: Sequence[BigCWTerm],
    *,
    metadata: Optional[Mapping[str, object]] = None,
) -> None:
    """Write verified incomplete tripartitions, covered-size counts, and search metadata to JSON."""
    payload = {
        "format": "big-cw-construction-v1",
        "d": terms[0].d if terms else None,
        "counts_by_active_size": construction_counts(terms),
        "metadata": dict(metadata or {}),
        "terms": [term_to_dict(t) for t in terms],
    }
    Path(path).write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def load_construction_json(path: str | Path) -> Tuple[List[BigCWTerm], Dict[str, object]]:
    """Read incomplete tripartitions from a readable definition or compatible JSON record."""
    from construction_io import read_record
    data = read_record(path)
    if data.get("format") != "big-cw-construction-v1":
        raise ValueError("unrecognized construction format")
    terms = [term_from_dict(item) for item in data["terms"]]
    metadata = dict(data.get("metadata", {}))
    return terms, metadata


def save_summary_csv(path: str | Path, rows: Sequence[Mapping[str, object]]) -> None:
    """Write one row of search metadata and resulting bounds per saved incomplete construction."""
    if not rows:
        Path(path).write_text("", encoding="utf-8")
        return
    fieldnames: List[str] = []
    seen: set[str] = set()
    for row in rows:
        for key in row:
            if key not in seen:
                seen.add(key)
                fieldnames.append(key)
    with Path(path).open("w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)

@dataclass(frozen=True, slots=True)
class MilpResult:
    """Selected incomplete terms and the MILP objective, status, and optimality gap."""
    terms: List[BigCWTerm]
    success: bool
    status: int
    message: str
    objective: float
    mip_gap: Optional[float]
    node_count: Optional[int]


def milp_search(
    candidates: Sequence[BigCWTerm],
    weights: Mapping[int, float],
    *,
    mandatory: Sequence[BigCWTerm] = (),
    time_limit: float = 300.0,
    mip_rel_gap: float = 0.0,
    disp: bool = False,
) -> MilpResult:
    """Solve the induced-matching problem on a finite candidate pool by MILP.

    The model uses one binary variable per candidate term and one binary usage
    variable per distinct X/Y/Z block.  For every compatible block triple
    ``(x,y,z)`` it imposes

        used_x + used_y + used_z - selected_(x,y,z) <= 2,

    where the final variable is omitted when that compatible term is not in the
    candidate pool.  Together with the incidence equalities this is exactly the
    full mixed cross-term condition.
    """

    try:
        import numpy as np
        from scipy.optimize import Bounds, LinearConstraint, milp
        from scipy.sparse import coo_matrix
    except Exception as exc:  # pragma: no cover - environment dependent
        raise RuntimeError("milp_search requires scipy.optimize.milp") from exc

    if not candidates and not mandatory:
        return MilpResult([], True, 0, "empty candidate pool", 0.0, 0.0, 0)

    # Append mandatory terms if necessary and deduplicate by block triple.
    pool: List[BigCWTerm] = []
    lookup: Dict[Tuple[BlockKey, BlockKey, BlockKey], int] = {}
    for term in list(candidates) + list(mandatory):
        key = (term.x, term.y, term.z)
        if key not in lookup:
            lookup[key] = len(pool)
            pool.append(term)
    d = pool[0].d
    if any(term.d != d for term in pool):
        raise ValueError("all candidates must use the same d")

    mandatory_keys = {(t.x, t.y, t.z) for t in mandatory}
    ok, msg = verify_big_cw_conflict_free(mandatory, d)
    if not ok:
        raise ValueError(f"mandatory construction is invalid: {msg}")

    x_blocks = sorted({t.x for t in pool})
    y_blocks = sorted({t.y for t in pool})
    z_blocks = sorted({t.z for t in pool})
    x_index = {key: i for i, key in enumerate(x_blocks)}
    y_index = {key: i for i, key in enumerate(y_blocks)}
    z_index = {key: i for i, key in enumerate(z_blocks)}

    E = len(pool)
    X0 = E
    Y0 = X0 + len(x_blocks)
    Z0 = Y0 + len(y_blocks)
    n_vars = Z0 + len(z_blocks)

    x_inc: List[List[int]] = [[] for _ in x_blocks]
    y_inc: List[List[int]] = [[] for _ in y_blocks]
    z_inc: List[List[int]] = [[] for _ in z_blocks]
    for e, term in enumerate(pool):
        x_inc[x_index[term.x]].append(e)
        y_inc[y_index[term.y]].append(e)
        z_inc[z_index[term.z]].append(e)

    rows: List[int] = []
    cols: List[int] = []
    data: List[float] = []
    lower_rows: List[float] = []
    upper_rows: List[float] = []
    row = 0

    # usage(block) = sum selected incident candidate terms. Binary usage variables
    # therefore also enforce uniqueness of each projected block.
    for offset, incidences in ((X0, x_inc), (Y0, y_inc), (Z0, z_inc)):
        for block_idx, incident in enumerate(incidences):
            rows.append(row)
            cols.append(offset + block_idx)
            data.append(1.0)
            for e in incident:
                rows.append(row)
                cols.append(e)
                data.append(-1.0)
            lower_rows.append(0.0)
            upper_rows.append(0.0)
            row += 1

    z_set = set(z_blocks)
    n_support_constraints = 0
    for x in x_blocks:
        ux = X0 + x_index[x]
        for y in y_blocks:
            z = complete_blocks(x, y, d)
            if z is None or z not in z_set:
                continue
            rows.extend((row, row, row))
            cols.extend((ux, Y0 + y_index[y], Z0 + z_index[z]))
            data.extend((1.0, 1.0, 1.0))
            edge = lookup.get((x, y, z))
            if edge is not None:
                rows.append(row)
                cols.append(edge)
                data.append(-1.0)
            lower_rows.append(-np.inf)
            upper_rows.append(2.0)
            row += 1
            n_support_constraints += 1

    A = coo_matrix((data, (rows, cols)), shape=(row, n_vars)).tocsr()
    objective = np.zeros(n_vars, dtype=float)
    raw_weights = np.asarray([float(weights.get(t.active_size, 0.0)) for t in pool], dtype=float)
    scale = float(np.max(np.abs(raw_weights))) if raw_weights.size else 1.0
    if not isfinite(scale) or scale <= 0:
        scale = 1.0
    objective[:E] = -raw_weights / scale

    lb = np.zeros(n_vars, dtype=float)
    ub = np.ones(n_vars, dtype=float)
    for key in mandatory_keys:
        e = lookup[key]
        lb[e] = 1.0
        ub[e] = 1.0

    result = milp(
        c=objective,
        integrality=np.ones(n_vars, dtype=np.uint8),
        bounds=Bounds(lb, ub),
        constraints=LinearConstraint(A, np.asarray(lower_rows), np.asarray(upper_rows)),
        options={
            "time_limit": float(time_limit),
            "mip_rel_gap": float(mip_rel_gap),
            "presolve": True,
            "disp": bool(disp),
        },
    )

    selected: List[BigCWTerm] = []
    if result.x is not None:
        selected = [pool[e] for e in range(E) if result.x[e] > 0.5]
    ok, verify_msg = verify_big_cw_conflict_free(selected, d)
    if not ok:
        raise AssertionError(f"MILP returned an invalid construction: {verify_msg}")
    value = objective_value(selected, weights)
    gap = getattr(result, "mip_gap", None)
    nodes = getattr(result, "mip_node_count", None)
    message = f"{result.message}; support constraints={n_support_constraints}"
    return MilpResult(
        terms=selected,
        success=bool(result.success),
        status=int(result.status),
        message=message,
        objective=value,
        mip_gap=None if gap is None else float(gap),
        node_count=None if nodes is None else int(nodes),
    )


def little_tripartitions_to_big_cw(triples: Sequence[object], d: int) -> List[BigCWTerm]:
    """Convert objects with integer ``U``, ``V``, ``W`` masks to defect-zero terms."""

    out: List[BigCWTerm] = []
    for t in triples:
        out.append(
            make_term(
                d,
                int(getattr(t, "U")),
                int(getattr(t, "V")),
                int(getattr(t, "W")),
                0,
                0,
                0,
            )
        )
    return out


==> anc/search_src/compatible_tripartitions.py <==
"""Utilities for searching conflict-free sets of balanced tripartitions.

We work with the following object.

Universe: F = {0,1,...,3N-1}.

A (balanced) tripartition is an ordered triple (U,V,W) of subsets of F such that
  * |U|=|V|=|W|=N
  * U, V, W are pairwise disjoint
  * U \\cup V \\cup W = F.

Compatibility ("conflict-free") condition for a set S of tripartitions:

  For any i,j,k, if U_i ⊔ V_j ⊔ W_k = F (disjoint union), then i=j=k.

Equivalently: for any i,j with U_i and V_j disjoint, letting W* = F \\ (U_i \\cup V_j),
if W* occurs as a W-part of some tripartition k in S, then i=j=k.

This module provides:
  * a verified incremental feasibility test (can_add)
  * randomized greedy construction
  * two pruning heuristics intended for larger N
  * deterministic verification.

Representation.
  Subsets of F are represented as Python integers (bitmasks).
  This is fast up to at least 3N ~ O(100) and avoids Python set overhead.
"""

from __future__ import annotations

from dataclasses import dataclass
from math import comb
from typing import Dict, Iterable, List, Optional, Sequence, Tuple

import random


Mask = int


@dataclass(frozen=True)
class Tripartition:
    """A balanced tripartition (U,V,W) stored as bitmasks."""

    U: Mask
    V: Mask
    W: Mask


def full_mask(N: int) -> Mask:
    """Return bitmask of F = {0,...,3N-1}."""

    m = 3 * N
    return (1 << m) - 1


def mask_popcount(x: Mask) -> int:
    """Return the cardinality of the coordinate subset encoded by a bit mask."""
    return x.bit_count()


def mask_to_sorted_tuple(x: Mask) -> Tuple[int, ...]:
    """Convert bitmask to a sorted tuple of element indices."""

    out: List[int] = []
    i = 0
    while x:
        if x & 1:
            out.append(i)
        x >>= 1
        i += 1
    return tuple(out)


def random_tripartition(N: int, rng: random.Random) -> Tripartition:
    """Uniform-ish random balanced tripartition.

    Generation method:
      pick U uniformly as an N-subset of F,
      pick V uniformly as an N-subset of F\\U,
      let W be the remaining N elements.
    """

    m = 3 * N
    elems = list(range(m))
    U_set = set(rng.sample(elems, N))
    rem = [x for x in elems if x not in U_set]
    V_set = set(rng.sample(rem, N))
    W_set = [x for x in rem if x not in V_set]

    U = 0
    V = 0
    W = 0
    for x in U_set:
        U |= 1 << x
    for x in V_set:
        V |= 1 << x
    for x in W_set:
        W |= 1 << x
    return Tripartition(U=U, V=V, W=W)


@dataclass
class TripartitionSet:
    """Incrementally maintained set with O(|S|) feasibility checks."""

    N: int
    U_map: Dict[Mask, int]
    V_map: Dict[Mask, int]
    W_map: Dict[Mask, int]
    triples: List[Tripartition]

    @classmethod
    def empty(cls, N: int) -> "TripartitionSet":
        """Create an empty balanced family on 3N coordinates with its projection indices."""
        return cls(N=N, U_map={}, V_map={}, W_map={}, triples=[])

    @property
    def F(self) -> Mask:
        """Return the full 3N-coordinate bit mask."""
        return full_mask(self.N)

    def __len__(self) -> int:
        """Return the number of selected balanced tripartitions."""
        return len(self.triples)

    def can_add(self, t: Tripartition) -> bool:
        """Check whether adding t preserves the conflict-free property."""

        U, V, W = t.U, t.V, t.W
        F = self.F

        # Unique parts are mandatory (duplicates immediately violate the definition).
        if U in self.U_map or V in self.V_map or W in self.W_map:
            return False

        # Candidate in the U-role combined with existing V's must not hit an existing W.
        for Vj in self.V_map.keys():
            if U & Vj:
                continue
            Wc = F ^ (U | Vj)
            if Wc in self.W_map:
                return False

        # Existing U's combined with candidate V must not hit an existing W.
        for Ui in self.U_map.keys():
            if Ui & V:
                continue
            Wc = F ^ (Ui | V)
            if Wc in self.W_map:
                return False

        # Candidate in the W-role:
        # Any existing U combined with W determines a unique V; if that V exists, conflict.
        for Ui in self.U_map.keys():
            if Ui & W:
                continue
            Vc = F ^ (Ui | W)
            if Vc in self.V_map:
                return False

        # Symmetrically with existing V combined with W.
        for Vj in self.V_map.keys():
            if Vj & W:
                continue
            Uc = F ^ (Vj | W)
            if Uc in self.U_map:
                return False

        return True

    def add(self, t: Tripartition) -> None:
        """Insert a tripartition and update its three part-to-product lookup tables."""
        if not self.can_add(t):
            raise ValueError("Tripartition cannot be added without violating constraints")
        idx = len(self.triples)
        self.U_map[t.U] = idx
        self.V_map[t.V] = idx
        self.W_map[t.W] = idx
        self.triples.append(t)


def verify_conflict_free(triples: Sequence[Tripartition], N: int) -> Tuple[bool, str]:
    """Deterministically verify the conflict-free property.

    Returns (ok, message). On failure, message describes the first issue found.

    Complexity: O(|S|^2) bit operations.
    """

    F = full_mask(N)

    U_map: Dict[Mask, int] = {}
    V_map: Dict[Mask, int] = {}
    W_map: Dict[Mask, int] = {}

    for i, t in enumerate(triples):
        if t.U in U_map:
            return False, f"duplicate U between {U_map[t.U]} and {i}"
        if t.V in V_map:
            return False, f"duplicate V between {V_map[t.V]} and {i}"
        if t.W in W_map:
            return False, f"duplicate W between {W_map[t.W]} and {i}"
        U_map[t.U] = i
        V_map[t.V] = i
        W_map[t.W] = i

        # Basic sanity for a tripartition.
        if (t.U & t.V) or (t.U & t.W) or (t.V & t.W):
            return False, f"non-disjoint parts inside tripartition {i}"
        if (t.U | t.V | t.W) != F:
            return False, f"parts do not cover universe for tripartition {i}"
        if mask_popcount(t.U) != N or mask_popcount(t.V) != N or mask_popcount(t.W) != N:
            return False, f"wrong part sizes for tripartition {i}"

    # Check all mixed combinations via U-V pairs.
    for i, ti in enumerate(triples):
        Ui = ti.U
        for j, tj in enumerate(triples):
            Vj = tj.V
            if Ui & Vj:
                continue
            Wc = F ^ (Ui | Vj)
            k = W_map.get(Wc)
            if k is None:
                continue
            if not (i == j == k):
                return False, f"conflict: (U_{i}, V_{j}, W_{k}) forms a partition"

    return True, "ok"


def greedy_random_search(
    N: int,
    restarts: int = 200,
    fail_limit: int = 8000,
    seed: int = 0,
) -> List[Tripartition]:
    """Randomized greedy construction with multiple restarts.

    For each restart, repeatedly sample random tripartitions and add those that
    keep feasibility, until `fail_limit` consecutive rejected samples.
    """

    best: List[Tripartition] = []
    for r in range(restarts):
        rng = random.Random(seed + r)
        S = TripartitionSet.empty(N)
        fails = 0
        while fails < fail_limit:
            t = random_tripartition(N, rng)
            if S.can_add(t):
                S.add(t)
                fails = 0
            else:
                fails += 1
        if len(S) > len(best):
            best = list(S.triples)
    return best


def greedy_augment(
    initial: Sequence[Tripartition],
    N: int,
    fail_limit: int = 50_000,
    seed: int = 0,
) -> List[Tripartition]:
    """Greedily try to enlarge an existing *feasible* set by random sampling.

    This is often useful after a pruning step.
    """

    rng = random.Random(seed)
    S = TripartitionSet.empty(N)
    for t in initial:
        if not S.can_add(t):
            raise ValueError("Initial set is not feasible (or contains duplicates)")
        S.add(t)

    fails = 0
    while fails < fail_limit:
        t = random_tripartition(N, rng)
        if S.can_add(t):
            S.add(t)
            fails = 0
        else:
            fails += 1
    return list(S.triples)


def upper_bound_count(N: int) -> int:
    """Trivial upper bound: number of choices for one part (e.g. W)."""

    return comb(3 * N, N)


def initial_random_sample(
    N: int,
    size: int,
    seed: int = 0,
) -> List[Tripartition]:
    """Generate an initial sample of `size` random tripartitions with unique U,V,W.

    If a generated tripartition collides in any part, it is discarded.
    """

    rng = random.Random(seed)
    U_seen: set[Mask] = set()
    V_seen: set[Mask] = set()
    W_seen: set[Mask] = set()
    out: List[Tripartition] = []

    # Try more than `size` draws to fill, but stop eventually.
    max_draws = max(10 * size, 1000)
    for _ in range(max_draws):
        if len(out) >= size:
            break
        t = random_tripartition(N, rng)
        if t.U in U_seen or t.V in V_seen or t.W in W_seen:
            continue
        U_seen.add(t.U)
        V_seen.add(t.V)
        W_seen.add(t.W)
        out.append(t)
    return out


def _swap_pop_remove(
    triples: List[Tripartition],
    idx: int,
    U_map: Dict[Mask, int],
    V_map: Dict[Mask, int],
    W_map: Dict[Mask, int],
) -> None:
    """Remove triples[idx] by swap-pop, updating maps."""

    last = len(triples) - 1
    t_remove = triples[idx]

    # Delete removed entry from maps.
    del U_map[t_remove.U]
    del V_map[t_remove.V]
    del W_map[t_remove.W]

    if idx == last:
        triples.pop()
        return

    t_last = triples[last]
    triples[idx] = t_last
    triples.pop()
    U_map[t_last.U] = idx
    V_map[t_last.V] = idx
    W_map[t_last.W] = idx


def prune_conflicts_random(
    triples: List[Tripartition],
    N: int,
    seed: int = 0,
    max_steps: int = 2_000_000,
    stall_limit: int = 200_000,
) -> List[Tripartition]:
    """Stochastic pruning: repeatedly sample random (U_i, V_j) pairs and delete on conflict.

    This is intended for moderately large initial sets where full O(k^2) scans become
    expensive. It is not guaranteed to find an optimal solution.
    """

    rng = random.Random(seed)
    F = full_mask(N)

    # Build maps (assume uniqueness, but be robust).
    U_map: Dict[Mask, int] = {}
    V_map: Dict[Mask, int] = {}
    W_map: Dict[Mask, int] = {}
    unique: List[Tripartition] = []
    for t in triples:
        if t.U in U_map or t.V in V_map or t.W in W_map:
            continue
        U_map[t.U] = len(unique)
        V_map[t.V] = len(unique)
        W_map[t.W] = len(unique)
        unique.append(t)
    triples = unique

    stall = 0
    for _ in range(max_steps):
        if len(triples) <= 1:
            break
        i = rng.randrange(len(triples))
        j = rng.randrange(len(triples))
        if i == j:
            stall += 1
            if stall >= stall_limit:
                break
            continue
        Ui = triples[i].U
        Vj = triples[j].V
        if Ui & Vj:
            stall += 1
            if stall >= stall_limit:
                break
            continue
        Wc = F ^ (Ui | Vj)
        k = W_map.get(Wc)
        if k is None:
            stall += 1
            if stall >= stall_limit:
                break
            continue

        # If i==j then Wc is exactly W_i and k==i; we excluded i==j above.
        # So any hit here is a conflict.
        rem = rng.choice([i, j, k])
        _swap_pop_remove(triples, rem, U_map, V_map, W_map)
        stall = 0

    return triples


def prune_conflicts_by_counts(
    triples: List[Tripartition],
    N: int,
    batch_fraction: float = 0.02,
    max_passes: int = 200,
    seed: int = 0,
) -> List[Tripartition]:
    """Deterministic-ish pruning via repeated O(k^2) conflict counting passes.

    Each pass counts how many conflicts each tripartition participates in (via U-V
    scan), removes the top `batch_fraction` fraction, and repeats.
    """

    rng = random.Random(seed)
    F = full_mask(N)

    # Ensure uniqueness.
    U_seen: set[Mask] = set()
    V_seen: set[Mask] = set()
    W_seen: set[Mask] = set()
    uniq: List[Tripartition] = []
    for t in triples:
        if t.U in U_seen or t.V in V_seen or t.W in W_seen:
            continue
        U_seen.add(t.U)
        V_seen.add(t.V)
        W_seen.add(t.W)
        uniq.append(t)
    triples = uniq

    for _ in range(max_passes):
        k = len(triples)
        if k <= 1:
            return triples

        W_map = {t.W: idx for idx, t in enumerate(triples)}
        counts = [0] * k
        n_conflicts = 0

        for i, ti in enumerate(triples):
            Ui = ti.U
            for j, tj in enumerate(triples):
                if i == j:
                    continue
                Vj = tj.V
                if Ui & Vj:
                    continue
                Wc = F ^ (Ui | Vj)
                k_idx = W_map.get(Wc)
                if k_idx is None:
                    continue
                if k_idx == i and i == j:
                    continue
                if not (i == j == k_idx):
                    # conflict triple found
                    counts[i] += 1
                    counts[j] += 1
                    counts[k_idx] += 1
                    n_conflicts += 1

        if n_conflicts == 0:
            return triples

        # Remove a batch of the worst offenders.
        batch = max(1, int(batch_fraction * k))
        # Sort indices by (count desc, random tie-break).
        order = list(range(k))
        rng.shuffle(order)
        order.sort(key=lambda idx: counts[idx], reverse=True)
        to_remove = set(order[:batch])

        triples = [t for idx, t in enumerate(triples) if idx not in to_remove]

    return triples


==> anc/search_src/extended/baseline_factors/LICENSE.fast-matmul <==
Copyright (c) 2014, Sandia Corporation.
All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/search_src/extended/baseline_factors/SOURCES.md <==
# Sources of the three supplied factor files

The coefficient files come from the Benson--Ballard fast-matmul collection and
implement the Bini, Schönhage, and Smirnov approximate algorithms cited in
`main.bib`. `LICENSE.fast-matmul` gives the original license.

The files use `x` for the approximation parameter and `xi`, `x2i`, etc. for
negative powers. `tests/identities/verify_baseline_factors.py` (run from `anc/`) expands the coefficients exactly
and verifies that the degree-zero part equals the matrix-multiplication tensor
and that every remaining degree is positive.

The remaining literature curves use the base counts and references in
`../data/baselines.json` and Appendix B of the manuscript.


==> anc/search_src/extended/baseline_factors/bini322.txt <==
# the original algorithm
1  0  1  0   1   0  0  0  0   0
0  0  0  x  x  0  0  0  0   0
0  0  0  0   0   1  0  1  0   1
1  1  0  1   0   0  0  0  0   0
0  0  0  0   0   0  0  0  x  x
0  0  0  0   0   1  1  0  1   0
#
x  0  0  -x  0 1  1  -1  1  0
0  0  0  0  x 0  0  -1  0  1
0  -1  0  1  0 0  0  0  x  0
1  -1  1  0  1 x  0  0  0  -x
#
xi  xi  -xi  xi  0  0  0  0  0  0
0  0  -xi  0  xi  0  0  0  0  0
0  0  0  1  0  1  0  0  -1  0
1  0  0  0  -1  0  0  0  0  1
0  0  0  0  0  0  -xi  0  xi  0
0  0  0  0  0  xi  -xi  xi  0  xi


==> anc/search_src/extended/baseline_factors/schonhage333.txt <==
# generated from Schonhage's 1981 paper 
     1     1     1     0     0     0     0     0     0     1     1     1     0     0     0     0     0     0     1     0     0
     x2     0     0     x2     0     0     x2     0     0     0     0     0     0     0     0     0     0     0     0     0     0
     0     0     0     0     0     0     0     0     0     x2     0     0     x2     0     0     x2     0     0     0     0     0
     0     0     0     1     1     1     0     0     0     0     0     0     1     1     1     0     0     0     0     1     0
0 x2 0 0 x2 0 0 x2 0 0 0 0 0 0 0 0 0 0 0 0 0
     0     0     0     0     0     0     0     0     0     0     x2     0     0     x2     0     0     x2     0     0     0     0
     0     0     0     0     0     0     1     1     1     0     0     0     0     0     0     1     1     1     0     0     1
     0     0     x2     0     0     x2     0     0     x2     0     0     0     0     0     0     0     0     0     0     0     0
0 0 0 0 0 0 0 0 0 0 0 x2 0 0 x2 0 0 x2 0 0 0
#
     x2     0     0    -x     0     0    -x     0     0     0     0     0     x     0     0     x     0     0     0     0     0
     0    -x     0     0     x2     0     0    -x     0     0     x     0     0     0     0     0     x     0     0     0     0
     0     0    -x     0     0    -x     0     0     x2     0     0     x     0     0     x     0     0     0     0     0     0
     1     1     1     0     0     0     0     0     0     0     0     0     0     0     0     0     0     0     1     0     0
     0     0     0     1     1     1     0     0     0     0     0     0     0     0     0     0     0     0     0     1     0
     0     0     0     0     0     0     1     1     1     0     0     0     0     0     0     0     0     0     0     0     1
0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 1 0 0
     0     0     0     0     0     0     0     0     0     0     0     0     1     1     1     0     0     0     0     1     0
     0     0     0     0     0     0     0     0     0     0     0     0     0     0     0     1     1     1     0     0     1
#
     x2i     0     0     0     0     0     0     0     0     x2i     0     0     0     0     0     0     0     0    -x2i     0     0
0 0 0 x2i 0 0 0 0 0 -xi xi 0 x2i 0 0 0 0 0 0 -x2i 0
     0     0     0     0     0     0     x2i     0     0    -xi     0     xi     0     0     0     x2i     0     0     0     0    -x2i
     0     x2i     0     0     0     0     0     0     0     0     x2i     0     xi    -xi     0     0     0     0    -x2i     0     0
     0     0     0     0     x2i     0     0     0     0     0     0     0     0     x2i     0     0     0     0     0    -x2i     0
0 0 0 0 0 0 0 x2i 0 0 0 0 0 -xi xi 0 x2i 0 0 0 -x2i
     0     0     x2i     0     0     0     0     0     0     0     0     x2i     0     0     0     xi     0    -xi    -x2i     0     0
     0     0     0     0     0     x2i     0     0     0     0     0     0     0     0     x2i     0     xi    -xi     0    -x2i     0
     0     0     0     0     0     0     0     0     x2i     0     0     0     0     0     0     0     0     x2i     0     0    -x2i


==> anc/search_src/extended/baseline_factors/smirnov333-20-182-approx.txt <==
# Smirnov's APA algorithm for rank 20 3x3x3
x 0 0 -1 0 0 x x 0 0 0 0 0 -1 0 0 0 0 0 0
0 0 0 x 0 0 -2x2 0 0 0 0 x2 0 x 0 -x2 0 0 0 0
-x3 x3 0 0 -x3 0 0 -x3 0 0 0 0 0 x2 0 0 0 0 0 0
0 x2i -xi 0 x2i 0 0 -x2i -x2i 0 x2i -x2i -1 0 0 x2i 0 -xi -1 x2i
0 -xi 1 0 0 0 0 0 xi 0 0 0 x 0 0 0 0 1 0 0
0 0 0 0 0 0 0 1 0 0 -1 1 0 0 0 0 0 x x2 0
xi 0 0 -x2i 0 x2i x2i xi 0 0 0 0 x2i -x2i 0 0 xi 0 0 0
0 0 -x2i xi 0 -xi -xi 0 0 x2i 0 1 -xi xi 0 -1 0 0 0 0
x2i -x 0 0 x2i 0 0 0 0 0 0 0 0 0 x2i 0 0 0 x2i 0
#
1 0 0 x 1 0 x 0 0 0 0 0 0 0 0 1 0 0 0 0
x 0 0 0 x 0 0 0 0 0 0 0 0 0 0 0 -x 0 0 x
0 0 0 0 0 x2 x3 x 0 x3 x 0 0 0 0 0 x3 0 0 0
xi 0 xi 1 xi x2i xi 0 0 xi 0 0 x2i 0 0 xi xi 0 0 0
0 0 1 0 0 0 0 0 x 1 0 0 0 0 0 -1 0 0 0 1
0 x3 -x2 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 1 0 0
x2i 0 0 xi x2i 0 0 x2i 0 0 0 x2i 0 xi 0 x2i 0 0 0 0
0 0 0 0 xi 0 0 0 0 0 1 0 0 0 x2i 0 0 0 x2i xi
2x3 xi 0 0 x3 0 0 0 xi 0 0 0 0 0 -x2 0 -2x3 xi 0 x3
#
0 -x x -xi 0 1 -xi 0 -x x 0 0 -x xi 0 0 0 0 0 0
x2i 0 0 x2i -x2i -1 0 0 0 -1 0 0 0 0 xi x2i x2i 0 0 x2i
0 x2i -x2i 0 0 -x2i 0 x2i x2i -x2i x2i -x2i x2i x2i -x2i 0 0 0 x2i 0
-x2 -x (x+-x4) 0 x2 0 0 (-x+x2) -x x -x x x4 -x -x3 0 0 0 0 0
0 1 0 0 0 0 0 0 (1+-x3) 0 0 0 0 0 -1 0 0 x2 1 x
0 x 0 0 0 0 0 0 0 0 x 0 0 0 -x 0 0 1 x 0
x4 0 0 x4 0 (-x2+-x3) x 0 0 0 0 0 0 0 0 0 x 0 0 0
0 0 0 0 0 x2 0 0 0 x2 0 0 0 0 x4 0 -1 0 0 0
0 -1 1 0 0 1 0 0 -1 1 0 0 -1 0 0 0 0 0 0 0


==> anc/search_src/extended/comparison.py <==
#!/usr/bin/env python3
"""Count models from saved certificates. No plot data inferred from pictures.
New-family records are native integer n. Continuous new-family models are used
only for explicitly marked interpolation/dominance diagnostics, not rank claims.
Precision theta is an asymptotic loss exponent, not a measured accuracy guarantee.
"""
from __future__ import annotations
import csv,json,math,sys
from fractions import Fraction
from pathlib import Path
import numpy as np
ROOT=Path(__file__).resolve().parent
PAPER=ROOT.parents[1]
sys.path.insert(0,str(ROOT.parent))
from release_data import PRINCIPAL,ADDITIONAL,BY_ID,source_path,read
XMIN,XMAX=2,16000
BASES=json.loads((ROOT/'data/baselines.json').read_text())
BASE_BY_ID={b['id']:b for b in BASES}

def exponent(b):
    """Return log_b(r) for a literature base of dimension b and rank r."""
    return math.log(b['r'])/math.log(b['b'])
def base_eta(q,ident):
    """Compute the classical-count reduction q^(3-log_b(r)) of a literature base."""
    return np.asarray(q,dtype=float)**(3-exponent(BASE_BY_ID[ident]))
def fraction(x):
    """Parse a reported accuracy as an exact Fraction."""
    return str(Fraction(float(x)).limit_denominator(100000))

def families():
 """Load the principal construction definitions and their derived plotting parameters."""
 out={}
 for ident in PRINCIPAL+ADDITIONAL:
  path=source_path(ident)
  c=read(ident)
  theta=Fraction(BY_ID[ident]['theta'])
  out[ident]={'id':ident,'path':str(path.relative_to(PAPER)), 'data':c,
    'd':int(c['d']),'p':int(c['size']),'N':int(c['d'])//3,
    'exact':c.get('type')=='cf','theta':float(theta),
    'optimized_theta':float(theta),'theta_text':str(theta)}
 return out
FAMILIES=families()
ALIASES={a:a for a in FAMILIES}
def family(alias):
    """Return the derived plotting record for one construction identifier."""
    return FAMILIES[alias]
def rank(f,n):
 """Evaluate one family's main aggregate and distinct correction counts at local dimension n."""
 c=f['data']
 a=n+1
 d=f['d']
 v=a**d
 if not c.get('grading',{}).get('correction_free',False):
  v+=sum(int(t)*a**(d-int(s)) for s,t in c['census'].items())
 return v

def eta(f,n):
    """Return p*q^3/r, the multiplication-count reduction relative to classical products."""
    return f['p']*n**f['d']/rank(f,n)
def model(f,q):
    """Evaluate the padding-free single-product reference for a literature base."""
    return eta(f,np.asarray(q,dtype=float)**(1/f['N']))
def native_ns(f):
 """Enumerate integer local dimensions whose product dimension q=n^N fits the plot range."""
 nmax=math.floor(XMAX**(1/f['N'])+1e-10)
 while (nmax+1)**f['N']<=XMAX:
     nmax+=1
 while nmax**f['N']>XMAX:
     nmax-=1
 return list(range(2,nmax+1))

def eligible(threshold=0,exact=False):
 """Test a family against an exactness or limiting-accuracy requirement."""
 return [f for f in FAMILIES.values() if (not exact or f['exact']) and f['theta']+1e-10>=threshold]

def prior_hybrid_eta(q,ident,k=1):
 """One or more allowed APA steps, then padding-free LITA exact leaves."""
 b=BASE_BY_ID[ident]
 q=np.asarray(q,float)
 B=b['b']**k
 return (b['b']**3/b['r'])**k*(q/B)**(3-exponent(BASE_BY_ID['lita32']))

def row(f,n):
 """Construct one numerical comparison row for a family and local dimension."""
 q=n**f['N']
 r=rank(f,n)
 e=f['p']*q**3/r
 ex=float(base_eta(q,'lita32'))
 br=float(base_eta(q,'smirnov3'))
 return dict(id=f['id'],d=f['d'],p=f['p'],n=n,q=q,r=r,exact=f['exact'],theta=f['theta'],optimized_theta=f['optimized_theta'],eta=e,prior_exact_eta=ex,prior_border_eta=br,gain_vs_exact=e/ex,gain_vs_unrestricted_border=e/br)



==> anc/search_src/extended/construction_catalogue.py <==
"""Identifiers used in the manuscript; the CSV is the sole index."""
from pathlib import Path
import sys
sys.path.insert(0,str(Path(__file__).resolve().parents[1]))
from release_data import PRINCIPAL, ADDITIONAL, ROWS, BY_ID, ROOT as PAPER
EXTRA_SOURCES={a:BY_ID[a]['source_file'] for a in ADDITIONAL}


==> anc/search_src/extended/data/baselines.json <==
[
  {
    "id": "strassen2",
    "label": "Strassen: 2",
    "b": 2,
    "r": 7,
    "kind": "exact",
    "key": "strassen1969gaussian",
    "source": "Strassen (1969), 2 x 2 rank-7 algorithm"
  },
  {
    "id": "laderman3",
    "label": "Laderman: 3",
    "b": 3,
    "r": 23,
    "kind": "exact",
    "key": "laderman1976noncommutative",
    "source": "Laderman (1976), 3 x 3 rank-23 algorithm"
  },
  {
    "id": "pan70",
    "label": "Pan (1978): 70",
    "b": 70,
    "r": 143640,
    "kind": "exact",
    "key": "pan1978strassen",
    "source": "Pan (1978): (b^3-4b)/3+6b^2 at b=70"
  },
  {
    "id": "pan44",
    "label": "Pan (1982): 44",
    "b": 44,
    "r": 36133,
    "kind": "exact",
    "key": "pan1982implicit",
    "source": "Pan (1982), Theorem 6.1, equation (6.7)"
  },
  {
    "id": "smirnov54",
    "label": "Smirnov: 54",
    "b": 54,
    "r": 64000,
    "kind": "exact",
    "key": "smirnov2013bilinear",
    "source": "Smirnov (2013), cyclic tensor product of three <3,3,6;40> schemes"
  },
  {
    "id": "bini12",
    "label": "Bini et al.: 12",
    "b": 12,
    "r": 1000,
    "kind": "border",
    "key": "bini1979n2",
    "source": "Bini et al. (1979), cyclic tensor product of three <2,2,3;10> degenerations"
  },
  {
    "id": "exact12",
    "label": "Exact rank 1040: 12",
    "b": 12,
    "r": 1040,
    "kind": "exact",
    "key": "sedoglavic2021five",
    "source": "Sedoglavic--Smirnov (2021), Introduction, paragraph following Theorem 1.1"
  },
  {
    "id": "sz44",
    "label": "Schwartz--Zwecher: 44",
    "b": 44,
    "r": 36110,
    "kind": "exact",
    "key": "schwartz2025faster",
    "source": "Schwartz--Zwecher (2025), arXiv:2508.01748v1, Table 1"
  },
  {
    "id": "sz1936",
    "label": "Schwartz--Zwecher: 1936",
    "b": 1936,
    "r": 1303676064,
    "kind": "exact",
    "key": "schwartz2025faster",
    "source": "Schwartz--Zwecher (2025), arXiv:2508.01748v1, Table 2; NOT 36110^2"
  },
  {
    "id": "dps4",
    "label": "Dumas et al.: 4",
    "b": 4,
    "r": 48,
    "kind": "exact",
    "key": "dumas2025noncomplex",
    "source": "Dumas--Pernet--Sedoglavic, arXiv:2506.13242, rational rank-48 scheme"
  },
  {
    "id": "lita32",
    "label": "LITA: 32 (exact envelope)",
    "b": 32,
    "r": 14197,
    "kind": "exact",
    "key": "khoruzhii2026lita",
    "source": "Khoruzhii--Serafin--Gelss--Pokutta, repository commit c1dd9225df98676e385b53ae7517ff2ea0ec5779; posted rational schemes, manuscript in preparation"
  },
  {
    "id": "smirnov3",
    "label": "Smirnov: 3 (border envelope)",
    "b": 3,
    "r": 20,
    "kind": "border",
    "key": "smirnov2013bilinear",
    "source": "Smirnov (2013), Table 6; also explicitly used in Sedoglavic--Smirnov (2021), Section 4, equation (40)"
  },
  {
    "id": "schonhage3",
    "label": "Schoenhage: 3",
    "b": 3,
    "r": 21,
    "kind": "border",
    "key": "schonhage1981partial",
    "source": "Schoenhage (1981); factors in Benson--Ballard fast-matmul, schonhage333-21-117-approx"
  }
]


==> anc/search_src/extended/embedding_figures.py <==
#!/usr/bin/env python3
"""Two separate, auditable comparisons for Section 8.3.

Savings: 100*(1-r_corrected/r_weighted), on the identical support/grades.
Capacity: cumulative p at exact, half, third, quarter, and no requested
accuracy; the increments, NOT the full cumulative values, are stacked.
"""
from __future__ import annotations
import csv,json,sys,hashlib
from fractions import Fraction
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator,MaxNLocator
import numpy as np
from comparison import ROOT,family,rank
PAPER=ROOT.parents[1]
sys.path.insert(0,str(ROOT.parent))
from weighted_capacity import verify
from release_data import weighted_paths, PAPER_ROOT, BUILD, read_record
LEVELS=[('exact',Fraction(1)),('half',Fraction(1,2)),('third',Fraction(1,3)),('quarter',Fraction(1,4)),('none',Fraction(0))]
DISPLAY=['ex6','br6','br7','br8','br9','br9q','br10','ex14','ex28','br32','br35','br36','br37','ub9','ex38','ex105','br125','br133','br141','ub12']
OUT=BUILD/'figures'
META={'CreationDate':None,'ModDate':None}
# Opaque borders make PDF hatch strokes visible across rendering backends.
ORDER_HATCHES = {2: '//', 3: r'\\', 4: 'xx'}
ACCURACY_HATCHES = {'exact': '', 'half': '//', 'third': '..',
                    'quarter': 'xx', 'none': r'\\'}


def savings_rows():
    """Compute paired corrected-versus-weighted counts for the same support and grading."""
    rows=[]
    for alias in DISPLAY:
        f=family(alias)
        n={2:126,3:25,4:11}[f['N']]
        q=n**f['N']
        r=int(rank(f,n))
        w=(n+2)**f['d']
        rows.append(dict(alias=alias,certificate=f['path'],d=f['d'],N=f['N'],p=f['p'],n=n,q=q,
            theta=f['theta_text'],exact=f['exact'],corrected_count=r,weighted_count=w,
            normalized_count=float(Fraction(r,w)),saving_percent=float(100*(1-Fraction(r,w)))))
    return rows


def capacity_rows():
    """Select the largest weighted support meeting each displayed accuracy requirement.

    For each order, stronger-accuracy candidates remain eligible at weaker
    requirements. Return cumulative product counts, stack increments, and source
    identifiers for all levels of the weighted-capacity bar graph.
    """
    candidates=[]
    for p in weighted_paths():
        c=read_record(p)
        verify(c)
        candidates.append((p,c))
    rows=[]
    for d in (3,6,9,12):
        previous=0
        for level,threshold in LEVELS:
            eligible=[(p,c) for p,c in candidates if c['d']==d and Fraction(c['theta'])>=threshold and (level!='exact' or c['exact'])]
            if not eligible:
                raise ValueError(f'No verified capacity candidate for d={d}, {level}')
            # Pool all candidates; no separate-run regression at weaker thresholds.
            p,c=min(eligible,key=lambda pc:(-pc[1]['size'],-Fraction(pc[1]['theta']),len(json.dumps(pc[1]['powers'])),pc[0].name))
            total=c['size']
            assert total>=previous
            rows.append(dict(N=d//3,d=d,level=level,required_fraction=str(threshold) if level!='none' else 'none',
                total=total,increment=total-previous,bottom=previous,attained_fraction=c['theta'],exact=c['exact'],
                certificate=str(p.relative_to(PAPER)),sha256=hashlib.sha256(p.read_bytes()).hexdigest()))
            previous=total
    return rows


def plot_savings(rows=None,save=True):
    """Draw the paired multiplication-saving bars and optionally write PDF/PNG outputs."""
    rows=savings_rows() if rows is None else rows
    OUT.mkdir(parents=True,exist_ok=True)
    fig,ax=plt.subplots(figsize=(8.2,3.8))
    xs=np.arange(len(rows))
    containers=[]
    for N in (2,3,4):
        inds=[i for i,r in enumerate(rows) if r['N']==N]
        bars=ax.bar(inds,[rows[i]['saving_percent'] for i in inds],width=.72,
                    hatch=ORDER_HATCHES[N],edgecolor='black',linewidth=.5)
        containers.append(bars)
    for i,r in enumerate(rows):
        ax.text(i,r['saving_percent']+.9,f'{r["saving_percent"]:.1f}',ha='center',va='bottom',fontsize=7.5)
    labels=[]
    for r in rows:
        th='exact' if r['exact'] else ('$'+r['theta']+'$')
        labels.append(str(r['p'])+'\n'+th)
    ax.set_xticks(xs,labels,fontsize=8)
    ax.set_ylabel('Fewer multiplications (%)',fontsize=10)
    ax.set_ylim(0,max(r['saving_percent'] for r in rows)+8)
    ax.yaxis.set_major_locator(MultipleLocator(10))
    ax.yaxis.set_minor_locator(MultipleLocator(5))
    ax.set_axisbelow(True)
    ax.grid(axis='y',which='major',alpha=.28,linewidth=.5)
    ax.grid(axis='y',which='minor',alpha=.16,linewidth=.3)
    ax.tick_params(axis='x',length=0)
    ax.tick_params(axis='y',labelsize=8)
    for N in (2,3,4):
        inds=[i for i,r in enumerate(rows) if r['N']==N]
        v=rows[inds[0]]
        ax.text((min(inds)+max(inds))/2,-.19,rf'$N={N},\ n={v["n"]},\ q={v["q"]}$',transform=ax.get_xaxis_transform(),ha='center',va='top',fontsize=8.2)
        if min(inds):
            ax.axvline(min(inds)-.5,linewidth=.5,alpha=.35)
    ax.set_xlabel(r'Products $p$ (first line); limiting retained fraction (second line)',fontsize=8.5,labelpad=30)
    fig.subplots_adjust(left=.08,right=.99,top=.98,bottom=.27)
    if save:
        fig.savefig(OUT/'embedding_savings.pdf',metadata=META)
        fig.savefig(OUT/'embedding_savings.png',dpi=260)
    return fig,rows


def plot_capacity(rows=None,save=True):
    """Draw integer product-count stacks from the successive accuracy-level increments."""
    rows=capacity_rows() if rows is None else rows
    OUT.mkdir(parents=True,exist_ok=True)
    fig,ax=plt.subplots(figsize=(8.2,3.65))
    xs=np.arange(1,5)
    names={'exact':'Weighted, exact','half':r'+ border rank, $\theta\geq 1/2$',
           'third':r'+ border rank, $\theta\geq 1/3$','quarter':r'+ border rank, $\theta\geq 1/4$',
           'none':'+ border rank, no accuracy requirement'}
    for level,_ in LEVELS:
        data=[r for r in rows if r['level']==level]
        ax.bar(xs,[r['increment'] for r in data],bottom=[r['bottom'] for r in data],width=.61,label=names[level],
               hatch=ACCURACY_HATCHES[level],edgecolor='black',linewidth=.45)
    maximum=max(r['total'] for r in rows)
    for N in xs:
        vals=[r['total'] for r in rows if r['N']==N]
        ax.text(N,max(vals)+3,' / '.join(map(str,vals)),ha='center',va='bottom',fontsize=7.9)
    ax.set_xticks(xs,[rf'$N={N}$' for N in xs],fontsize=10)
    ax.set_xlabel(r'One weighted aggregate of order $d=3N$',fontsize=9.3)
    ax.set_ylabel('Independent matrix products',fontsize=10)
    ax.set_ylim(0,((maximum+15+19)//20)*20)
    ax.yaxis.set_major_locator(MultipleLocator(20))
    ax.yaxis.set_minor_locator(MultipleLocator(5))
    ax.set_axisbelow(True)
    ax.grid(axis='y',which='major',linewidth=.5,alpha=.28)
    ax.grid(axis='y',which='minor',linewidth=.3,alpha=.16)
    ax.tick_params(axis='y',labelsize=8)
    ax.legend(loc='upper left',fontsize=8.5,frameon=False,labelspacing=.5,handlelength=2)
    fig.tight_layout(pad=.7)
    if save:
        fig.savefig(OUT/'weighted_capacity.pdf',metadata=META)
        fig.savefig(OUT/'weighted_capacity.png',dpi=260)
    return fig,rows


def export():
    """Regenerate both bar figures and write their numerical rows beneath build/."""
    BUILD.mkdir(exist_ok=True)
    for name,fun in [('embedding_savings',plot_savings),('weighted_capacity',plot_capacity)]:
        fig,rows=fun(save=True)
        plt.close(fig)
        (BUILD/(name+'.json')).write_text(json.dumps(rows,indent=2)+'\n')
    print('Regenerated two comparisons from the published constructions.')
if __name__=='__main__':
    export()


==> anc/search_src/extended/generate_construction_table.py <==
"""Recompute the manuscript's construction-parameter table only."""
from fractions import Fraction
from pathlib import Path
import sys
from comparison import family,ROOT
from release_data import PRINCIPAL as DISPLAY
PAPER=ROOT.parents[1]
sys.path.insert(0,str(PAPER))
from table_output import write_generated_table

def correction_table()->str:
    """Return the manuscript table of product counts, correction counts, heights, and accuracy."""
    s=[r'''\begin{table}[!htbp]
\centering\small
\begin{tabular}{rrllcc}
\toprule
$N$ & $p$ & type & $(\kappa_1,\kappa_2,\ldots)$ & $h$ & $\theta$\\
\midrule''']
    prev=None
    for alias in DISPLAY:
        f=family(alias)
        c=f['data']
        counts={int(k):int(v) for k,v in c.get('census',{}).items() if int(v)}
        if c.get('grading',{}).get('correction_free',False):
            counts={}
        census=r'$\emptyset$' if not counts else '$('+','.join(str(counts.get(k,0)) for k in range(1,max(counts)+1))+')$'
        typ='exact' if f['exact'] else 'border rank'
        th=Fraction(f['theta']).limit_denominator(100000)
        h=1/th-1
        def tex(z):
            """Format an exact rational height or accuracy as a LaTeX integer or fraction."""
            return str(z.numerator) if z.denominator==1 else rf'\frac{{{z.numerator}}}{{{z.denominator}}}'
        ths=tex(th)
        hs=tex(h)
        if prev is not None and prev!=f['N']:
            s.append(r'\addlinespace[2pt]')
        s.append(f'{f["N"]} & {f["p"]} & {typ} & {census} & ${hs}$ & ${ths}'+r'$\\')
        prev=f['N']
    s.append(r'''\bottomrule
\end{tabular}
\caption{Parameters of the square-product constructions used in the comparisons.
Each computes $p$ products of dimension $q=n^N$.
The entry $\kappa_s$ counts correction aggregates that omit $s$ coordinates;
$\emptyset$ means that no corrections are used.
The normalized height $h$ and limiting retained fraction $\theta=1/(1+h)$
are defined in Section~\ref{sec:stability}.
The two $N=2,p=9$ rows trade one singleton correction for a weaker accuracy requirement.
The data files and figure appearances for every row are indexed in Appendix~\ref{apx:construction-certificates}.}
\label{tab:construction-parameters}
\end{table}''')
    return '\n'.join(s)


if __name__=='__main__':
    write_generated_table('comparison_construction_table',correction_table())


==> anc/search_src/extended/generate_paper_outputs.py <==
#!/usr/bin/env python3
"""Generate introduction comparison rows from the readable construction inputs."""
import csv,json,math,sys
from pathlib import Path
from fractions import Fraction
from comparison import ROOT, family, row, base_eta
from tex_utils import ftex
PAPER=ROOT.parents[1]
sys.path.insert(0,str(PAPER))
from table_output import write_generated_table


def code(parts):
    """Generate the introductory count-reduction table from the published constructions and literature bases."""
    out=['?']*12
    for digit,part in enumerate(parts):
        for j in part:
            assert out[j]=='?'
            out[j]=str(digit)
    assert '?' not in out
    return ''.join(out)

def main():
    """Regenerate the introductory comparison table and its supporting numerical output."""
    rows=[]
    table=[r'''% Generated by search_src/extended/generate_paper_outputs.py.
\begin{table}[!htbp]
\centering\small
\begin{tabular}{lrc rrr}
\toprule
Construction & $p$ & retained precision & over LITA & over Strassen & over classical\\
\midrule''']
    for alias,precision in [('ex105','exact'),('br125',r'$\theta\ge1/2$'),('br133',r'$\theta\ge1/3$'),('br141',r'$\theta\ge1/4$')]:
        f=family(alias)
        v=row(f,11)
        v['gain_vs_Strassen']=v['eta']/float(base_eta(v['q'],'strassen2'))
        v['gain_vs_classical']=v['eta']
        rows.append(v)
        label='Exact' if f['exact'] else 'Border rank'
        vals=[v['gain_vs_exact'],v['gain_vs_Strassen'],v['eta']]
        table.append(label+f' & {f["p"]} & '+precision+' & '+' & '.join(f'${x:.2f}\\times$' for x in vals)+r'\\')
    table.append(r'''\bottomrule
\end{tabular}
\caption{Multiplication-count reduction factors at $q=11^4=14641$, the largest dimension $n^4\le16000$ with integer $n$.
The consecutive reference counts are $pq^{\log_{32}14197}$ (LITA~\cite{khoruzhii2026lita}),
$pq^{\log_2 7}$ (Strassen~\cite{strassen1969gaussian}), and $pq^3$ (classical).
The first two are padding-free recursive models; the third is the classical count.
The precision column lists limiting fractions of classical reference
accuracy from Section~\ref{sec:stability};
\eqref{eq:finite-precision-fraction} gives the comparison at fixed
working precision. All entries are multiplication-count ratios rounded to two decimal places.}
\label{tab:intro-speedups}
\end{table}
''')
    write_generated_table( 'intro_speedups', '\n'.join(table))
    with (PAPER/'build/speedups.csv').open('w',newline='') as out:
        writer=csv.DictWriter(out,fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    print('Generated the four introduction comparison rows.')

if __name__=='__main__':
    main()


==> anc/search_src/extended/generate_sigma_tables.py <==
#!/usr/bin/env python3
"""Generate coefficients for plotted approximations and the discussed full-correction variant.

The factor-norm calculation supplies build/numerical/sigma_catalogue.json.
The generated table is written to build/generated/sigma_approximate_table.tex.
"""
from collections import Counter
from fractions import Fraction
import json, sys
from sigma_analysis import OUT, PAPER, sigma0, classical_sigma
from comparison import family
from construction_catalogue import PRINCIPAL, ADDITIONAL, EXTRA_SOURCES
sys.path.insert(0,str(PAPER))
from table_output import write_generated_table


def ftex(value):
    """Format a rational coefficient as an integer or LaTeX fraction."""
    value=Fraction(value)
    return str(value.numerator) if value.denominator==1 else rf'\frac{{{value.numerator}}}{{{value.denominator}}}'


def poly(record):
    """Construct beta_prime(0) as a polynomial in n+1 from the degree-one residual spectrum."""
    counts=Counter()
    for term in record['residual_spectrum']:
        if Fraction(term['power'])==1:
            counts[term['replicated']]+=term['count']
    result=[]
    for power,coefficient in sorted(counts.items(),reverse=True):
        result.append((str(coefficient) if coefficient!=1 or power==0 else '')+
            ('(n+1)' if power==1 else f'(n+1)^{{{power}}}' if power else ''))
    return '+'.join(result) or '0'


def main():
    """Generate the approximation-coefficient table for the plotted and discussed constructions."""
    catalogue=json.loads((OUT/'sigma_catalogue.json').read_text())['constructions']
    rows=[]
    for alias in PRINCIPAL+ADDITIONAL:
        if alias in EXTRA_SOURCES:
            source=EXTRA_SOURCES[alias]
        else:
            fam=family(alias)
            if fam['exact']:
                continue
            source=fam['path']
        found=[record for record in catalogue.values() if source in record['sources']]
        if len(found)!=1:
            raise ValueError(f'{alias}: expected one coefficient record for {source}, found {len(found)}')
        record=found[0]
        if record['exact']:
            continue
        N=record['d']//3
        n=int(16000**(1/N)+1e-10)
        while (n+1)**N<=16000:
            n+=1
        rows.append((N,record['p'],Fraction(record['h']),alias,n,record))
    rows.sort(key=lambda row:row[:4])
    text=[r'''\begin{table}[H]
\centering\small
\begin{tabular}{rrlcrr}
\toprule
$N$ & $p$ & Construction & $h$ & $\beta'(0)$ & $\sigma_0/\sigma_c$\\
\midrule''']
    last=None
    for N,p,h,alias,n,record in rows:
        if last is not None and last!=N:
            text.append(r'\addlinespace[2pt]')
        text.append(f'{N} & {p} & '+r'\texttt{'+alias+'} & $'+ftex(h)+'$ & $'+poly(record)+'$ & $'+f'{sigma0(record,n)/classical_sigma(record,n):.3f}'+r'$\\')
        last=N
    text.append(r'''\bottomrule
\end{tabular}
\caption{Leading coefficients at $n=126,25,11$ for $N=2,3,4$, respectively.
The ratios $\sigma_0/\sigma_c$ are rounded to three decimal places.
Construction identifiers refer to the data in
Appendix~\ref{apx:construction-certificates}.}
\label{tab:sigma-approximate}
\end{table}''')
    write_generated_table('sigma_approximate_table','\n'.join(text))
    print('Generated',len(rows),'approximation-coefficient rows')


if __name__=='__main__':
    main()


==> anc/search_src/extended/make_figures.py <==
#!/usr/bin/env python3
"""Regenerate the three comparison figures from local certificate data.

Prior literature algorithms all use the standard dashed linestyle; all
constructions from this paper are solid. No explanatory prose is baked into
an image. See the computational comparison section of main.tex for definitions and references.
"""
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter
from comparison import ROOT, XMIN, XMAX, BASE_BY_ID, family, base_eta, native_ns, eta, prior_hybrid_eta

from release_data import BUILD
OUT = BUILD / 'figures'
CONFIG = {
    'border': dict(bases=['strassen2','bini12','schonhage3','lita32','smirnov3'],
                   families=['br7','br10','ub9','ex105','ub12'], top=22),
    'bounded': dict(bases=['strassen2','lita32'], hybrids=['schonhage3','bini12'],
                    families=['br6','br8','br9','br9q','br32','br35','br36','br37','ex105','br125','br133','br141'], top=22),
    'exact': dict(bases=['strassen2','smirnov54','sz1936','lita32'],
                  families=['ex6','ex14','ex28','ex38','ex105'], top=17),
}
NAMES = {'strassen2':'Strassen', 'bini12':'Bini et al.', 'schonhage3':'Schönhage',
         'lita32':'LITA', 'smirnov3':'Smirnov', 'smirnov54':'Smirnov',
         'sz1936':'Schwartz–Zwecher'}
LOWER = {'br6':'1/4', 'br8':'1/2', 'br9':'1/3', 'br32':'1/2', 'br35':'1/3', 'br36':'1/4', 'br37':'1/4',
         'br125':'1/2', 'br133':'1/3', 'br141':'1/4', 'br9q':'1/4'}
# A common order gives matching automatic color-cycle assignments across charts.
ORDER = [('base',x) for x in ['strassen2','bini12','schonhage3','lita32','smirnov3','smirnov54','sz1936']]
ORDER += [('hybrid',x) for x in ['schonhage3','bini12']]
ORDER += [('family',x) for x in ['ex6','ex14','ex28','ex38','br6','br8','br9','br9q','br7','br10','br32','br35','br36','br37','ex105','br125','br133','br141','ub9','ub12']]
MARKERS = ['o','s','^','D','P','v','X','<','>']

def plot(kind: str, save: bool = True):
    """Draw count-reduction curves for the selected comparison and accuracy requirement.

    Each construction is evaluated at integer local dimensions. Literature
    curves use the recorded padding-free recursive formulas. Return the figure
    and plotted data for independent coordinate verification.
    """
    if kind not in CONFIG:
        raise ValueError(f'unknown comparison: {kind}')
    OUT.mkdir(parents=True, exist_ok=True)
    c = CONFIG[kind]
    fig, ax = plt.subplots(figsize=(8.0,3.85))
    metadata = []
    for i,(typ,ident) in enumerate(ORDER):
        selected = ident in c.get({'base':'bases','hybrid':'hybrids','family':'families'}[typ], [])
        if not selected:
            # Advance the default cycle without choosing or specifying a color.
            ghost, = ax.plot([], [])
            ghost.remove()
            continue
        marker = MARKERS[i % len(MARKERS)]
        if typ == 'base':
            b=BASE_BY_ID[ident]
            native=[]
            q=b['b']
            while q <= XMAX:
                native.append(q)
                q *= b['b']
            xs=np.unique(np.r_[np.geomspace(XMIN,XMAX,801),native])
            ys=base_eta(xs,ident)
            marks=[int(np.searchsorted(xs,q)) for q in native]
            label=NAMES[ident]+rf', $b={b["b"]}$'
        elif typ == 'hybrid':
            b=BASE_BY_ID[ident]
            xs=np.geomspace(b['b'],XMAX,601)
            ys=prior_hybrid_eta(xs,ident)
            marks=[0]
            th='1/3' if ident=='schonhage3' else '1/4'
            label=('Schönhage + exact' if ident=='schonhage3' else 'Bini + exact')+rf', $\theta\geq {th}$'
        else:
            f=family(ident)
            ns=native_ns(f)
            xs=np.array([n**f['N'] for n in ns])
            ys=np.array([eta(f,n) for n in ns])
            marks=list(range(0,len(ns),max(1,len(ns)//22)))
            if len(ns)-1 not in marks:
                marks.append(len(ns)-1)
            label=rf'$q=n^{f["N"]},\ p={f["p"]}$'
            if kind=='bounded' and not f['exact']:
                label+=rf', $\theta\geq {LOWER[ident]}$'
        line,=ax.plot(xs,ys,label=label,linestyle='-' if typ=='family' else '--',
                      linewidth=1.5 if typ=='family' else 1.25,
                      marker=marker,markevery=marks,markersize=4.8,
                      fillstyle='full' if typ=='family' else 'none',
                      markeredgewidth=.95,zorder=3 if typ=='family' else 2)
        metadata.append({'type':typ,'id':ident,'label':label,'linestyle':line.get_linestyle(),
                         'marker_size':line.get_markersize(),'samples':len(xs)})
    ax.set_xscale('log')
    ax.set_xlim(XMIN,XMAX)
    ax.set_ylim(.65,c['top'])
    ax.set_xticks([2,10,100,1000,16000])
    ax.xaxis.set_major_formatter(ScalarFormatter())
    ax.set_yticks([1,5,10,15,20] if c['top']==22 else [1,4,8,12,16])
    ax.set_xlabel(r'Matrix dimension $q$',fontsize=10,labelpad=2)
    ax.set_ylabel(r'Reduction factor $pq^3/r$',fontsize=9.6,labelpad=3)
    ax.tick_params(labelsize=9,length=3,pad=2)
    ax.grid(alpha=.20,which='major')
    ax.legend(loc='upper left',ncol=3 if kind=='bounded' else 2,fontsize=8.3,
              frameon=False,handlelength=2.5,columnspacing=.8,handletextpad=.45,
              labelspacing=.2,borderaxespad=.3)
    fig.tight_layout(pad=.5)
    if save:
        fig.savefig(OUT/f'intro_{kind}.pdf',metadata={'CreationDate':None,'ModDate':None})
        fig.savefig(OUT/f'intro_{kind}.png',dpi=260)
    return fig,metadata

if __name__ == '__main__':
    import json
    meta={}
    for kind in CONFIG:
        fig,meta[kind]=plot(kind)
        plt.close(fig)
    (BUILD/'plot_style_validation.json').write_text(json.dumps(meta,indent=2)+'\n')


==> anc/search_src/extended/search/run_accuracy_search.py <==
#!/usr/bin/env python3
"""Search constructions with nonpositive-degree corrections, with explicit per-target budgets.

The default suite searches d=6,9,12, retained fractions 1/2,1/3,1/4,
three representative local dimensions per order, and two exponent-grid scales.
Saved candidates contain all data needed to evaluate any native integer n.
Use search_accuracy.py summarize to check and list newly saved records. A deterministic iteration budget,
rather than elapsed time, defines each support-search run. The mixed-integer
subproblem separately optimizes corrections on saved supports. No result from
this heuristic family search is called globally optimal.
"""
from __future__ import annotations
import argparse
from fractions import Fraction
import hashlib
import itertools
import json
from pathlib import Path
import subprocess
import sys
import time
ROOT=Path(__file__).resolve().parents[1]
SRC=ROOT.parent
sys.path.insert(0,str(SRC))
from accuracy_controlled import (Geometry,analyze,make_certificate,mask_list,rat,
       raw_powers,optimize_powers,optimize_fixed_support,rank_budget,validate_certificate)

from release_data import complete_paths, weighted_paths, BUILD, read_record


def save_candidate(geo,result,path,provenance):
    """Validate exact candidate accounting and write a complete search record with provenance."""
    c=make_certificate(geo,result,provenance)
    validate_certificate(c)
    path.parent.mkdir(parents=True,exist_ok=True)
    path.write_text(json.dumps(c,indent=2)+'\n')
    return c


def convert_raw(path:Path, outdir:Path):
    """Reconstruct a C++ search result in exact Python arithmetic before saving it.

    Recompute the correction counts and objective from the raw masks and integer
    exponents, compare them with the C++ values, and optionally refine the grading
    by LP. Accepted records retain the raw search parameters and exact exponents.
    """
    raw=json.loads(path.read_text())
    d=raw['d']
    rule=raw.get('correction_rule','threshold')
    fam=[[mask_list(z,d) for z in row[:3]] for row in raw['masks']]
    geo=Geometry.build(fam,d)
    a=[row[3] for row in raw['masks']]
    b=[row[4] for row in raw['masks']]
    H=rat(raw['height_bound'])
    target=1/(1+H)
    result=analyze(geo,[a,b,[-x-y for x,y in zip(a,b)]],target,correction_rule=rule)
    census=[result['census'].get(k,0) for k in range(d//3+1)]
    if census!=raw['census']:
        raise ValueError(f'C++ and independent Python correction accounting disagree: {path}')
    score=geo.m/float(1+sum(Fraction(v,(raw['n_objective']+1)**k) for k,v in result['census'].items()))
    if abs(score-raw['score'])>1e-9*max(1,score):
        raise ValueError('C++ search objective disagrees')
    opt=optimize_powers(geo,result['Q'],target,3.,correction_rule=rule)
    if opt is not None and rank_budget(d,raw['n_objective'],opt['census'])<=rank_budget(d,raw['n_objective'],result['census']):
        result=opt
    try:
        rel=str(path.relative_to(ROOT))
    except ValueError:
        rel=str(path)
    prov=dict(raw_file=rel,raw_sha256=hashlib.sha256(path.read_bytes()).hexdigest(),
         search_seed=raw['seed'],iterations=raw['iterations'],grid_scale=raw['grid_scale'],
         objective_n=raw['n_objective'],search_seconds=raw['elapsed'],global_optimality_claim=False,
         exact_python_accounting=True)
    return save_candidate(geo,result,outdir/(path.stem+'.json'),prov)


def seed_text(c,H,scale):
    """Use original integer potentials; LP certificates need not fit this grid."""
    pp=c.get('potentials') or c.get('grading',{}).get('potentials')
    if pp is None:
        return None
    a=[rat(p[0]) for p in pp]
    b=[rat(p[1]) for p in pp]
    ma,mb=min(a),min(b)
    a=[x-ma for x in a]
    b=[x-mb for x in b]
    bound=H.numerator
    gap=H.denominator
    for mul in (scale,1,Fraction(scale,2)):
        aa=[x*mul for x in a]
        bb=[x*mul for x in b]
        if any(x.denominator!=1 for x in aa+bb):
            continue
        if max(x+y for x,y in zip(aa,bb))>bound*scale:
            continue
        geo=Geometry.build(c['family'],c['d'])
        if any(aa[i]+bb[j]-aa[k]-bb[k]<gap*scale for i,j,k,R in geo.triples if not R):
            continue
        return '\n'.join(' '.join(map(str,(*masks,int(x),int(y)))) for masks,x,y in zip(geo.masks,aa,bb))+'\n'
    return None


def main():
    """Run the requested balanced-support and fixed-support optimization grid.

    Each (order, accuracy, exponent scale, objective dimension) has its own start,
    seed, and iteration budget. Compile the C++ support kernel as needed, then
    validate its outputs and write candidate records and run metadata.
    """
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--correction-rule',choices=('nonpositive','threshold'),default='nonpositive')
    ap.add_argument('--fractions',nargs='+',default=['1/2','1/3','1/4'])
    ap.add_argument('--orders',nargs='+',type=int,default=[6,9,12])
    ap.add_argument('--scales',nargs='+',type=int,default=[1,2])
    ap.add_argument('--iterations',type=int,default=80,help='per support-search run; deterministic')
    ap.add_argument('--objectives',type=int,nargs='+',help='override representative local dimensions for every order')
    ap.add_argument('--milp-seconds',type=float,default=3.,help='per saved support/target; 0 skips')
    ap.add_argument('--seed',type=int,default=20261014)
    ap.add_argument('--output',type=Path,default=BUILD/'search_corrected')
    ap.add_argument('--skip-support-search',action='store_true')
    ap.add_argument('--unseeded',action='store_true',help='start support searches without published or supplied supports')
    ap.add_argument('--seed-directory',type=Path,help='additional v3 seed certificates')
    ap.add_argument('--include-new-seeds',action='store_true',help='also seed from saved accuracy-controlled candidates')
    ap.add_argument('--skip-fixed-support',action='store_true')
    ap.add_argument('--resume',action='store_true')
    args=ap.parse_args()
    targets=list(map(Fraction,args.fractions))
    if any(not 0<x<1 for x in targets):
        ap.error('fractions must lie in (0,1)')
    out=args.output
    
    # Output directories are explicit; published records are never overwritten.
    [(out/p).mkdir(parents=True,exist_ok=True) for p in ('raw','seeds','candidates','reports')]
    records=[]
    sources=[]
    for path in ([] if args.unseeded else complete_paths()):
        if path.name.endswith('.validation.json'):
            continue
        c=read_record(path)
        if c['d'] in args.orders and all(len(P)*3==c['d'] for t in c['family'] for P in t):
            sources.append((path,c))
    if args.unseeded and (args.seed_directory or args.include_new_seeds):
        ap.error('--unseeded cannot be combined with seed inputs')
    if args.seed_directory:
        for path in sorted([*args.seed_directory.glob('*.txt'), *args.seed_directory.glob('*.json')]):
            c=read_record(path)
            if c['d'] in args.orders and all(len(P)*3==c['d'] for t in c['family'] for P in t):
                sources.append((path,c))
    if args.include_new_seeds:
        for path in sorted((out/'candidates').glob('*.json')):
            c=read_record(path)
            if c['d'] in args.orders and all(len(P)*3==c['d'] for t in c['family'] for P in t):
                sources.append((path,c))
    started=time.monotonic()
    if not args.skip_fixed_support:
        for path,c in sources:
            if c['type']=='cf':
                continue
            geo=Geometry.build(c['family'],c['d'])
            n={6:126,9:25,12:11}.get(geo.d,11)
            for target in targets:
                name=path.stem+'_theta'+str(target).replace('/','_')
                dest=out/'candidates'/(name+'.json')
                if args.resume and dest.exists():
                    continue
                try:
                    r=analyze(geo,raw_powers(c),target,correction_rule=args.correction_rule)
                except ValueError:
                    r=None
                info={}
                if args.milp_seconds>0:
                    opt,info=optimize_fixed_support(geo,target,n,args.milp_seconds,correction_rule=args.correction_rule)
                    if opt is not None and (r is None or rank_budget(geo.d,n,opt['census'])<rank_budget(geo.d,n,r['census'])):
                        r=opt
                if r is not None:
                    refined=optimize_powers(geo,r['Q'],target,3,correction_rule=args.correction_rule)
                    if refined is not None and rank_budget(geo.d,n,refined['census'])<=rank_budget(geo.d,n,r['census']):
                        r=refined
                    save_candidate(geo,r,dest,dict(source=str(path),objective_n=n,
                        optimization=info,global_optimality_claim=False))
                records.append(dict(stage='fixed_support',source=path.name,target=str(target),feasible=r is not None,optimization=info))
                print(name,r['census'] if r else 'no feasible incumbent',flush=True)
    if not args.skip_support_search:
        binary=out/'search_accuracy'
        subprocess.run(['g++','-O3','-std=c++17',str(Path(__file__).with_name('search_accuracy.cpp')),'-o',str(binary)],check=True)
        for d,target,scale in itertools.product(args.orders,targets,args.scales):
            H=(1-target)/target
            dims=args.objectives or {6:[3,12,126],9:[3,8,25],12:[3,7,11]}.get(d,[3,7,11])
            suitable=[]
            for p,c in sources:
                if c['d']!=d:
                    continue
                text=seed_text(c,H,scale)
                if text is None:
                    continue
                pp=[line.split() for line in text.splitlines()]
                abc=[[int(x[3]) for x in pp],[int(x[4]) for x in pp],[-int(x[3])-int(x[4]) for x in pp]]
                geo=Geometry.build(c['family'],d)
                try:
                    r=analyze(geo,abc,target,correction_rule=args.correction_rule)
                except ValueError:
                    continue
                suitable.append((p,c,text,r))
            for n in dims:
                seed=args.seed+100000*d+1000*target.denominator+100*target.numerator+10*scale+n
                name=f'd{d}_theta{target.numerator}_{target.denominator}_grid{scale}_n{n}_seed{seed}'
                rawpath=out/'raw'/(name+'.json')
                if args.resume and rawpath.exists():
                    convert_raw(rawpath,out/'candidates')
                    continue
                seedpath='-'
                seedsource=None
                if suitable:
                    p,c,text,r=max(suitable,key=lambda z:z[1]['size']/rank_budget(d,n,z[3]['census']))
                    seedfile=out/'seeds'/(name+'.txt')
                    seedfile.write_text(text)
                    seedpath=str(seedfile)
                    seedsource=p.name
                logpath=out/'raw'/(name+'.log')
                cmd=[str(binary),str(d),str(H),str(scale),str(args.iterations),str(seed),str(n),str(rawpath),seedpath,'0','corrected',args.correction_rule]
                with logpath.open('w') as f:
                    subprocess.run(cmd,stdout=f,stderr=subprocess.STDOUT,check=True)
                cert=convert_raw(rawpath,out/'candidates')
                records.append(dict(stage='support_search',command=cmd[1:],seed_source=seedsource,certificate=name+'.json'))
                print(name,'p',cert['size'],'census',cert['census'],'theta',cert['accuracy']['attained_fraction'],flush=True)
    report=dict(correction_rule=args.correction_rule,fractions=args.fractions,orders=args.orders,grid_scales=args.scales,
        iterations_per_run=args.iterations,objective_override=args.objectives,milp_seconds_per_problem=args.milp_seconds,
        random_seed=args.seed,unseeded=args.unseeded,records=records,total_seconds=time.monotonic()-started,global_optimality_claim=False)
    reportpath=out/'reports'/('run_'+str(int(time.time()))+'.json')
    reportpath.write_text(json.dumps(report,indent=2)+'\n')
    print('Saved',reportpath,flush=True)

if __name__=='__main__':
    main()


==> anc/search_src/extended/search/run_weighted_search.py <==
#!/usr/bin/env python3
"""Capacity-oriented search for exact and graded weighted embeddings.

Search EVERY (N,accuracy) cell; weaker thresholds include all stronger
certificates. 'none' means no required retained fraction: finite grading grids
are searched, then an unrestricted LP refines their heights. Results are lower
bounds on attainable capacities, not proven maximum sizes.
"""
from __future__ import annotations
import argparse,hashlib,itertools,json,sys,subprocess,time
from fractions import Fraction
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT.parent))
from accuracy_controlled import Geometry,raw_powers,rat,mask_list
from weighted_capacity import analyze,optimize,certificate,verify

from release_data import complete_paths, weighted_paths, BUILD, read_record


def seed_text(c,H,scale):
    """Scale a weighted grading to an integer exponent grid while checking mixed-degree constraints."""
    a,b,_=[[Fraction(x) for x in row] for row in c['powers']]
    a=[x-min(a) for x in a]
    b=[x-min(b) for x in b]
    geo=Geometry.build(c['family'],c['d'])
    gap=Fraction(c['g']) or Fraction(1)
    multipliers=[Fraction(scale)/gap,Fraction(scale),Fraction(1)]
    for mul in multipliers:
        aa=[x*mul for x in a]
        bb=[x*mul for x in b]
        if any(x.denominator!=1 for x in aa+bb):
            continue
        if max(x+y for x,y in zip(aa,bb))>H*scale:
            continue
        if any(aa[i]+bb[j]-aa[k]-bb[k]<scale for i,j,k,R in geo.triples if not R):
            continue
        return '\n'.join(' '.join(map(str,(*masks,int(x),int(y)))) for masks,x,y in zip(geo.masks,aa,bb))+'\n'
    return None


def save(path,c):
    """Validate a weighted record and write it as a search candidate."""
    verify(c)
    path.parent.mkdir(parents=True,exist_ok=True)
    path.write_text(json.dumps(c,indent=2)+'\n')


def main():
    """Search weighted support capacity across orders, accuracy levels, grids, and restarts.

    The C++ kernel maximizes the number of products, and fixed-support refinement
    improves the grading. Every saved candidate is re-evaluated with exact rational
    arithmetic; the run report records all search budgets and starting supports.
    """
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--orders',nargs='+',type=int,default=[3,6,9,12])
    p.add_argument('--levels',nargs='+',choices=['exact','half','third','quarter','none'],default=['exact','half','third','quarter','none'])
    p.add_argument('--scales',nargs='+',type=int,default=[1,2])
    p.add_argument('--none-heights',nargs='+',type=int,default=[6,12])
    p.add_argument('--restarts',type=int,default=2)
    p.add_argument('--iterations',type=int,default=160)
    p.add_argument('--seed',type=int,default=20261015)
    p.add_argument('--output',type=Path,default=BUILD/'search_weighted')
    p.add_argument('--resume',action='store_true')
    p.add_argument('--skip-import',action='store_true')
    p.add_argument('--unseeded',action='store_true',help='do not import or seed from existing supports')
    args=p.parse_args()
    out=args.output
    for name in ['candidates','raw','seeds','reports']:
        (out/name).mkdir(parents=True,exist_ok=True)
    t0=time.monotonic()
    records=[]
    for src in ([] if args.unseeded else weighted_paths()):
        c=read_record(src)
        if c['d'] in args.orders:
            save(out/'candidates'/(src.stem+'.json'),c)
    # Reconsider all prior corrected candidates with the appropriate weighted
    # constraints; their old corrected h may have been unnecessarily large.
    if not args.skip_import and not args.unseeded:
        sources=complete_paths()
        for src in sources:
            if src.name.endswith('.validation.json'):
                continue
            c=read_record(src)
            if c['d'] not in args.orders:
                continue
            geo=Geometry.build(c['family'],c['d'])
            if not all(len(P)*3==geo.d for t in geo.family for P in t):
                continue
            dest=out/'candidates'/('import_'+src.stem+'.json')
            if args.resume and dest.exists():
                continue
            r=optimize(geo,raw_powers(c))
            if r is None:
                continue
            # Also retain simple integral powers for search seeding.
            try:
                old=analyze(geo,raw_powers(c))
            except ValueError:
                old=None
            prov=dict(source=str(src),sha256=hashlib.sha256(src.read_bytes()).hexdigest(),global_optimality_claim=False)
            save(dest,certificate(geo,r,prov))
            if old and old['powers']!=r['powers']:
                save(dest.with_name(dest.stem+'_original.json'),certificate(geo,old,prov))
        print('Imported',len(list((out/'candidates').glob('*.json'))),'weighted candidates',flush=True)
    binary=out/'search_weighted'
    subprocess.run(['g++','-O3','-std=c++17',str(Path(__file__).with_name('search_accuracy.cpp')),'-o',str(binary)],check=True)
    for d,level in itertools.product(args.orders,args.levels):
        heights=args.none_heights if level=='none' else [dict(exact=0,half=1,third=2,quarter=3)[level]]
        for H,scale,restart in itertools.product(heights,args.scales,range(args.restarts)):
            seed=args.seed+100000*d+1000*H+100*scale+restart
            name=f'd{d}_{level}_H{H}_grid{scale}_seed{seed}'
            rawpath=out/'raw'/(name+'.json')
            dest=out/'candidates'/(name+'.json')
            if args.resume and rawpath.exists() and dest.exists():
                continue
            sources=[]
            for src in ([] if args.unseeded else sorted((out/'candidates').glob('*.json'))):
                c=read_record(src)
                if c['d']!=d or (level=='exact' and not c['exact']):
                    continue
                if level!='none' and Fraction(c['theta'])<Fraction(1,1+H):
                    continue
                sources.append((src,c))
            # Try the largest supports first; among tied supports rotate the seed.
            sources.sort(key=lambda x:(-x[1]['size'],x[0].name))
            text=None
            seed_source=None
            if sources:
                biggest=sources[0][1]['size']
                top=[x for x in sources if x[1]['size']==biggest]
                shift=restart%len(top)
                sources=top[shift:]+top[:shift]+[x for x in sources if x[1]['size']<biggest]
            for src,c in sources:
                text=seed_text(c,H,scale)
                if text is not None:
                    seed_source=src
                    break
            seedpath='-'
            if text is not None:
                sp=out/'seeds'/(name+'.txt')
                sp.write_text(text)
                seedpath=str(sp)
            cmd=[str(binary),str(d),str(H),str(scale),str(args.iterations),str(seed),'11',str(rawpath),seedpath,'0','weighted']
            with (out/'raw'/(name+'.log')).open('w') as log:
                subprocess.run(cmd,stdout=log,stderr=subprocess.STDOUT,check=True)
            raw=json.loads(rawpath.read_text())
            fam=[[mask_list(x,d) for x in t[:3]] for t in raw['masks']]
            geo=Geometry.build(fam,d)
            a=[t[3] for t in raw['masks']]
            b=[t[4] for t in raw['masks']]
            r=optimize(geo,[a,b,[-x-y for x,y in zip(a,b)]])
            if r is None:
                raise ValueError('search output has no valid grading')
            if level!='none' and r['theta']<Fraction(1,1+H):
                raise ValueError('search output misses requested accuracy')
            provenance=dict(raw_file=str(rawpath.relative_to(ROOT)) if rawpath.is_relative_to(ROOT) else str(rawpath),
                raw_sha256=hashlib.sha256(rawpath.read_bytes()).hexdigest(),level=level,
                grid_height=H,grid_scale=scale,seed=seed,iterations=raw['iterations'],
                seed_source=str(seed_source.relative_to(out)) if seed_source else None,global_optimality_claim=False)
            save(dest,certificate(geo,r,provenance))
            original=analyze(geo,[a,b,[-x-y for x,y in zip(a,b)]])
            if original['powers']!=r['powers']:
                save(dest.with_name(dest.stem+'_original.json'),certificate(geo,original,provenance))
            records.append(dict(d=d,level=level,H=H,scale=scale,seed=seed,iterations=raw['iterations'],p=geo.m,theta=str(r['theta']),raw_file=rawpath.name,command=cmd[1:]))
            print(name,'p',geo.m,'theta',r['theta'],flush=True)
    report=dict(records=records,unseeded=args.unseeded,seconds=time.monotonic()-t0,iterations_per_run=args.iterations,global_optimality_claim=False,
       scope='support cardinality under weighted mixed-term constraints; all weaker levels inherit stronger candidates')
    (out/'reports'/f'run_{int(time.time())}.json').write_text(json.dumps(report,indent=2)+'\n')
    print('Completed',len(records),'weighted searches',flush=True)

if __name__=='__main__':
    main()


==> anc/search_src/extended/search/search_accuracy.cpp <==
// Reproducible balanced support + grading search with accuracy-driven corrections.
// argv: d height grid_scale iterations seed n output [seedfile|-] [seconds=0] [objective=corrected|weighted] [rule=threshold|nonpositive]
// height H means theta >= 1/(H+1); exponents use grid 1/grid_scale.
// No wall-clock limit is used unless seconds>0. Saved candidates are verified
// independently by accuracy_controlled.py before entering the paper catalogue.
#include <algorithm>
#include <array>
#include <chrono>
#include <cmath>
#include <fstream>
#include <iostream>
#include <numeric>
#include <random>
#include <stdexcept>
#include <string>
#include <vector>
using namespace std;
// One selected tripartition (coordinate masks) and exponent pair; c=-a-b.
struct T {int u,v,w,a=0,b=0;};
bool weighted_objective=false, nonpositive_rule=false;
// d=3N and F is its full mask; H=Hnum/Hden bounds normalized height.
// Grid parameters K=Hnum*L and gap=Hden*L encode the integer exponent search.
int d,N,F,Hnum,Hden,L,K,gap; vector<T> pool; vector<pair<int,int>> colors;
// Return true exactly when no coordinate has omitted multiplicity two.
bool survivor(int u,int v,int w){return !((u&v&~w)|((u^v)&w));}
// A centered non-diagonal triple, its replicated mask R, and signed degree.
struct Triple{int i,j,k,R,deg;};
// Enumerate centered non-diagonal triples from the current support and grading.
vector<Triple> triples(const vector<T>&s){
 vector<Triple> out;
 for(int i=0;i<(int)s.size();i++)for(int j=0;j<(int)s.size();j++)for(int k=0;k<(int)s.size();k++){
  if(i==j&&j==k)continue;
  if(survivor(s[i].u,s[j].v,s[k].w))out.push_back({i,j,k,s[i].u&s[j].v&s[k].w,s[i].a+s[j].b-s[k].a-s[k].b});
 }return out;
}
// Incremental support with one lookup array per omitted-coordinate projection.
struct State{
 vector<T> fam;vector<int>U,V,W;
 // Initialize all projection lookup entries as unused.
 State():U(F+1,-1),V(F+1,-1),W(F+1,-1){}
 // Insert a tripartition already checked for compatibility with the retained support.
 void put(T t){int k=fam.size();fam.push_back(t);U[t.u]=V[t.v]=W[t.w]=k;}
 // Reject repeated labels, then choose a grid exponent pair satisfying new mixed-degree constraints.
 bool add(T t,mt19937_64&rng){
  if(U[t.u]>=0||V[t.v]>=0||W[t.w]>=0)return false;
  vector<int>ok(colors.size());iota(ok.begin(),ok.end(),0);
  // Remove candidate exponent pairs violating one newly formed nonreplicated triple.
  auto filter=[&](int role,int i,int j){
   const T&x=fam[i];const T&y=fam[j];
   // Test the signed degree in the candidate variable space against the required gap.
   ok.erase(remove_if(ok.begin(),ok.end(),[&](int col){auto[a,b]=colors[col];
    int val=role==0?a+x.b-y.a-y.b:role==1?x.a+b-y.a-y.b:x.a+y.b-a-b;
    return val<gap;}),ok.end());
  };
  for(int i=0;i<(int)fam.size();i++){
   T x=fam[i];int k;
   if(!(t.u&x.v)&&(k=W[F^(t.u|x.v)])>=0){filter(0,i,k);if(ok.empty())return false;}
   if(!(x.u&t.v)&&(k=W[F^(x.u|t.v)])>=0){filter(1,i,k);if(ok.empty())return false;}
   if(!(x.u&t.w)&&(k=V[F^(x.u|t.w)])>=0){filter(2,i,k);if(ok.empty())return false;}
  }
  auto[a,b]=colors[ok[rng()%ok.size()]];t.a=a;t.b=b;put(t);return true;
 }
};
// Count distinct correction masks induced by the selected degree rule, by cardinality.
vector<int> census(const vector<T>&s){
 vector<bool>seen(F+1,false);vector<int>c(N+1,0);
 int mina=K,minb=K,maxab=0;
 for(auto t:s){mina=min(mina,t.a);minb=min(minb,t.b);maxab=max(maxab,t.a+t.b);}
 int actualH=maxab-mina-minb;
 for(auto t:triples(s))if(t.R && (nonpositive_rule ? t.deg<=0 : (long long)t.deg*Hnum<(long long)actualH*Hden)){
  for(int P=t.R;P;P=(P-1)&t.R)seen[P]=true;
 }
 for(int P=1;P<=F;P++)if(seen[P])c[__builtin_popcount((unsigned)P)]++;
 return c;
}
// The nonpositive rule first forms its correction closure, then checks the
// actual residual gap. Positive-degree terms are not automatically canceled.
double canonical_quality(const vector<T>&s,const vector<Triple>&tt,int n){
 if(s.empty())return 0.;
 vector<bool>seen(F+1,false);
 for(auto t:tt)if(t.R && t.deg<=0)for(int P=t.R;P;P=(P-1)&t.R)seen[P]=true;
 vector<int>coef(F+1,999999);int g=999999;
 for(auto t:tt){
  if(coef[t.R]==999999){int c=1;for(int P=t.R;P;P=(P-1)&t.R)if(seen[P])c+=(__builtin_popcount((unsigned)P)%2?-1:1);coef[t.R]=c;}
  if(coef[t.R]){if(t.deg<=0)return -1.;g=min(g,t.deg);}
 }
 int mina=K,minb=K,maxab=0;for(auto t:s){mina=min(mina,t.a);minb=min(minb,t.b);maxab=max(maxab,t.a+t.b);}
 int actualH=maxab-mina-minb;
 if(g!=999999 && (long long)g*Hnum<(long long)actualH*Hden)return -1.;
 double den=1.;for(int P=1;P<=F;P++)if(seen[P])den+=pow(n+1.,-__builtin_popcount((unsigned)P));
 return s.size()/den;
}
// Return support cardinality (weighted) or support size divided by relative correction cost.
double quality(const vector<T>&s,int n){
 if(weighted_objective)return s.size();
 if(nonpositive_rule)return canonical_quality(s,triples(s),n);
 auto c=census(s);double den=1;for(int k=1;k<=N;k++)den+=c[k]/pow(n+1.,k);return s.size()/den;
}
// Coordinate descent in grading space with incremental shared-correction counts.
// Removing a low-degree triple only removes a correction after its LAST user
// disappears. Thus mixed terms never get charged independently.
void polish(vector<T>&s,int n,mt19937_64&rng,int sweeps=2){
 if(weighted_objective)return;
 if(nonpositive_rule){
  auto tt=triples(s);int m=s.size();vector<vector<int>>incidence(m);
  for(int r=0;r<(int)tt.size();r++){auto t=tt[r];incidence[t.i].push_back(r);if(t.j!=t.i)incidence[t.j].push_back(r);if(t.k!=t.i&&t.k!=t.j)incidence[t.k].push_back(r);}
  // Change one product exponent pair and update every incident mixed-triple degree.
  auto apply=[&](int v,int a,int b){auto old=s[v];for(int r:incidence[v]){auto&t=tt[r];t.deg+=(t.i==v)*(a-old.a)+(t.j==v)*(b-old.b)-(t.k==v)*(a+b-old.a-old.b);}s[v].a=a;s[v].b=b;};
  vector<int>order(m);iota(order.begin(),order.end(),0);
  for(int sweep=0;sweep<sweeps;sweep++){
   shuffle(order.begin(),order.end(),rng);bool changed=false;
   for(int v:order){auto old=s[v];double best=canonical_quality(s,tt,n);pair<int,int>choice={old.a,old.b};
    for(auto[a,b]:colors){if(a==old.a&&b==old.b)continue;apply(v,a,b);double q=canonical_quality(s,tt,n);apply(v,old.a,old.b);
     if(q>=0 && (q>best+1e-12||(abs(q-best)<1e-12&&rng()%7==0))){best=q;choice={a,b};}}
    if(choice!=make_pair(old.a,old.b)){apply(v,choice.first,choice.second);changed=true;}
   }if(!changed)break;
  }return;
 }
 auto tt=triples(s);int m=s.size();vector<vector<int>> incidence(m);
 vector<int> count(F+1,0);vector<double>weight(F+1,0.);
 for(int P=1;P<=F;P++)weight[P]=pow(n+1.,-__builtin_popcount((unsigned)P));
 for(int r=0;r<(int)tt.size();r++){
  auto t=tt[r];incidence[t.i].push_back(r);if(t.j!=t.i)incidence[t.j].push_back(r);if(t.k!=t.i&&t.k!=t.j)incidence[t.k].push_back(r);
  if(t.R&&t.deg<gap)for(int P=t.R;P;P=(P-1)&t.R)count[P]++;
 }
 vector<int>order(m);iota(order.begin(),order.end(),0);
 // Update a mixed degree and the multiplicities of its required subset corrections.
 auto apply=[&](int r,int deg){auto&t=tt[r];
  if(t.R && (t.deg<gap)!=(deg<gap)){
   int delta=deg<gap?1:-1;for(int P=t.R;P;P=(P-1)&t.R)count[P]+=delta;
  }t.deg=deg;
 };
 for(int sweep=0;sweep<sweeps;sweep++){
  shuffle(order.begin(),order.end(),rng);bool changed=false;
  for(int v:order){
   auto old=s[v];double best=0;pair<int,int>choice={old.a,old.b};
   for(auto[a,b]:colors){
    if(a==old.a&&b==old.b)continue;
    vector<pair<int,int>>changes;bool feasible=true;double delta=0;
    // Temporarily update counts to account for multiple affected triples.
    for(int r:incidence[v]){
     auto t=tt[r];int val=t.deg+(t.i==v)*(a-old.a)+(t.j==v)*(b-old.b)-(t.k==v)*(a+b-old.a-old.b);
     if(!t.R && val<gap){feasible=false;break;}
     changes.push_back({r,t.deg});
     if(t.R&&(t.deg<gap)!=(val<gap)){
      int inc=val<gap?1:-1;
      for(int P=t.R;P;P=(P-1)&t.R){if(inc==1&&count[P]==0)delta+=weight[P];if(inc==-1&&count[P]==1)delta-=weight[P];}
     }
     apply(r,val);
    }
    for(auto it=changes.rbegin();it!=changes.rend();it++)apply(it->first,it->second);
    if(feasible && (delta<best-1e-12||(abs(delta-best)<1e-12&&rng()%7==0))){best=delta;choice={a,b};}
   }
   auto[a,b]=choice;
   if(a!=old.a||b!=old.b){
    for(int r:incidence[v]){auto t=tt[r];int val=t.deg+(t.i==v)*(a-old.a)+(t.j==v)*(b-old.b)-(t.k==v)*(a+b-old.a-old.b);apply(r,val);}
    s[v].a=a;s[v].b=b;changed=true;
   }
  }if(!changed)break;
 }
}
// Save masks, exponents, objective, and search provenance for exact Python rechecking.
void write(const string&path,const vector<T>&s,int it,int seed,int n,double elapsed){
 ofstream f(path);if(!f)throw runtime_error("cannot write "+path);auto c=census(s);
 f.precision(17);f<<"{\n\"correction_rule\":\""<<(nonpositive_rule?"nonpositive":"threshold")<<"\",\n\"format\":\"accuracy-search-raw-v1\",\"d\":"<<d<<",\"height_bound\":"<<"\""<<Hnum<<"/"<<Hden<<"\""<<",\"grid_scale\":"<<L<<",\"iterations\":"<<it<<",\"seed\":"<<seed<<",\"n_objective\":"<<n<<",\"elapsed\":"<<elapsed<<",\"size\":"<<s.size()<<",\"score\":"<<quality(s,n)<<",\"census\":[";
 for(int k=0;k<=N;k++){f<<(k?",":"")<<c[k];}f<<"],\n\"masks\":[";
 for(int i=0;i<(int)s.size();i++){auto t=s[i];f<<(i?",\n":"")<<"["<<t.u<<","<<t.v<<","<<t.w<<","<<t.a<<","<<t.b<<"]";}f<<"]}\n";
}
// Parse one search job, enumerate balanced candidates, and perform randomized deletion/refill.
// Coordinate descent refines exponents; every accepted output is checked again in Python.
int main(int argc,char**argv){try{
 if(argc<8){cerr<<"usage: d H grid_scale iterations seed n output [seedfile|-] [seconds=0] [objective=corrected|weighted] [rule=threshold|nonpositive]\n";return 1;}
 d=stoi(argv[1]); string ht=argv[2]; size_t slash=ht.find('/'); Hnum=stoi(ht.substr(0,slash)); Hden=slash==string::npos?1:stoi(ht.substr(slash+1)); L=stoi(argv[3]);int iterations=stoi(argv[4]),seed=stoi(argv[5]),n=stoi(argv[6]);string out=argv[7];
 weighted_objective=argc>10&&string(argv[10])=="weighted";
 nonpositive_rule=argc>11&&string(argv[11])=="nonpositive";
 if(argc>11&&string(argv[11])!="nonpositive"&&string(argv[11])!="threshold")throw runtime_error("invalid correction rule");
 if(d<3||d>12||d%3||Hnum<(weighted_objective?0:1)||Hden<1||L<1||iterations<1||n<1)throw runtime_error("invalid parameters");
 N=d/3;F=(1<<d)-1; if((long long)Hnum*L>128||(long long)Hden*L>128)throw runtime_error("exponent grid is too large (maximum 128)"); K=Hnum*L;gap=Hden*L;double secs=argc>9?stod(argv[9]):0;
 // Measure elapsed runtime for logs and an optional wall-clock stopping condition.
 auto start=chrono::steady_clock::now();auto elapsed=[&](){return chrono::duration<double>(chrono::steady_clock::now()-start).count();};mt19937_64 rng(seed);
 for(int a=0;a<=K;a++)for(int b=0;a+b<=K;b++)colors.emplace_back(a,b);
 for(int u=1;u<=F;u++)if(__builtin_popcount((unsigned)u)==N)for(int v=F^u;v;v=(v-1)&(F^u))if(__builtin_popcount((unsigned)v)==N)pool.push_back({u,v,F^u^v});
 vector<T>best,current;double bs=0;
 if(argc>8&&string(argv[8])!="-"){
  ifstream f(argv[8]);if(!f)throw runtime_error("cannot read seed");int u,v,w,a,b;while(f>>u>>v>>w>>a>>b)best.push_back({u,v,w,a,b});
  vector<bool>su(F+1),sv(F+1),sw(F+1);
  for(auto t:best){
   if(t.u<0||t.v<0||t.w<0||t.u>F||t.v>F||t.w>F||
     (t.u|t.v|t.w)!=F||(t.u&t.v)||(t.u&t.w)||(t.v&t.w)||
     __builtin_popcount((unsigned)t.u)!=N||__builtin_popcount((unsigned)t.v)!=N||__builtin_popcount((unsigned)t.w)!=N)
       throw runtime_error("invalid seed tripartition");
   if(su[t.u]||sv[t.v]||sw[t.w])throw runtime_error("seed projections are not injective");
   su[t.u]=sv[t.v]=sw[t.w]=true;
   if(t.a<0||t.b<0||t.a+t.b>K)throw runtime_error("seed outside grading grid");
  }
  for(auto t:triples(best))if(!t.R&&t.deg<gap)throw runtime_error("infeasible seed");
  polish(best,n,rng,4);current=best;bs=quality(best,n);if(bs<0){best.clear();bs=0.;}else write(out,best,0,seed,n,elapsed());
 }
 vector<int>order(pool.size());iota(order.begin(),order.end(),0);int iter=0;
 for(;iter<iterations;){
  if(secs>0&&elapsed()>=secs){break;}iter++;State S;
  if(!current.empty()&&iter%12){auto keep=current;int drop=1+rng()%max(2,(int)keep.size()/5);shuffle(keep.begin(),keep.end(),rng);keep.resize(keep.size()-min(drop,(int)keep.size()));for(auto t:keep)S.put(t);}
  shuffle(order.begin(),order.end(),rng);for(int k:order)S.add(pool[k],rng);
  if(iter%2==0||S.fam.size()>=best.size())polish(S.fam,n,rng,2);
  double sc=quality(S.fam,n);bool better=sc>bs+1e-10;
  if(better){best=S.fam;bs=sc;write(out,best,iter,seed,n,elapsed());cout<<"best p="<<best.size()<<" score="<<bs<<" iter="<<iter<<" sec="<<elapsed()<<endl;}
  double cur=quality(current,n);
  if(better||sc>=cur||rng()%100<6)current=S.fam;else if(rng()%100<30)current=best;
 }
 write(out,best,iter,seed,n,elapsed());return 0;
}catch(const exception&e){cerr<<e.what()<<endl;return 1;}}


==> anc/search_src/extended/sigma_analysis.py <==
#!/usr/bin/env python3
"""Factor-norm products and error bounds for the manuscript's constructions.

The readable inputs determine the tripartitions, signed exponents, and correction
sets. Correction magnitudes are distributed equally between the three factors.
The block Gram identities give their spectral norms. Residual coefficients and
normalized degrees give beta(lambda). Incomplete big-CW constructions use the
three-state reduced Gram calculation.
"""
from __future__ import annotations
import argparse, csv, hashlib, json, math, sys
from collections import Counter
from fractions import Fraction
from functools import lru_cache
from pathlib import Path
from typing import Any
import numpy as np
from scipy.optimize import minimize_scalar
from scipy.special import logsumexp

ROOT=Path(__file__).resolve().parent
PAPER=ROOT.parents[1]
OUT=ROOT.parents[1]/'build/numerical'
OUT.mkdir(parents=True,exist_ok=True)
sys.path.insert(0,str(ROOT.parent))
from grading_tools import correction_census, optimize_correction_support

def frac(x: Any)->Fraction:
    """Convert a numerical or string coefficient to the rational form used by the norm calculations."""
    return Fraction(str(x)).limit_denominator(1000000)

def masks(fam):
    """Encode each complete tripartition as three coordinate bit masks."""
    return [tuple(sum(1<<int(k) for k in part) for part in t) for t in fam]

def mixed_triples(fam, d):
    """Return all centered non-diagonal survivors, separating replication."""
    fs=masks(fam)
    bad=[]
    rep=[]
    for i,(u,_,_) in enumerate(fs):
        for j,(_,v,_) in enumerate(fs):
            uv=u|v
            inter=u&v
            for k,(_,_,w) in enumerate(fs):
                if i==j==k:
                    continue
                triple=inter&w
                exactly_two=(inter&~w)|((u^v)&w)
                if exactly_two:
                    continue
                (rep if triple else bad).append((i,j,k,triple.bit_count()))
    return bad,rep

def canonical_complete(c,source):
    """Normalize a complete-family record for spectral and approximation calculations.

    The returned powers are shifted nonnegative exponents with desired degree h;
    the evaluated output includes lambda^(-h). Correction coefficients are
    retained, and the residual spectrum weights each term by its coefficient's
    absolute value for the normwise error bound.
    """
    if c.get('format') == 'accuracy-controlled-construction-v3':
        # Partial inclusion-exclusion can leave signed coefficients other than one.
        # The normwise approximation bound uses their ABSOLUTE values.
        sys.path.insert(0,str(PAPER/'search_src'))
        from accuracy_controlled import Geometry, analyze, raw_powers, validate_certificate
        validate_certificate(c)
        geo=Geometry.build(c['family'],int(c['d']))
        Q={sum(1<<i for i in p) for p in c['correction_optimization']['support']}
        info=analyze(geo,raw_powers(c),c['accuracy']['target_fraction'],Q)
        degrees=Counter()
        for (e,t,coef),num in info['spectrum'].items():
            degrees[(e,t)]+=abs(coef)*num
        support=c['correction_optimization']['support']
        return dict(kind='centered',family=c['family'],d=geo.d,p=geo.m,
            exact=not info['survivors'],balanced=c['balanced'],correction_free=not Q,
            support=support,coefficients=[str((-1)**len(p)) for p in support],
            powers=c['accuracy']['normalized_powers'],h=str(info['h']),theta=str(info['theta']),
            power_source='exact rational accuracy-controlled certificate',
            residual_spectrum=[dict(power=str(e),replicated=t,count=num)
                for (e,t),num in sorted(degrees.items())],
            residual_count_semantics='absolute-coefficient weighted count',
            signed_residual_spectrum=c['accuracy']['residual_spectrum'],
            suggested_n=int(c.get('provenance',{}).get('objective_n',11)),sources=[source])
    fam=[[sorted(map(int,p)) for p in t] for t in c['family']]
    d=int(c['d'])
    m=len(fam)
    sets=[[set(p) for p in t] for t in fam]
    assert all(len(set.union(*t))==d and sum(map(len,t))==d for t in sets)
    assert all(len({tuple(t[j]) for t in fam})==m for j in range(3))
    bad,rep=mixed_triples(fam,d)
    cf=bool(c.get('grading',{}).get('correction_free',c.get('correction_free',False)))
    triples=bad+rep if cf else bad
    height=c.get('shifted_height') or c.get('report',{}).get('shifted_height')
    if not triples:
        powers=[[Fraction(0)]*m for _ in range(3)]
        h=Fraction(0)
        power_source='exact: no remaining mixed terms'
    elif height and all(k in height for k in ['A','B','C']):
        powers=[[frac(x) for x in height[k]] for k in ['A','B','C']]
        h=frac(height['H'])
        power_source='saved normalized powers'
    else:
        pots=c.get('potentials') or c.get('grading',{}).get('potentials')
        if pots is None:
            raise ValueError(f'Missing powers in {source}')
        raw=[[frac(t[0]) for t in pots],[frac(t[1]) for t in pots],[-frac(t[0])-frac(t[1]) for t in pots]]
        gap=min(raw[0][i]+raw[1][j]+raw[2][k] for i,j,k,_ in triples)
        assert gap>0,(source,gap)
        powers=[[(v-min(row))/gap for v in row] for row in raw]
        h=-sum(min(row) for row in raw)/gap
        power_source='saved integer powers, shifted and divided by their smallest gap'
    assert all(min(row)==0 for row in powers),(source,'normalization')
    assert all(sum(powers[j][i] for j in range(3))==h for i in range(m))
    degrees=Counter()
    for i,j,k,t in triples:
        e=powers[0][i]+powers[1][j]+powers[2][k]-h
        assert e>=1,(source,e)
        degrees[(e,t)]+=1
    if triples:
        assert min(e for e,t in degrees)==1,(source,'gap not normalized')
    if cf:
        support=[]
        coefs=[]
    else:
        opt=c.get('correction_optimization') or {}
        if 'support' in opt:
            support=sorted([tuple(sorted(p)) for p in opt['support']],key=lambda p:(len(p),p))
            rawco=opt.get('normalized_coefficients',{})
            coefs=[frac(rawco.get(','.join(map(str,p)),(-1)**len(p))) for p in support]
        else:
            ff=[tuple(frozenset(p) for p in t) for t in fam]
            natural=correction_census(ff,d)
            target={str(k):v for k,v in Counter(map(len,natural)).items()}
            if target==c.get('census',{}):
                support=sorted(map(tuple,map(sorted,natural)),key=lambda p:(len(p),p))
                coefs=[Fraction((-1)**len(p)) for p in support]
            else:
                opt=optimize_correction_support(ff,d,max(2,int(c.get('optimal_n',12))))
                support=sorted(map(tuple,map(sorted,opt.support)),key=lambda p:(len(p),p))
                coefs=[opt.normalized[frozenset(p)] for p in support]
        assert {str(k):v for k,v in Counter(map(len,support)).items()}==c.get('census',{}),(source,'census')
        for i,j,k,_ in rep:
            T=sets[i][0]&sets[j][1]&sets[k][2]
            assert 1+sum(c for p,c in zip(support,coefs) if set(p)<=T)==0,(source,'correction')
    return dict(kind='centered',family=fam,d=d,p=m,exact=not triples,
       balanced=all(len(p)*3==d for t in fam for p in t),correction_free=cf,
       support=[list(p) for p in support],coefficients=list(map(str,coefs)),
       powers=[[str(x) for x in row] for row in powers],h=str(h),theta=str(1/(1+h)),
       power_source=power_source,
       residual_spectrum=[dict(power=str(e),replicated=t,count=num) for (e,t),num in sorted(degrees.items())],
       suggested_n=int(c.get('optimal_n') or 11),sources=[source])

def identity_key(c):
    # Preserve distinct stored gradings, even for the same support.
    """Serialize the algebraic construction fields used to identify duplicate norm calculations."""
    return json.dumps({k:c[k] for k in ['kind','d','family','support','coefficients','powers']},sort_keys=True)

def catalog():
    """Derive norm-analysis records and source hashes for all cited constructions.

    Load readable complete and incomplete definitions through the published index.
    Complete records are grouped by identical algebraic data; incomplete records
    store the three arrays of local variable labels. Return the derived catalogue
    and its source-path/checksum list.
    """
    entries={}
    known={}
    inputs=[]
    from release_data import complete_paths, source_path, INCOMPLETE, read_record
    paths=complete_paths()+[source_path(name) for name in INCOMPLETE]
    for path in paths:
        if path.name.endswith('.validation.json'):
            continue
        raw=read_record(path)
        rel=str(path.relative_to(PAPER))
        if 'family' in raw:
            c=canonical_complete(raw,rel)
            key=identity_key(c)
            if key in known:
                entries[known[key]]['sources'].append(rel)
            else:
                name=path.stem
                if name.startswith('old_results_'):
                    name=name[len('old_results_'):]
                if name in entries:
                    name+='_'+hashlib.sha256(key.encode()).hexdigest()[:8]
                c['id']=name
                entries[name]=c
                known[key]=name
            inputs.append(dict(path=rel,sha256=hashlib.sha256(path.read_bytes()).hexdigest()))
        elif raw.get('format')=='fixed-batch-frontier-v1':
            for batch,rec in sorted(raw['records'].items(),key=lambda t:int(t[0])):
                c0=dict(rec,d=raw['d'],grading={'correction_free':rec.get('correction_free',False)})
                c=canonical_complete(c0,rel+'#'+batch)
                key=identity_key(c)
                if key in known:
                    entries[known[key]]['sources'].append(rel+'#'+batch)
                else:
                    name=path.stem+'_p'+batch
                    c['id']=name
                    entries[name]=c
                    known[key]=name
            inputs.append(dict(path=rel,sha256=hashlib.sha256(path.read_bytes()).hexdigest()))
        elif raw.get('format')=='big-cw-construction-v1':
            terms=raw['terms']
            d=int(raw['d'])
            labels=[]
            for axis,omit in enumerate(['U','V','W']):
                rows=[]
                for t in terms:
                    active=set(t['U'])|set(t['V'])|set(t['W'])
                    omitset=set(t[omit])
                    bar=set(t['bar'+omit])
                    rows.append([1 if k in active-omitset else 2 if k in bar else 0 for k in range(d)])
                assert len({tuple(x) for x in rows})==len(rows)
                labels.append(rows)
            entries[path.stem]=dict(id=path.stem,kind='big_cw',d=d,p=len(terms),labels=labels,
              shapes=[[len(t[k]) for k in ['U','V','W']] for t in terms],
              suggested_n=int(raw['metadata'].get('optimal_n') or 12),sources=[rel])
            inputs.append(dict(path=rel,sha256=hashlib.sha256(path.read_bytes()).hexdigest()))
    return entries,inputs

def classical_sigma(c,n):
    """Compute the classical factor-norm product from the largest part size on each variable space."""
    shapes=np.array([[len(p) for p in t] for t in c['family']] if c['kind']=='centered' else c['shapes'])
    return n**(0.5*sum(shapes.max(axis=0)))

@lru_cache(maxsize=256)
def _geom_cache(key,n):
    """Compute log Gram-block coefficients and shifted exponent arrays for fixed n.

    The coefficient for tensor t sums the main aggregate and applicable correction
    contributions (n+1)^(|U_t|-|P|/3), with absolute coefficient scaling. Return
    arrays of shape (3,p), cached by the construction's algebraic fields.
    """
    c=json.loads(key)
    a=n+1.
    m=c['p']
    parts=c['family']
    co=[1.]+[abs(float(Fraction(v)))**(2/3) for v in c['coefficients']]
    pp=[set()]+[set(p) for p in c['support']]
    vals=np.zeros((3,m))
    for j in range(3):
        for t in range(m):
            subset=set(parts[t][j])
            u=len(subset)
            vals[j,t]=sum(v*a**(u-len(P)/3) for P,v in zip(pp,co) if P<=subset)
    powers=np.array([[float(Fraction(v)) for v in row] for row in c['powers']])
    return np.log(vals),powers

def geom(c,n):
    """Return the cached three arrays of log Gram coefficients and normalized shifted powers."""
    return _geom_cache(json.dumps({k:c[k] for k in ['p','family','support','coefficients','powers']},sort_keys=True),n)

def log_sigma(c,n,s=0.):
    """s=-log(lambda). Computed without constructing enormous CP matrices."""
    logdiag,powers=geom(c,n)
    return 0.5*np.max(logdiag-2*powers*s,axis=1).sum()+float(Fraction(c['h']))*s

def log_weighted_sigma(c,n,s=0.):
    """Same support and parameter powers, using the padded weighted factors."""
    sizes=np.array([[len(t[j]) for t in c['family']] for j in range(3)])
    powers=np.array([[float(Fraction(v)) for v in row] for row in c['powers']])
    a=n+1.
    base=a+a**(2/3)
    return float(0.5*np.max(sizes*math.log(base)-2*powers*s,axis=1).sum()+float(Fraction(c['h']))*s)

def sigma0(c,n):
    """Take the maximal Gram coefficient among zero shifted exponents on each factor to obtain sigma_0."""
    logdiag,powers=geom(c,n)
    return math.exp(0.5*sum(np.max(logdiag[j,powers[j]==0]) for j in range(3)))

def approximation(c,n,s):
    """Evaluate beta(lambda) from absolute residual coefficients at lambda=exp(-s)."""
    if not c['residual_spectrum']:
        return 0.
    return sum(v['count']*(n+1)**v['replicated']*math.exp(-float(Fraction(v['power']))*s) for v in c['residual_spectrum'])

def log_approx(c,n,s):
    """Evaluate log(beta(exp(-s))) by log-sum-exp, returning -infinity for an exact construction."""
    if not c['residual_spectrum']:
        return -math.inf
    return float(logsumexp([math.log(v['count'])+v['replicated']*math.log(n+1)-float(Fraction(v['power']))*s for v in c['residual_spectrum']]))

def leading_bias(c,n):
    """Evaluate beta_prime(0) from normalized residual terms of degree one."""
    return sum(v['count']*(n+1)**v['replicated'] for v in c['residual_spectrum'] if Fraction(v['power'])==1)

def rounding_coefficients(epsilon):
    """Return k=(1+epsilon)^3 and q=k-1 without cancellation."""
    if not math.isfinite(epsilon) or not 0 < epsilon < 1:
        raise ValueError('epsilon must be finite and lie in (0,1)')
    logk = 3 * math.log1p(epsilon)
    return math.exp(logk), math.expm1(logk)


def classical_error_bound(c, n, epsilon):
    """Bound normalized by ||x|| ||y|| for the classical algorithm."""
    k, q = rounding_coefficients(epsilon)
    return q * (1 + k * classical_sigma(c, n))


def log_error_bound(c, n, s, epsilon):
    """Uploaded roundoff model, with s=-log(lambda).

    The bound is k*beta(lambda) + (k-1)*(1+k*sigma(lambda)),
    where k=(1+epsilon)^3. Input/output rounding is separated from
    amplification of the three intermediate rounding errors.
    """
    k, q = rounding_coefficients(epsilon)
    logk = 3 * math.log1p(epsilon)
    return float(np.logaddexp(
        logk + log_approx(c, n, s),
        math.log(q) + np.logaddexp(0.0, logk + log_sigma(c, n, s))))


def choose_parameter(c, n, epsilon):
    """Leading-term balance and minimization of the full proved model bound."""
    rounding_coefficients(epsilon)  # Validate before handling exact cases.
    h = float(Fraction(c['h']))
    sig0 = sigma0(c, n)
    if c['exact']:
        err = math.exp(log_error_bound(c, n, 0.0, epsilon))
        return dict(lambda_balance=1., lambda_full=1., error_balance=err,
                    error_full=err, balance_over_full=1.,
                    leading_balance_over_optimal=1.)
    b = leading_bias(c, n)
    if b <= 0 or h <= 0:
        raise ValueError('A nonexact normalized construction requires beta_prime_0>0 and h>0')
    s = max(0., (math.log(b)-math.log(3*epsilon)-math.log(sig0))/(h+1))
    def objective(t):
        """Return the log finite-precision error bound at t=-log(lambda) for scalar minimization."""
        return log_error_bound(c, n, t, epsilon)
    upper = max(50., s+10.)
    res = minimize_scalar(objective, bounds=(0, upper), method='bounded',
                          options={'xatol': 1e-10})
    vals = [(0., objective(0.)), (res.x, res.fun), (s, objective(s))]
    xopt, err = min(vals, key=lambda v: v[1])
    lead_ratio = 2*h**(h/(h+1))/(h+1)
    return dict(lambda_balance=math.exp(-s), lambda_full=math.exp(-xopt),
                error_balance=math.exp(objective(s)), error_full=math.exp(err),
                balance_over_full=math.exp(objective(s)-err),
                leading_balance_over_optimal=lead_ratio)

# Symmetry-reduced Gram calculation for the supplied rational big-CW degeneration.
def big_local_gram(n,lam):
    """Form the rational big-CW Gram matrix on the scalar, uniform-middle, and extra-index directions."""
    if not(0<lam<1/n):
        raise ValueError('big-CW evaluation requires 0 < lambda < 1/n')
    t=1-n*lam
    return np.array([[n*lam**(-4/3)+lam**-2*(1+t**(2/3)),math.sqrt(n)*(lam**(-1/3)+1),lam*t**(-1/3)],
      [math.sqrt(n)*(lam**(-1/3)+1),lam**(2/3)+n*lam**2,0.],
      [lam*t**(-1/3),0.,lam**4*t**(-4/3)]])

def big_sigma(c,n,lam):
    """Compute the three restricted big-CW factor norms from their reduced Gram matrices.

    Each entry is the product of the one-coordinate Gram entries selected by a
    pair of variable-label words. The largest eigenvalue gives the squared norm
    for that variable space; return both the product and individual norms.
    """
    H=big_local_gram(n,lam)
    norms=[]
    for labels in c['labels']:
        labels=np.array(labels)
        G=np.ones((len(labels),len(labels)))
        for j in range(c['d']):
            G*=H[labels[:,j,None],labels[None,:,j]]
        ev=np.linalg.eigvalsh(G)[-1]
        norms.append(math.sqrt(max(0,ev)))
    return float(np.prod(norms)),norms

def big_leading(c,n):
    # Powers below have denominator three. Leading coefficients of local Gram entries.
    """Extract the leading growth exponent and coefficient from the restricted big-CW Gram entries."""
    powers=np.array([[-6,-1,3],[-1,2,10000],[3,10000,12]])
    coeff=np.array([[2.,math.sqrt(n),1.],[math.sqrt(n),1.,0.],[1.,0.,1.]])
    ex=[]
    norms=[]
    for labels in c['labels']:
        labels=np.array(labels)
        G=np.ones((len(labels),len(labels)))
        exp=np.zeros_like(G,dtype=int)
        for j in range(c['d']):
            G*=coeff[labels[:,j,None],labels[None,:,j]]
            exp+=powers[labels[:,j,None],labels[None,:,j]]
        low=min(exp[i,i] for i in range(len(labels)))
        G=np.where(exp==low,G,0.)
        assert not np.any((exp<low)&(G!=0))
        ex.append(Fraction(low,6))
        norms.append(math.sqrt(max(0,np.linalg.eigvalsh(G)[-1])))
    return -sum(ex),float(np.prod(norms))

def csv_write(path,rows):
    """Write a list of numerical comparison dictionaries as a CSV with their shared column order."""
    if not rows:
        return
    with path.open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]),lineterminator='\n')
        w.writeheader()
        w.writerows(rows)

if __name__=='__main__':
    constructions,inputs=catalog()
    (OUT/'sigma_catalogue.json').write_text(json.dumps(dict(constructions=constructions,inputs=inputs),indent=2)+'\n')
    print('Canonical spectral/approximation data:',len(constructions))


==> anc/search_src/extended/table_output.py <==
"""Write regenerated LaTeX comparison tables beneath anc/build/generated/."""
from pathlib import Path

OUTPUT = Path(__file__).resolve().parents[2] / "build" / "generated"


def write_generated_table(name: str, content: str) -> Path:
    """Write a named table fragment and return its path for manuscript comparison.

    Names consist of letters, digits, underscores, or hyphens. The three
    numerical-table generators use this function to emit their computed
    tabular entries and captions under build/generated/.
    """
    if not name or any(c not in "abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789_-" for c in name):
        raise ValueError("Invalid generated-table name")
    OUTPUT.mkdir(parents=True, exist_ok=True)
    path = OUTPUT / (name + ".tex")
    path.write_text(content.strip("\n") + "\n", encoding="utf-8")
    print("Wrote", path)
    return path


==> anc/search_src/extended/tex_utils.py <==
"""TeX formatting shared by the manuscript table generators."""
from fractions import Fraction
def ftex(x):
    """Format a rational number as an integer or LaTeX fraction."""
    v=Fraction(x)
    return str(v.numerator) if v.denominator==1 else rf'\frac{{{v.numerator}}}{{{v.denominator}}}'


==> anc/search_src/grading_tools.py <==
#!/usr/bin/env python3
"""Certified grading and correction tools for tripartition constructions.

A tripartition is represented as a triple (U,V,W) of frozensets.  For a
selected family F, a non-diagonal combination (U_i,V_j,W_k) is

* linearly reducible if some coordinate has multiplicity 2;
* replicated if no coordinate has multiplicity 2 and some coordinate has
  multiplicity 3;
* bad if every coordinate has multiplicity at most 1.

A grading consists of integer pairs (a_t,b_t), with c_t=-a_t-b_t, such that
all selected bad combinations have positive degree a_i+b_j-a_k-b_k.
The routines below find minimum-K certificates, minimize the actual positive
degree range, compute the reduced correction census, and verify certificates.
"""
from __future__ import annotations

from collections import Counter, defaultdict
from dataclasses import dataclass
from fractions import Fraction
import itertools
import math
from typing import Dict, Iterable, List, Optional, Sequence, Tuple

import numpy as np

Tripartition = Tuple[frozenset[int], frozenset[int], frozenset[int]]
Triple = Tuple[int, int, int]


def multiplicities(family: Sequence[Tripartition], i: int, j: int, k: int, d: int) -> Tuple[int, ...]:
    """Return eta_r, the number of selected omitted-coordinate sets containing each r."""
    U, V, W = family[i][0], family[j][1], family[k][2]
    return tuple(int(r in U) + int(r in V) + int(r in W) for r in range(d))


def projections_injective(family: Sequence[Tripartition]) -> bool:
    """Check that each variable space uses distinct omitted-coordinate labels."""
    return all(len({t[role] for t in family}) == len(family) for role in range(3))


def bad_triples(family: Sequence[Tripartition], d: int, balanced: Optional[bool] = None) -> List[Triple]:
    """Return all non-diagonal bad combinations.

    In the balanced case bad is equivalent to compatible, and a U,V pair
    determines the required W.  The lookup implementation is quadratic in
    |family|.  The general implementation includes deficient combinations.
    """
    m = len(family)
    if balanced is None:
        sizes = {(len(t[0]), len(t[1]), len(t[2])) for t in family}
        if not sizes:
            balanced = True
        else:
            size = next(iter(sizes))
            balanced = (
                len(sizes) == 1
                and size[0] == size[1] == size[2]
                and sum(size) == d
            )

    if balanced:
        full = frozenset(range(d))
        w_map: Dict[frozenset[int], List[int]] = defaultdict(list)
        for k, term in enumerate(family):
            w_map[term[2]].append(k)
        out: List[Triple] = []
        for i, term_i in enumerate(family):
            U = term_i[0]
            for j, term_j in enumerate(family):
                V = term_j[1]
                if U & V:
                    continue
                required = full - U - V
                for k in w_map.get(required, ()):  # compatible third projection
                    if not (i == j == k):
                        out.append((i, j, k))
        return out

    out = []
    for i, term_i in enumerate(family):
        U = term_i[0]
        for j, term_j in enumerate(family):
            V = term_j[1]
            if U & V:
                continue
            used = U | V
            for k, term_k in enumerate(family):
                if i == j == k:
                    continue
                if not (used & term_k[2]):
                    out.append((i, j, k))
    return out


def replicated_triples(family: Sequence[Tripartition], d: int) -> List[Triple]:
    """Enumerate non-diagonal triples with replicated coordinates and no multiplicity-two coordinate."""
    out: List[Triple] = []
    m = len(family)
    for i in range(m):
        for j in range(m):
            for k in range(m):
                if i == j == k:
                    continue
                mu = multiplicities(family, i, j, k, d)
                if 2 not in mu and 3 in mu:
                    out.append((i, j, k))
    return out


def linearly_reducible_count(family: Sequence[Tripartition], d: int) -> int:
    """Count non-diagonal triples annihilated by a coordinate of multiplicity two."""
    m = len(family)
    count = 0
    for i in range(m):
        for j in range(m):
            for k in range(m):
                if i == j == k:
                    continue
                if 2 in multiplicities(family, i, j, k, d):
                    count += 1
    return count


def _nonempty_subsets(S: Iterable[int]) -> set[frozenset[int]]:
    """Yield all nonempty frozenset subsets of a coordinate set."""
    vals = sorted(S)
    return {
        frozenset(c)
        for size in range(1, len(vals) + 1)
        for c in itertools.combinations(vals, size)
    }


def raw_census(family: Sequence[Tripartition]) -> set[frozenset[int]]:
    """The role-projection census used in the earlier draft."""
    if not family:
        return set()
    role_sets = []
    for role in range(3):
        union: set[frozenset[int]] = set()
        for term in family:
            union.update(_nonempty_subsets(term[role]))
        role_sets.append(union)
    return role_sets[0] & role_sets[1] & role_sets[2]


def replicated_intersections(family: Sequence[Tripartition], d: int) -> set[frozenset[int]]:
    """Collect the distinct replicated-coordinate sets among mixed products surviving centering."""
    return {
        family[i][0] & family[j][1] & family[k][2]
        for i, j, k in replicated_triples(family, d)
    }


def correction_census(family: Sequence[Tripartition], d: int) -> set[frozenset[int]]:
    """Minimal universal inclusion--exclusion census for actual replicated terms.

    Only nonempty subsets of intersections that actually occur in replicated
    combinations are required.  This is always contained in raw_census().
    """
    intersections = replicated_intersections(family, d)
    if not intersections:
        return set()
    out: set[frozenset[int]] = set()
    for T in intersections:
        out.update(_nonempty_subsets(T))
    return out


def census_additions_for_candidate(
    family: Sequence[Tripartition],
    candidate: Tripartition,
    d: int,
    current_census: Optional[set[frozenset[int]]] = None,
) -> set[frozenset[int]]:
    """Return new correction sets created by adjoining one term.

    Only triples in which the new term appears in at least one projection need
    to be inspected, reducing a marginal-rank query from cubic to quadratic
    time in the current family size.
    """
    combined = list(family) + [candidate]
    new_index = len(family)
    existing = current_census if current_census is not None else correction_census(family, d)
    additions: set[frozenset[int]] = set()
    for i in range(new_index + 1):
        for j in range(new_index + 1):
            for k in range(new_index + 1):
                if new_index not in (i, j, k) or i == j == k:
                    continue
                mu = multiplicities(combined, i, j, k, d)
                if 2 in mu or 3 not in mu:
                    continue
                T = combined[i][0] & combined[j][1] & combined[k][2]
                additions.update(_nonempty_subsets(T))
    return additions - existing


def census_counts(census: Iterable[frozenset[int]]) -> Dict[int, int]:
    """Count distinct correction sets by their cardinality."""
    counts = Counter(len(P) for P in census)
    return dict(sorted(counts.items()))


def correction_rank(n: int, d: int, census: Iterable[frozenset[int]]) -> int:
    """Evaluate the main aggregate plus correction costs for a set-based correction family."""
    return (n + 1) ** d + sum((n + 1) ** (d - len(P)) for P in census)


def padded_rank(n: int, d: int) -> int:
    """Return the (n+2)^d multiplication budget of the padded weighted aggregate."""
    return (n + 2) ** d


def census_dominates_padded(n: int, d: int, census: Iterable[frozenset[int]]) -> bool:
    """Check that the explicit correction budget is at most the full padded budget."""
    return correction_rank(n, d, census) <= padded_rank(n, d)


def correction_coefficients_forced(family: Sequence[Tripartition], d: int) -> bool:
    """Whether the inclusion--exclusion coefficients are uniquely forced.

    If every set in the reduced census itself occurs as a replicated
    intersection, the triangular system over subset inclusion has the unique
    Möbius solution (-1)^|P|.
    """
    return replicated_intersections(family, d) == correction_census(family, d)


@dataclass
class CorrectionSolution:
    """Exactly verified correction coefficients.

    ``normalized[P]`` is the coefficient after dividing the aggregate
    coefficient by ``(n+1)^|P|``.  Thus the actual coefficient multiplying
    the correction aggregate at ``P`` is

        normalized[P] * (n+1)^|P|.

    The multiplication cost depends only on ``support``.  ``optimal`` is True
    only when uniqueness of the full Möbius solution proves that no correction
    can be removed; the greedy routine otherwise makes no optimality claim.
    """

    support: set[frozenset[int]]
    normalized: Dict[frozenset[int], Fraction]
    cost: int
    optimal: bool
    method: str


def verify_correction_solution(
    family: Sequence[Tripartition],
    d: int,
    normalized: Dict[frozenset[int], Fraction],
) -> Tuple[bool, str]:
    """Verify the replicated-term cancellation equations exactly."""
    for T in replicated_intersections(family, d):
        total = Fraction(1)
        total += sum((coef for P, coef in normalized.items() if P <= T), Fraction(0))
        if total != 0:
            return False, f"intersection {sorted(T)} has residual {total}"
    return True, "ok"


def _exact_linear_solution(
    intersections: Sequence[frozenset[int]],
    support: Sequence[frozenset[int]],
) -> Optional[Dict[frozenset[int], Fraction]]:
    """Return one exact rational solution, or None if the support is infeasible."""
    if not intersections:
        return {}
    if not support:
        return None
    try:
        import sympy as sp
    except ImportError as exc:  # pragma: no cover
        raise RuntimeError("SymPy is required for sparse correction optimization") from exc

    A = sp.Matrix([[int(P <= T) for P in support] for T in intersections])
    rhs = sp.Matrix([-1] * len(intersections))
    if A.rank() != A.row_join(rhs).rank():
        return None
    solution = sp.linsolve((A, rhs))
    if solution is sp.EmptySet:
        return None
    vector = next(iter(solution))
    free = sorted(set().union(*(entry.free_symbols for entry in vector)), key=str)
    substitutions = {symbol: 0 for symbol in free}
    vector = [sp.simplify(entry.subs(substitutions)) for entry in vector]
    out: Dict[frozenset[int], Fraction] = {}
    for P, value in zip(support, vector):
        value = sp.Rational(value)
        coefficient = Fraction(int(value.p), int(value.q))
        if coefficient:
            out[P] = coefficient
    return out


def optimize_correction_support(
    family: Sequence[Tripartition],
    d: int,
    n: int,
) -> CorrectionSolution:
    """Remove unnecessary correction aggregates with exact verification.

    If every member of the reduced census occurs as an actual replicated
    intersection, Möbius inversion proves that the full census and its
    coefficients are forced.  Otherwise, correction sets are considered in
    decreasing multiplication cost and greedily removed whenever the remaining
    exact linear system is feasible.  The latter is a certified feasible
    solution but is not claimed globally optimal.
    """
    census = correction_census(family, d)
    if not census:
        return CorrectionSolution(set(), {}, (n + 1) ** d, True, "empty")

    if correction_coefficients_forced(family, d):
        normalized = {P: Fraction((-1) ** len(P)) for P in census}
        ok, message = verify_correction_solution(family, d, normalized)
        if not ok:  # pragma: no cover - defensive
            raise AssertionError(message)
        return CorrectionSolution(
            set(census),
            normalized,
            correction_rank(n, d, census),
            True,
            "forced Möbius solution",
        )

    intersections = sorted(replicated_intersections(family, d), key=lambda S: (len(S), tuple(sorted(S))))
    support = sorted(census, key=lambda S: (len(S), tuple(sorted(S))))
    # Smaller sets are more expensive, so attempt to remove them first.
    for P in sorted(list(support), key=lambda S: (-(n + 1) ** (d - len(S)), len(S), tuple(sorted(S)))):
        trial = [Q for Q in support if Q != P]
        if _exact_linear_solution(intersections, trial) is not None:
            support = trial
    normalized = _exact_linear_solution(intersections, support)
    if normalized is None:  # pragma: no cover - full census is always feasible
        raise AssertionError("full correction census unexpectedly infeasible")
    ok, message = verify_correction_solution(family, d, normalized)
    if not ok:  # pragma: no cover - defensive
        raise AssertionError(message)
    actual_support = set(normalized)
    return CorrectionSolution(
        actual_support,
        normalized,
        correction_rank(n, d, actual_support),
        False,
        "greedy exact support reduction",
    )


def grading_degrees(potentials: Sequence[Tuple[int, int]], triples: Sequence[Triple]) -> List[int]:
    """Evaluate a_i+b_j-a_k-b_k for the given mixed triples and exponent pairs."""
    return [
        potentials[i][0] + potentials[j][1] - potentials[k][0] - potentials[k][1]
        for i, j, k in triples
    ]


def verify_grading(
    family: Sequence[Tripartition],
    d: int,
    potentials: Sequence[Tuple[int, int]],
    include_replicated: bool = False,
) -> Tuple[bool, str, Dict[int, int]]:
    """Check a nonnegative exponent-pair grading against the required mixed triples.

    The implicit third exponent is -a_t-b_t. All required mixed degrees must be
    at least one. include_replicated extends the checked triples to include
    replicated terms, corresponding to a correction-free construction.
    """
    if len(potentials) != len(family):
        return False, "wrong number of grading pairs", {}
    if any(a < 0 or b < 0 for a, b in potentials):
        return False, "grading pairs must be nonnegative", {}
    triples = bad_triples(family, d)
    if include_replicated:
        triples = triples + replicated_triples(family, d)
    degrees = grading_degrees(potentials, triples)
    for triple, degree in zip(triples, degrees):
        if degree < 1:
            return False, f"combination {triple} has degree {degree}", dict(Counter(degrees))
    return True, "ok", dict(sorted(Counter(degrees).items()))


@dataclass
class GradingCertificate:
    """Integer exponent pairs, their height, and exact mixed-degree statistics."""
    potentials: List[Tuple[int, int]]
    K: int
    max_degree: int
    degree_counts: Dict[int, int]
    bad_count: int
    replicated_count: int
    include_replicated: bool = False


def _solve_milp(
    family: Sequence[Tripartition],
    d: int,
    triples: Sequence[Triple],
    fixed_K: Optional[int],
    minimize_degree: bool,
    time_limit: float,
) -> Optional[GradingCertificate]:
    """Solve the integer grading constraints for height or maximum residual degree.

    Variables are nonnegative a_t,b_t, height K, and optionally degree D.
    Rows impose a_t+b_t<=K and degree>=1 on each required mixed triple.
    Rounded integer solutions are packaged with their degree counts.
    """
    try:
        from scipy.optimize import Bounds, LinearConstraint, milp
    except ImportError as exc:  # pragma: no cover
        raise RuntimeError("SciPy is required for certified grading optimization") from exc

    m = len(family)
    if not triples:
        pots = [(0, 0)] * m
        return GradingCertificate(pots, 0, 0, {}, 0, len(replicated_triples(family, d)))

    K_index = 2 * m
    D_index = K_index + 1
    nvars = 2 * m + 1 + int(minimize_degree)
    objective = np.zeros(nvars)
    objective[D_index if minimize_degree else K_index] = 1.0
    lower = np.zeros(nvars)
    upper = np.full(nvars, np.inf)
    if fixed_K is not None:
        lower[K_index] = fixed_K
        upper[K_index] = fixed_K

    rows: List[np.ndarray] = []
    lows: List[float] = []
    highs: List[float] = []

    for t in range(m):
        row = np.zeros(nvars)
        row[t] = 1
        row[m + t] = 1
        row[K_index] = -1
        rows.append(row)
        lows.append(-np.inf)
        highs.append(0)

    for i, j, k in triples:
        row = np.zeros(nvars)
        row[i] += 1
        row[m + j] += 1
        row[k] -= 1
        row[m + k] -= 1
        rows.append(row)
        lows.append(1)
        highs.append(np.inf)
        if minimize_degree:
            upper_row = row.copy()
            upper_row[D_index] -= 1
            rows.append(upper_row)
            lows.append(-np.inf)
            highs.append(0)

    result = milp(
        objective,
        integrality=np.ones(nvars),
        bounds=Bounds(lower, upper),
        constraints=LinearConstraint(np.vstack(rows), np.asarray(lows), np.asarray(highs)),
        options={"time_limit": time_limit, "mip_rel_gap": 0.0},
    )
    if result.x is None or not result.success:
        return None

    values = np.rint(result.x).astype(int)
    potentials = [(int(values[t]), int(values[m + t])) for t in range(m)]
    degrees = grading_degrees(potentials, triples)
    return GradingCertificate(
        potentials=potentials,
        K=max(a + b for a, b in potentials),
        max_degree=max(degrees, default=0),
        degree_counts=dict(sorted(Counter(degrees).items())),
        bad_count=len(bad_triples(family, d)),
        replicated_count=len(replicated_triples(family, d)),
    )


def minimum_integer_grading(
    family: Sequence[Tripartition],
    d: int,
    include_replicated: bool = False,
    time_limit: float = 120.0,
    minimize_actual_degree: bool = True,
) -> Optional[GradingCertificate]:
    """Find minimum K, then (optionally) minimum maximum surviving degree."""
    triples = bad_triples(family, d)
    if include_replicated:
        triples = triples + replicated_triples(family, d)
    first = _solve_milp(family, d, triples, None, False, time_limit)
    if first is None:
        return None
    first.include_replicated = include_replicated
    if minimize_actual_degree and triples:
        second = _solve_milp(family, d, triples, first.K, True, time_limit)
        if second is not None:
            second.include_replicated = include_replicated
            return second
    return first


def rational_grading_feasible(
    family: Sequence[Tripartition],
    d: int,
    include_replicated: bool = False,
    time_limit: float = 2.0,
) -> bool:
    """Fast feasibility test without a prescribed K.

    A rational solution can be scaled to an integer grading; global shifts of
    the a- and b-potentials then put it in the nonnegative triangular form.
    """
    if not projections_injective(family):
        return False
    triples = bad_triples(family, d)
    if include_replicated:
        triples = triples + replicated_triples(family, d)
    if not triples:
        return True
    try:
        from scipy.optimize import linprog
    except ImportError as exc:  # pragma: no cover
        raise RuntimeError("SciPy is required for rational grading feasibility") from exc
    m = len(family)
    A = np.zeros((len(triples), 2 * m))
    for q, (i, j, k) in enumerate(triples):
        A[q, i] -= 1
        A[q, m + j] -= 1
        A[q, k] += 1
        A[q, m + k] += 1
    equality = np.zeros((2, 2 * m))
    equality[0, 0] = 1
    equality[1, m] = 1
    result = linprog(
        np.zeros(2 * m),
        A_ub=A,
        b_ub=-np.ones(len(triples)),
        A_eq=equality,
        b_eq=np.zeros(2),
        bounds=[(None, None)] * (2 * m),
        method="highs",
        options={"time_limit": time_limit},
    )
    return bool(result.success)


def interpolation_weights(max_degree: int) -> List[int]:
    """Weights recovering p(0) from p(1),...,p(max_degree+1)."""
    if max_degree < 0:
        raise ValueError("max_degree must be nonnegative")
    return [((-1) ** (j - 1)) * math.comb(max_degree + 1, j) for j in range(1, max_degree + 2)]




def positive_degree_spectrum(degree_counts: Dict[int, int]) -> List[int]:
    """Return the sorted positive residual degrees with nonzero multiplicity."""
    return sorted(int(d) for d, count in degree_counts.items() if int(d) > 0 and count)


def minimal_fourier_filter(degrees: Iterable[int], search_limit: int = 512) -> int:
    """Smallest q>=2 such that no positive degree is 0 modulo q.

    Averaging over q-th roots of unity then extracts the degree-zero part.
    Returns 1 if there are no positive degrees.
    """
    degs = [abs(int(d)) for d in degrees if int(d) != 0]
    if not degs:
        return 1
    for q in range(2, search_limit + 1):
        if all(d % q for d in degs):
            return q
    return 0


def optimal_shifted_height(
    family: Sequence[Tripartition],
    d: int,
    include_replicated: bool = False,
    time_limit: float = 5.0,
) -> Optional[Dict[str, object]]:
    """Minimize the numerical height H after shifting exponents.

    Variables A_t,B_t,C_t,H are nonnegative.  Intended terms satisfy
    A_t+B_t+C_t=H; every surviving unwanted term satisfies
    A_i+B_j+C_k >= H+1.  The gap is normalized to one.
    """
    triples = bad_triples(family, d)
    if include_replicated:
        triples = triples + replicated_triples(family, d)
    m = len(family)
    if not triples:
        return {"H": 0.0, "precision_fraction": 1.0, "status": "no mixed terms"}
    try:
        from scipy.optimize import linprog
    except ImportError as exc:  # pragma: no cover
        raise RuntimeError("SciPy is required for shifted height optimization") from exc
    nvars = 3*m + 1
    Hidx = 3*m
    c = np.zeros(nvars)
    c[Hidx] = 1.0
    Aeq = []
    beq = []
    for t in range(m):
        row = np.zeros(nvars)
        row[t] = 1
        row[m+t] = 1
        row[2*m+t] = 1
        row[Hidx] = -1
        Aeq.append(row)
        beq.append(0.0)
    Aub = []
    bub = []
    for i,j,k in triples:
        row = np.zeros(nvars)
        row[i] = -1
        row[m+j] = -1
        row[2*m+k] = -1
        row[Hidx] = 1
        Aub.append(row)
        bub.append(-1.0)
    res = linprog(
        c,
        A_ub=np.asarray(Aub), b_ub=np.asarray(bub),
        A_eq=np.asarray(Aeq), b_eq=np.asarray(beq),
        bounds=[(0,None)]*nvars,
        method="highs",
        options={"time_limit": time_limit},
    )
    if not res.success:
        return None
    H = float(res.x[Hidx])
    frac = 1.0/(1.0+H) if H >= 0 else None
    return {
        "H": H,
        "precision_fraction": frac,
        "status": res.message,
        "A": [float(v) for v in res.x[:m]],
        "B": [float(v) for v in res.x[m:2*m]],
        "C": [float(v) for v in res.x[2*m:3*m]],
    }


def shifted_height_feasible(
    family: Sequence[Tripartition],
    d: int,
    max_height: float,
    include_replicated: bool = False,
    time_limit: float = 2.0,
) -> bool:
    """Test whether the fixed-support grading LP attains the requested normalized height."""
    info = optimal_shifted_height(family, d, include_replicated, time_limit)
    return bool(info is not None and float(info["H"]) <= max_height + 1e-8)


def construction_report(
    family: Sequence[Tripartition],
    d: int,
    potentials: Optional[Sequence[Tuple[int, int]]] = None,
    include_replicated: bool = False,
) -> Dict[str, object]:
    """Collect compatibility, correction, grading, and interpolation data for a support.

    When exponent pairs are supplied, include the remaining degree spectrum,
    coefficient-extraction counts, and a fixed-support continuous-height bound.
    This report describes the supplied family and grading.
    """
    bad = bad_triples(family, d)
    rep = replicated_triples(family, d)
    raw = raw_census(family)
    reduced = correction_census(family, d)
    report: Dict[str, object] = {
        "size": len(family),
        "d": d,
        "projection_injective": projections_injective(family),
        "bad_count": len(bad),
        "replicated_count": len(rep),
        "linearly_reducible_count": linearly_reducible_count(family, d),
        "raw_census": census_counts(raw),
        "census": census_counts(reduced),
        "raw_census_size": len(raw),
        "census_size": len(reduced),
        "census_reduction": len(raw) - len(reduced),
        "correction_coefficients_forced": correction_coefficients_forced(family, d),
    }
    if potentials is not None:
        ok, message, degree_counts = verify_grading(
            family, d, potentials, include_replicated=include_replicated
        )
        spectrum = positive_degree_spectrum(degree_counts)
        report.update({
            "grading_valid": ok,
            "grading_message": message,
            "K": max((a + b for a, b in potentials), default=0),
            "max_bad_degree": max(degree_counts, default=0),
            "degree_counts": degree_counts,
            "degree_spectrum": spectrum,
            "generic_sparse_evaluations": 1 + len(spectrum),
            "fourier_filter_evaluations": minimal_fourier_filter(spectrum),
            "exact_evaluations": max(degree_counts, default=0) + 1,
            "interpolation_weights": interpolation_weights(max(degree_counts, default=0)),
            "shifted_height": optimal_shifted_height(
                family, d, include_replicated=include_replicated, time_limit=5.0
            ),
        })
    return report


==> anc/search_src/release_data.py <==
"""Manuscript index and direct access to constructions/*.txt."""
from pathlib import Path
import csv
import sys
ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from construction_io import read_record

PAPER_ROOT = ROOT if (ROOT/'main.tex').is_file() else ROOT.parent
BUILD = ROOT/'build'
CONSTRUCTIONS = ROOT/'constructions'
with (ROOT/'auxiliary/construction_usage.csv').open() as stream:
    ROWS = list(csv.DictReader(stream))
BY_ID = {row['id']: row for row in ROWS}
PRINCIPAL = [row['id'] for row in ROWS if row['roles'] == 'principal comparison']
ADDITIONAL = ['br35full']
WEIGHTED = [row['id'] for row in ROWS if row['kind'] == 'weighted']
COMPLETE = [row['id'] for row in ROWS if row['kind'] in ('centered', 'unequal shape')]
INCOMPLETE = [row['id'] for row in ROWS if row['kind'] == 'incomplete']


def source_path(alias):
    """Return the readable file identified by the manuscript index."""
    return ROOT/BY_ID[alias]['source_file']


def read(alias):
    """Parse a published construction and derive its numerical record in memory."""
    return read_record(source_path(alias))


def complete_paths():
    """Return readable source paths for all cited complete-tripartition constructions."""
    return [source_path(alias) for alias in COMPLETE]


def weighted_paths():
    """Return readable source paths for the constructions used in the weighted comparison."""
    return [source_path(alias) for alias in WEIGHTED]


==> anc/search_src/search_big_cw.py <==
"""Search practical independent contractions in powers of the big CW tensor.

The program extends the balanced little-CW search in this directory.  A term is
represented by

    U ⊔ V ⊔ W = G,     barU ⊔ barV ⊔ barW = H,     G ⊔ H = [d],

and contributes a rectangular matrix multiplication tensor of volume ``n^|G|``.
The selected set is required to satisfy the full mixed cross-term condition.

Typical use
-----------

Seed from the manuscript's balanced N=2 little-CW search and augment by terms
with one inactive coordinate::

    python search_big_cw.py search --d 6 --seed-little-N 2 --defects 1 \
        --objective omega --n 18 --omega 2.77 --restarts 200 \
        --output results/d6_seeded.json

Search all defect-zero and defect-one terms::

    python search_big_cw.py search --d 6 --defects 0,1 \
        --objective omega --n 18 --omega 2.75 --restarts 200 \
        --output results/d6_h01.json

Run optional MILP refinement on a finite candidate pool::

    python search_big_cw.py search --d 6 --defects 0,1 --method milp \
        --objective omega --n 18 --omega 2.75 --time-limit 600 \
        --output results/d6_milp.json
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path
from typing import Dict, List, Mapping, Optional, Sequence, Tuple

from big_cw import (
    BigCWTerm,
    construction_counts,
    construction_shape_counts,
    iter_big_cw_terms,
    little_tripartitions_to_big_cw,
    load_construction_json,
    mask_to_list,
    milp_search,
    omega_weights,
    optimize_n_for_construction,
    random_stream_greedy_search,
    save_construction_json,
    solve_implied_omega,
    verify_big_cw_conflict_free,
    weighted_greedy_search,
)


def parse_int_list(text: Optional[str]) -> Optional[List[int]]:
    """Parse comma-separated integers used in covered-size and dimension options."""
    if text is None or not text.strip():
        return None
    return sorted({int(chunk.strip()) for chunk in text.split(",") if chunk.strip()})


def parse_patterns(text: Optional[str]) -> Optional[List[Tuple[int, int, int]]]:
    """Parse requested triples of active part sizes from the command line."""
    if text is None or not text.strip():
        return None
    patterns: List[Tuple[int, int, int]] = []
    for chunk in text.split(";"):
        values = tuple(int(piece.strip()) for piece in chunk.split(",") if piece.strip())
        if len(values) != 3:
            raise argparse.ArgumentTypeError(
                f"invalid pattern {chunk!r}; expected three comma-separated integers"
            )
        patterns.append((values[0], values[1], values[2]))
    return patterns


def weights_from_args(args: argparse.Namespace, d: int) -> Dict[int, float]:
    """Build active-size objective weights from explicit values or a trial (n,omega)."""
    if args.objective == "cardinality":
        return {g: 1.0 for g in range(d + 1)}
    if args.objective == "active":
        return {g: float(g) for g in range(d + 1)}
    if args.objective == "rho":
        if args.rho is None or args.rho <= 0:
            raise SystemExit("--objective rho requires --rho > 0")
        return {g: float(args.rho) ** g for g in range(d + 1)}
    if args.objective == "omega":
        if args.n is None or args.omega is None:
            raise SystemExit("--objective omega requires --n and --omega")
        if args.n < 2:
            raise SystemExit("--n must be at least 2")
        return omega_weights(d, args.n, args.omega)
    raise AssertionError(f"unsupported objective: {args.objective}")


def load_initial(args: argparse.Namespace, d: int) -> List[BigCWTerm]:
    """Load a supplied incomplete family or construct a conflict-free balanced starting family."""
    terms: List[BigCWTerm] = []
    if args.initial is not None:
        loaded, _ = load_construction_json(args.initial)
        terms.extend(loaded)

    if args.seed_little_N is not None:
        N = args.seed_little_N
        if d != 3 * N:
            raise SystemExit(f"--seed-little-N={N} requires --d={3*N}")
        from compatible_tripartitions import greedy_random_search

        little = greedy_random_search(
            N=N,
            restarts=args.little_restarts,
            fail_limit=args.little_fail_limit,
            seed=args.seed,
        )
        terms.extend(little_tripartitions_to_big_cw(little, d))
        print(f"little-CW seed size: {len(little)}")

    # Exact-term deduplication only.  The verifier checks projected-block uniqueness.
    unique: List[BigCWTerm] = []
    seen = set()
    for term in terms:
        key = (term.x, term.y, term.z)
        if key not in seen:
            seen.add(key)
            unique.append(term)

    ok, message = verify_big_cw_conflict_free(unique, d)
    if not ok:
        raise SystemExit(f"invalid initial construction: {message}")
    return unique


def summarize(terms: Sequence[BigCWTerm], n_min: int, n_max: int) -> Dict[str, object]:
    """Compute covered-size counts, multiplication budget, and exponent bounds for selected terms."""
    if not terms:
        return {
            "d": None,
            "size": 0,
            "counts_by_active_size": {},
            "active_sum": 0,
            "optimal_n": None,
            "omega_eff": None,
        }
    best_n, omega = optimize_n_for_construction(terms, n_min=n_min, n_max=n_max)
    return {
        "d": terms[0].d,
        "size": len(terms),
        "counts_by_active_size": construction_counts(terms),
        "active_sum": sum(term.active_size for term in terms),
        "shape_counts": {str(shape): count for shape, count in construction_shape_counts(terms, canonical=True).items()},
        "optimal_n": best_n,
        "omega_eff": omega,
    }


def print_summary(summary: Mapping[str, object]) -> None:
    """Print the selected family's dimensions, objective value, and computed bounds."""
    print(f"d={summary.get('d')}")
    print(f"selected terms={summary['size']}")
    print(f"counts by active size |G|={summary['counts_by_active_size']}")
    print(f"sum |G|={summary['active_sum']}")
    if summary.get("shape_counts"):
        print(f"rectangular shape counts={summary['shape_counts']}")
    if summary.get("optimal_n") is not None:
        print(f"optimal n={summary['optimal_n']}")
        print(f"omega_eff={float(summary['omega_eff']):.9f}")


def command_search(args: argparse.Namespace) -> None:
    """Run the selected incomplete-tripartition search and verify the resulting family.

    Candidates are filtered by active sizes and shape patterns. Greedy, local,
    MILP, or exhaustive selection uses the chosen objective and starting family.
    The saved record contains the full tripartitions and resulting counts.
    """
    d = args.d
    defects = parse_int_list(args.defects)
    patterns = parse_patterns(args.patterns)
    initial = load_initial(args, d)
    weights = weights_from_args(args, d)

    if args.method == "stream":
        result = random_stream_greedy_search(
            d,
            weights,
            initial=initial,
            defects=defects,
            part_size_patterns=patterns,
            allow_part_permutations=not args.ordered_patterns,
            restarts=args.restarts,
            draws_per_restart=args.draws,
            seed=args.seed,
        )
        method_metadata: Dict[str, object] = {"method": "stream"}
    else:
        estimated_full = 6**d
        if estimated_full > args.enumeration_limit and defects is None and patterns is None:
            raise SystemExit(
                f"unfiltered pool has 6^{d}={estimated_full} terms; use --method stream, "
                "a defect/pattern filter, or increase --enumeration-limit"
            )
        candidates = list(
            iter_big_cw_terms(
                d,
                defects=defects,
                part_size_patterns=patterns,
                allow_part_permutations=not args.ordered_patterns,
            )
        )
        initial_keys = {(term.x, term.y, term.z) for term in initial}
        candidates = [term for term in candidates if (term.x, term.y, term.z) not in initial_keys]
        print(f"candidate terms={len(candidates)}")

        if args.method == "greedy":
            result = weighted_greedy_search(
                candidates,
                weights,
                initial=initial,
                restarts=args.restarts,
                seed=args.seed,
                rarity_power=args.rarity_power,
                noise=args.noise,
                ruin_rounds=args.ruin_rounds,
                ruin_fraction=args.ruin_fraction,
            )
            method_metadata = {"method": "greedy"}
        elif args.method == "milp":
            milp_result = milp_search(
                candidates,
                weights,
                mandatory=initial,
                time_limit=args.time_limit,
                mip_rel_gap=args.mip_gap,
                disp=args.solver_log,
            )
            result = milp_result.terms
            method_metadata = {
                "method": "milp",
                "milp_success": milp_result.success,
                "milp_status": milp_result.status,
                "milp_message": milp_result.message,
                "milp_gap": milp_result.mip_gap,
                "milp_nodes": milp_result.node_count,
            }
        else:
            raise AssertionError(args.method)

    ok, message = verify_big_cw_conflict_free(result, d)
    if not ok:
        raise SystemExit(f"verification failed: {message}")
    print("verification: OK")

    summary = summarize(result, args.n_min, args.n_max)
    print_summary(summary)

    metadata: Dict[str, object] = {
        **method_metadata,
        "objective": args.objective,
        "weights": weights,
        "defects": defects,
        "patterns": patterns,
        "ordered_patterns": args.ordered_patterns,
        "seed": args.seed,
        **summary,
    }
    if args.output:
        Path(args.output).parent.mkdir(parents=True, exist_ok=True)
        save_construction_json(args.output, result, metadata=metadata)
        print(f"wrote {args.output}")

    if args.print_terms:
        for idx, term in enumerate(result):
            print(
                f"[{idx:4d}] U={mask_to_list(term.U)} V={mask_to_list(term.V)} "
                f"W={mask_to_list(term.W)} barU={mask_to_list(term.barU)} "
                f"barV={mask_to_list(term.barV)} barW={mask_to_list(term.barW)} "
                f"|G|={term.active_size}"
            )


def command_verify(args: argparse.Namespace) -> None:
    """Read an incomplete construction and check that its selected blocks form independent products."""
    terms, metadata = load_construction_json(args.path)
    d = terms[0].d if terms else int(metadata.get("d", 0))
    ok, message = verify_big_cw_conflict_free(terms, d)
    if not ok:
        raise SystemExit(f"verification failed: {message}")
    print("verification: OK")
    print_summary(summarize(terms, args.n_min, args.n_max))


def command_report(args: argparse.Namespace) -> None:
    """Recompute counts and exponent bounds for a supplied incomplete construction."""
    terms, _ = load_construction_json(args.path)
    ok, message = verify_big_cw_conflict_free(terms)
    if not ok:
        raise SystemExit(f"verification failed: {message}")
    summary = summarize(terms, args.n_min, args.n_max)
    print(json.dumps(summary, indent=2, sort_keys=True))
    if args.n is not None:
        omega = solve_implied_omega(construction_counts(terms), args.n, terms[0].d)
        print(f"omega_eff at n={args.n}: {omega:.9f}")


def add_common_report_arguments(parser: argparse.ArgumentParser) -> None:
    """Register local-dimension and exponent-report options shared by the command parsers."""
    parser.add_argument("--n-min", type=int, default=2)
    parser.add_argument("--n-max", type=int, default=128)


def build_parser() -> argparse.ArgumentParser:
    """Build command-line parsers for incomplete big-CW search and verification.

    Search options specify candidate filters, objective weights, initial families,
    selection algorithm, and budgets. Verify and report reuse the common
    local-dimension options for the asymptotic-sum calculation.
    """
    parser = argparse.ArgumentParser(
        description="Search and verify practical big-CW simultaneous-MM constructions."
    )
    sub = parser.add_subparsers(dest="command", required=True)

    search = sub.add_parser("search", help="run a heuristic or MILP search")
    search.add_argument("--d", type=int, required=True, help="tensor power / coordinate count")
    search.add_argument(
        "--defects",
        type=str,
        default=None,
        help="comma-separated allowed values of |H|, e.g. 0,1",
    )
    search.add_argument(
        "--patterns",
        type=str,
        default=None,
        help="semicolon-separated U,V,W size patterns, e.g. '2,2,2;2,2,1'",
    )
    search.add_argument(
        "--ordered-patterns",
        action="store_true",
        help="do not include permutations of supplied part-size patterns",
    )
    search.add_argument("--method", choices=("greedy", "stream", "milp"), default="greedy")
    search.add_argument(
        "--objective",
        choices=("cardinality", "active", "rho", "omega"),
        default="omega",
    )
    search.add_argument("--rho", type=float, default=None)
    search.add_argument("--n", type=int, default=18, help="n used by the omega objective")
    search.add_argument("--omega", type=float, default=2.75, help="omega used by the omega objective")
    search.add_argument("--initial", type=str, default=None, help="mandatory construction: readable .txt or exported .json")
    search.add_argument("--seed-little-N", type=int, default=None)
    search.add_argument("--little-restarts", type=int, default=200)
    search.add_argument("--little-fail-limit", type=int, default=8000)
    search.add_argument("--restarts", type=int, default=100)
    search.add_argument("--seed", type=int, default=0)
    search.add_argument("--rarity-power", type=float, default=0.35)
    search.add_argument("--noise", type=float, default=0.8)
    search.add_argument("--ruin-rounds", type=int, default=30)
    search.add_argument("--ruin-fraction", type=float, default=0.12)
    search.add_argument("--draws", type=int, default=100_000, help="draws per stream restart")
    search.add_argument("--enumeration-limit", type=int, default=2_000_000)
    search.add_argument("--time-limit", type=float, default=300.0)
    search.add_argument("--mip-gap", type=float, default=0.0)
    search.add_argument("--solver-log", action="store_true")
    search.add_argument("--output", type=str, default=None)
    search.add_argument("--print-terms", action="store_true")
    add_common_report_arguments(search)
    search.set_defaults(func=command_search)

    verify = sub.add_parser("verify", help="verify a saved construction")
    verify.add_argument("path")
    add_common_report_arguments(verify)
    verify.set_defaults(func=command_verify)

    report = sub.add_parser("report", help="report counts and implied omega")
    report.add_argument("path")
    report.add_argument("--n", type=int, default=None)
    add_common_report_arguments(report)
    report.set_defaults(func=command_report)

    return parser


def main() -> None:
    """Dispatch an incomplete-tripartition search, verification, or report command."""
    parser = build_parser()
    args = parser.parse_args()
    args.func(args)


if __name__ == "__main__":
    main()


==> anc/search_src/search_gradings.py <==
#!/usr/bin/env python3
"""Search, certify, verify, and report complete-tripartition constructions.

The supported classes are
  * conflict-free sets (K=0),
  * bounded K-graded sets,
  * graded sets with no prescribed K (rational feasibility during search,
    followed by a minimum-integer-K certificate), and
  * the stronger correction-free grading, which grades every non-diagonal
    term not already annihilated by centering.

Saved constructions contain deterministic grading and correction certificates.
"""
from __future__ import annotations

import argparse
import itertools
import json
import math
import os
import random
import sys
import time
from typing import Iterable, List, Optional, Sequence, Tuple

from grading_tools import (
    GradingCertificate,
    bad_triples,
    census_additions_for_candidate,
    census_counts,
    construction_report,
    correction_census,
    correction_rank,
    grading_degrees,
    interpolation_weights,
    minimum_integer_grading,
    minimal_fourier_filter,
    optimal_shifted_height,
    shifted_height_feasible,
    optimize_correction_support,
    projections_injective,
    rational_grading_feasible,
    replicated_triples,
    verify_grading,
)

FORMAT = "colorable-construction-v2"
Tripartition = Tuple[frozenset[int], frozenset[int], frozenset[int]]


# ---------------------------------------------------------------- candidates
def all_words(d: int, balanced: bool, allow_empty: bool = False) -> List[Tripartition]:
    """Enumerate complete tripartitions, optionally requiring balanced or nonempty parts."""
    out: List[Tripartition] = []
    for labels in itertools.product(range(3), repeat=d):
        U = frozenset(r for r in range(d) if labels[r] == 0)
        V = frozenset(r for r in range(d) if labels[r] == 1)
        W = frozenset(r for r in range(d) if labels[r] == 2)
        if not allow_empty and not (U and V and W):
            continue
        if balanced and not (len(U) == len(V) == len(W)):
            continue
        out.append((U, V, W))
    return out


def random_word(d: int, balanced: bool, rng: random.Random, allow_empty: bool = False) -> Tripartition:
    """Draw one random complete tripartition satisfying the requested part constraints."""
    while True:
        if balanced:
            if d % 3:
                raise ValueError("balanced search requires d divisible by 3")
            perm = list(range(d))
            rng.shuffle(perm)
            N = d // 3
            U = frozenset(perm[:N])
            V = frozenset(perm[N:2 * N])
            W = frozenset(perm[2 * N:])
        else:
            labels = [rng.randrange(3) for _ in range(d)]
            U = frozenset(r for r in range(d) if labels[r] == 0)
            V = frozenset(r for r in range(d) if labels[r] == 1)
            W = frozenset(r for r in range(d) if labels[r] == 2)
        if allow_empty or (U and V and W):
            return U, V, W


def word_code(term: Tripartition, d: int) -> str:
    """Encode a tripartition as an X/Y/Z word indicating its omitted-coordinate memberships."""
    return "".join("X" if r in term[0] else "Y" if r in term[1] else "Z" for r in range(d))


# ---------------------------------------------------------------- bounded-color oracle
def grading_types(K: int) -> List[Tuple[int, int]]:
    """Enumerate nonnegative exponent pairs (a,b) with a+b<=K."""
    return [(a, b) for a in range(K + 1) for b in range(K + 1 - a)]


class CFOracle:
    """Support insertion test requiring the absence of uncorrectable mixed triples."""
    def __init__(self, d: int, balanced: bool):
        """Store the coordinate dimension and balanced-family compatibility convention."""
        self.d = d
        self.balanced = balanced

    def start(self):
        """Create the initial feasible state for a conflict-free support search."""
        return True

    def try_insert(self, family: Sequence[Tripartition], state):
        """Accept a proposed enlarged support exactly when it has no uncorrectable mixed triples."""
        return (not bad_triples(family, self.d, self.balanced)) or None

    def finalize(self, family: Sequence[Tripartition]):
        """Give a conflict-free support zero exponents and report its replicated terms."""
        return GradingCertificate([(0, 0)] * len(family), 0, 0, {}, 0,
                                  len(replicated_triples(family, self.d)))


class BoundedColorOracle:
    """Incremental bounded-coloring beam, with exact MILP certification."""

    def __init__(self, d: int, balanced: bool, K: int, beam: int = 600):
        """Set the exponent-height bound, admissible exponent pairs, and beam width."""
        self.d = d
        self.balanced = balanced
        self.K = K
        self.types = grading_types(K)
        self.beam = beam

    def start(self):
        """Start the beam with the empty exponent assignment."""
        return [()]

    def try_insert(self, family: Sequence[Tripartition], feasible):
        """Extend each retained exponent assignment to the newly inserted tripartition.

        Only new mixed triples involving the last term require checking. Keep up to
        beam feasible assignments satisfying degree>=1, or reject the enlarged family
        when no retained assignment extends.
        """
        m = len(family)
        new = [t for t in bad_triples(family, self.d, self.balanced) if m - 1 in t]
        out = []
        for coloring in feasible:
            for type_index in range(len(self.types)):
                candidate = coloring + (type_index,)
                if all(
                    self.types[candidate[i]][0] + self.types[candidate[j]][1]
                    - self.types[candidate[k]][0] - self.types[candidate[k]][1] >= 1
                    for i, j, k in new
                ):
                    out.append(candidate)
                    if len(out) >= self.beam:
                        return out
        return out or None

    def finalize(self, family: Sequence[Tripartition]):
        """Re-solve the selected support as an integer grading and enforce its height limit."""
        certificate = minimum_integer_grading(family, self.d, time_limit=120)
        if certificate is None or certificate.K > self.K:
            return None
        return certificate


class UnboundedColorOracle:
    """Support insertion test using rational-grading feasibility without a fixed height bound."""
    def __init__(self, d: int, correction_free: bool = False, lp_time_limit: float = 1.0):
        """Set the coordinate dimension, correction-free option, and grading-LP budget."""
        self.d = d
        self.correction_free = correction_free
        self.lp_time_limit = lp_time_limit

    def start(self):
        """Return the initial feasible state for the rational-grading oracle."""
        return True

    def try_insert(self, family: Sequence[Tripartition], state):
        """Check rational positive-degree feasibility for the proposed enlarged support."""
        ok = rational_grading_feasible(
            family,
            self.d,
            include_replicated=self.correction_free,
            time_limit=self.lp_time_limit,
        )
        return True if ok else None

    def finalize(self, family: Sequence[Tripartition]):
        """Compute an integer grading for the completed rational-feasible support."""
        return minimum_integer_grading(
            family,
            self.d,
            include_replicated=self.correction_free,
            time_limit=240,
        )




class LowHeightOracle:
    """Incremental search constrained by optimized shifted height H."""
    def __init__(self, d: int, max_height: float, correction_free: bool = False, lp_time_limit: float = 1.0):
        """Configure the retained-accuracy height bound and fixed-support LP budget."""
        self.d = d
        self.max_height = max_height
        self.correction_free = correction_free
        self.lp_time_limit = lp_time_limit

    def start(self):
        """Return the initial state for height-constrained support selection."""
        return True

    def try_insert(self, family: Sequence[Tripartition], state):
        """Accept an enlarged support when its optimized normalized height meets the bound."""
        if not projections_injective(family):
            return None
        ok = shifted_height_feasible(
            family, self.d, self.max_height,
            include_replicated=self.correction_free,
            time_limit=self.lp_time_limit,
        )
        return True if ok else None

    def finalize(self, family: Sequence[Tripartition]):
        """Construct the final grading and verify its optimized height constraint."""
        cert = minimum_integer_grading(
            family, self.d,
            include_replicated=self.correction_free,
            time_limit=240,
        )
        if cert is None:
            return None
        info = optimal_shifted_height(
            family, self.d,
            include_replicated=self.correction_free,
            time_limit=20.0,
        )
        if info is None or info["H"] > self.max_height + 1e-8:
            return None
        return cert


# ---------------------------------------------------------------- rank and objective
def rank_for_family(family: Sequence[Tripartition], d: int, n: int,
                    correction_free: bool = False) -> int:
    """Evaluate the complete-correction budget, or the main aggregate for correction-free search."""
    if correction_free:
        return (n + 1) ** d
    return correction_rank(n, d, correction_census(family, d))


def omega_of(family: Sequence[Tripartition], d: int, n: int,
             correction_free: bool = False) -> float:
    """Find the best integer-n asymptotic-sum exponent bound for the selected support."""
    rank = rank_for_family(family, d, n, correction_free)
    return 3 * (math.log(rank) - math.log(len(family))) / (d * math.log(n))


def best_omega(family: Sequence[Tripartition], d: int, n_max: int = 256,
               correction_free: bool = False) -> Tuple[float, int]:
    """Optimize the effective exponent without recomputing the census for each n."""
    if not family:
        raise ValueError("family must be nonempty")
    census = None if correction_free else correction_census(family, d)
    values = []
    for n in range(2, n_max + 1):
        rank = (n + 1) ** d if correction_free else correction_rank(n, d, census)
        omega = 3 * (math.log(rank) - math.log(len(family))) / (d * math.log(n))
        values.append((omega, n))
    return min(values)


def marginal_rank_cost(family: Sequence[Tripartition], candidate: Tripartition,
                       d: int, n: int) -> int:
    """Measure the added correction budget caused by inserting a candidate tripartition."""
    return rank_for_family(family + [candidate], d, n) - rank_for_family(family, d, n)


# ---------------------------------------------------------------- greedy search
def one_pass(order: Sequence[Tripartition], oracle, deadline: float,
             initial: Optional[Sequence[Tripartition]] = None,
             n_for_rank: Optional[int] = None,
             target_size: Optional[int] = None) -> Tuple[List[Tripartition], object]:
    """Build one feasible support by greedy or streamed insertion.

    The selected oracle checks conflict-freeness or grading feasibility after each
    insertion. Candidate priorities can favor smaller incremental correction cost
    at a specified local dimension.
    """
    seed = list(initial or [])
    family = []
    state = oracle.start()
    for word in seed:
        proposed = family + [word]
        next_state = oracle.try_insert(proposed, state)
        if next_state is None:
            raise ValueError("initial family is infeasible for the selected oracle")
        family = proposed
        state = next_state if next_state is not True else state
    candidates = [w for w in order if w not in family]
    if n_for_rank is not None:
        candidates.sort(key=lambda w: marginal_rank_cost(family, w, oracle.d, n_for_rank))
    for word in candidates:
        if time.time() > deadline or (target_size is not None and len(family) >= target_size):
            break
        proposed = family + [word]
        next_state = oracle.try_insert(proposed, state)
        if next_state is not None:
            family = proposed
            state = next_state if next_state is not True else state
    return family, state


def rank_aware_pass(order: Sequence[Tripartition], oracle, deadline: float,
                    initial: Optional[Sequence[Tripartition]], n_for_rank: int,
                    target_size: Optional[int]) -> Tuple[List[Tripartition], object]:
    """Greedily add the feasible term of least marginal correction cost.

    With ``target_size=m``, this addresses the fixed-(m,n) problem directly.
    Correction-census increments are computed from triples containing the new
    term, so each marginal query is quadratic in the current family size.
    """
    seed = list(initial or [])
    family = []
    state = oracle.start()
    for word in seed:
        proposed = family + [word]
        next_state = oracle.try_insert(proposed, state)
        if next_state is None:
            raise ValueError("initial family is infeasible for the selected oracle")
        family = proposed
        state = next_state if next_state is not True else state
    remaining = [w for w in order if w not in family]
    correction_free = bool(getattr(oracle, "correction_free", False))
    current_census = set() if correction_free else correction_census(family, oracle.d)
    while remaining and time.time() <= deadline:
        if target_size is not None and len(family) >= target_size:
            break
        if correction_free:
            ranked = list(remaining)
        else:
            ranked = sorted(
                remaining,
                key=lambda w: sum(
                    (n_for_rank + 1) ** (oracle.d - len(P))
                    for P in census_additions_for_candidate(
                        family, w, oracle.d, current_census
                    )
                ),
            )
        selected = None
        next_state = None
        selected_additions: set[frozenset[int]] = set()
        for word in ranked:
            if time.time() > deadline:
                break
            proposed = family + [word]
            candidate_state = oracle.try_insert(proposed, state)
            if candidate_state is not None:
                selected = word
                next_state = candidate_state
                if not correction_free:
                    selected_additions = census_additions_for_candidate(
                        family, word, oracle.d, current_census
                    )
                break
        if selected is None:
            break
        family.append(selected)
        remaining.remove(selected)
        current_census.update(selected_additions)
        state = next_state if next_state is not True else state
    return family, state


def improve(family: Sequence[Tripartition], oracle, pool: Sequence[Tripartition],
            rounds: int, rng: random.Random, deadline: float,
            n_for_rank: Optional[int], target_size: Optional[int],
            rank_greedy: bool = False) -> List[Tripartition]:
    """Delete selected terms and greedily refill the support over the requested improvement rounds."""
    best = list(family)
    best_key = (len(best), -rank_for_family(best, oracle.d, n_for_rank)) if n_for_rank else (len(best), 0)
    for _ in range(rounds):
        if time.time() > deadline:
            break
        drop = max(1, round(0.2 * len(best))) if best else 0
        removed = set(rng.sample(range(len(best)), min(drop, len(best))))
        keep = [w for i, w in enumerate(best) if i not in removed]
        order = list(pool)
        rng.shuffle(order)
        try:
            if rank_greedy and n_for_rank is not None:
                candidate, _ = rank_aware_pass(
                    order, oracle, deadline, keep, n_for_rank, target_size
                )
            else:
                candidate, _ = one_pass(
                    order, oracle, deadline, keep, n_for_rank, target_size
                )
        except ValueError:
            # A beam-limited incremental oracle may fail to reconstruct a witness
            # for a subset that is feasible in principle.  Skip that restart.
            continue
        key = (len(candidate), -rank_for_family(candidate, oracle.d, n_for_rank)) if n_for_rank else (len(candidate), 0)
        if key > best_key:
            best, best_key = candidate, key
    return best


# ---------------------------------------------------------------- JSON/certificates
def family_from_json(data: dict) -> List[Tripartition]:
    """Convert serialized tripartition lists into the frozenset representation used by the search."""
    return [tuple(frozenset(part) for part in term) for term in data["family"]]


def load(path: str) -> Tuple[dict, List[Tripartition]]:
    """Load a readable or JSON complete-tripartition record and its frozenset family."""
    from release_data import read_record
    data = read_record(path)
    return data, family_from_json(data)


def certificate_dict(certificate: GradingCertificate) -> dict:
    """Assemble a complete-family search record with exponent pairs and full-correction counts."""
    spectrum = sorted(int(k) for k, v in certificate.degree_counts.items() if int(k) > 0 and v)
    return {
        "potentials": [list(p) for p in certificate.potentials],
        "minimum_K": certificate.K,
        "max_bad_degree": certificate.max_degree,
        "degree_counts": {str(k): v for k, v in certificate.degree_counts.items()},
        "degree_spectrum": spectrum,
        "generic_sparse_evaluations": 1 + len(spectrum),
        "fourier_filter_evaluations": minimal_fourier_filter(spectrum),
        "bad_count": certificate.bad_count,
        "replicated_count": certificate.replicated_count,
        "correction_free": certificate.include_replicated,
        "exact_evaluations": certificate.max_degree + 1,
        "interpolation_weights": (
            interpolation_weights(certificate.max_degree)
            if certificate.max_degree <= 20 else None
        ),
        "interpolation_weight_formula":
            "(-1)^(j-1) binom(D+1,j), j=1,...,D+1",
    }


def save_result(path: str, family: Sequence[Tripartition], d: int, balanced: bool,
                kind: str, certificate: GradingCertificate, provenance: dict,
                correction_free: bool = False) -> dict:
    """Save a complete family with grading, counts, and optimization metadata.

    Recheck the supplied grading, compute its correction family and degree
    spectrum, and add interpolation and optimized-height data. The JSON output
    can be converted to the public readable construction format.
    """
    census = set() if correction_free else correction_census(family, d)
    omega, n = best_omega(family, d, correction_free=correction_free)
    report = construction_report(
        family, d, certificate.potentials, include_replicated=correction_free
    )
    correction_optimization = None
    if not correction_free:
        correction_solution = optimize_correction_support(family, d, n)
        correction_optimization = {
            "support": [sorted(P) for P in sorted(
                correction_solution.support, key=lambda S: (len(S), tuple(sorted(S)))
            )],
            "normalized_coefficients": {
                ",".join(map(str, sorted(P))): str(coefficient)
                for P, coefficient in sorted(
                    correction_solution.normalized.items(),
                    key=lambda item: (len(item[0]), tuple(sorted(item[0]))),
                )
            },
            "rank_at_optimal_n": correction_solution.cost,
            "optimal": correction_solution.optimal,
            "method": correction_solution.method,
        }

    height_info = optimal_shifted_height(
        family, d, include_replicated=correction_free, time_limit=20.0
    )
    data = {
        "format": FORMAT,
        "type": kind,
        "K": certificate.K,
        "balanced": balanced,
        "d": d,
        "size": len(family),
        "family": [[sorted(part) for part in term] for term in family],
        "potentials": [list(p) for p in certificate.potentials],
        "grading": certificate_dict(certificate),
        "census": {str(k): v for k, v in census_counts(census).items()},
        "raw_census": {str(k): v for k, v in construction_report(family, d)["raw_census"].items()},
        "omega_eff": round(omega, 9),
        "optimal_n": n,
        "report": report,
        "shifted_height": height_info,
        "correction_optimization": correction_optimization,
        "provenance": provenance,
    }
    with open(path, "w", encoding="utf-8") as handle:
        json.dump(data, handle, indent=2)
    return data


# ---------------------------------------------------------------- numerical identity verifier
def numerical_identity(family: Sequence[Tripartition], d: int,
                       potentials: Sequence[Tuple[int, int]], n: int = 2,
                       seed: int = 5, correction_free: bool = False) -> Tuple[float, List[int]]:
    """Check a selected complete-family identity on random separable inputs.

    The main and correction aggregates are evaluated in the centered coordinate
    space and compared with the explicitly predicted desired and graded mixed
    terms at the requested local dimension.
    """
    import numpy as np

    matrix = np.linalg.qr(np.column_stack([
        np.ones(n + 1),
        np.random.default_rng(1).standard_normal((n + 1, n)),
    ]))[0]
    Q = matrix[:, 1:]
    rng = np.random.default_rng(seed)
    operands = [
        tuple(rng.standard_normal([n] * (d - len(term[role]))) for role in range(3))
        for term in family
    ]

    def lift(tensor, part, digits):
        """Center the input tensor and replicate it over the undeleted omitted coordinates."""
        out = tensor
        for axis in range(out.ndim):
            out = np.moveaxis(np.tensordot(Q, out, axes=([1], [axis])), 0, axis)
        return (
            out.reshape([(n + 1) if r not in part else 1 for r in digits])
            * np.ones([n + 1] * len(digits))
        )

    census = set() if correction_free else correction_census(family, d)
    coefficients = {}
    for P in [frozenset()] + sorted(census, key=lambda S: (len(S), sorted(S))):
        grouped = [{}, {}, {}]
        digits = [r for r in range(d) if r not in P]
        for t, term in enumerate(family):
            for role in range(3):
                if P <= term[role]:
                    a, b = potentials[t]
                    exponent = (a, b, -a - b)[role]
                    value = lift(operands[t][role], term[role], digits)
                    grouped[role][exponent] = grouped[role].get(exponent, 0) + value
        if not all(grouped):
            continue
        weight = ((-1) ** len(P)) * (n + 1) ** len(P) if P else 1
        for ea, XA in grouped[0].items():
            for eb, YB in grouped[1].items():
                for ec, ZC in grouped[2].items():
                    exponent = ea + eb + ec
                    coefficients[exponent] = coefficients.get(exponent, 0.0) + weight * float((XA * YB * ZC).sum())

    truth = 0.0
    for t, term in enumerate(family):
        labels = {}
        label = lambda r: labels.setdefault(r, chr(97 + len(labels)))
        index_sets = [sorted(set(range(d)) - set(term[role])) for role in range(3)]
        truth += float(np.einsum(
            f"{''.join(map(label, index_sets[0]))},{''.join(map(label, index_sets[1]))},{''.join(map(label, index_sets[2]))}->",
            *operands[t],
        ))
    residual = coefficients.get(0, 0.0) - truth
    negative = [e for e, value in coefficients.items() if e < 0 and abs(value) > 1e-9]
    return residual, negative


# ---------------------------------------------------------------- commands
def choose_oracle(args):
    """Choose conflict-free, bounded-integer, rational, or normalized-height feasibility tests."""
    if args.type == "cf":
        return CFOracle(args.d, args.balanced)
    if getattr(args, "height", None) is not None:
        return LowHeightOracle(args.d, args.height, args.correction_free, args.lp_time_limit)
    if args.unbounded:
        return UnboundedColorOracle(args.d, args.correction_free, args.lp_time_limit)
    return BoundedColorOracle(args.d, args.balanced, args.K, args.beam)


def run_search(args):
    """Execute complete-support search restarts and save the best feasible construction.

    Enumerated or streamed tripartitions are filtered by the chosen feasibility
    oracle. Restart results are compared by product count and, when requested,
    correction cost; the final support is graded and checked before export.
    """
    oracle = choose_oracle(args)
    rng = random.Random(args.seed)
    deadline = time.time() + args.time_limit
    pool = all_words(args.d, args.balanced, args.allow_empty) if args.method == "greedy" else None
    best: List[Tripartition] = []
    for _ in range(args.restarts):
        if time.time() > deadline:
            break
        if args.method == "greedy":
            order = list(pool)
            rng.shuffle(order)
        else:
            order = [random_word(args.d, args.balanced, rng, args.allow_empty) for _ in range(args.draws)]
        if args.rank_greedy and args.n is not None:
            family, _ = rank_aware_pass(
                order, oracle, deadline, initial=None, n_for_rank=args.n,
                target_size=args.target_size,
            )
        else:
            family, _ = one_pass(
                order, oracle, deadline, n_for_rank=args.n,
                target_size=args.target_size,
            )
        if args.improve and pool:
            family = improve(
                family, oracle, pool, args.improve, rng, deadline,
                args.n, args.target_size, args.rank_greedy
            )
        if len(family) > len(best) or (
            len(family) == len(best) and args.n and
            rank_for_family(family, args.d, args.n, args.correction_free)
            < rank_for_family(best, args.d, args.n, args.correction_free)
        ):
            # Every accepted family already has a feasibility witness.  Exact
            # minimum-K certification is deferred until the end of the search.
            best = family
    certificate = oracle.finalize(best)
    if certificate is None:
        raise SystemExit("search ended without a certifiable construction")
    data = save_result(
        args.output, best, args.d, args.balanced,
        "cf" if args.type == "cf" else "kcolor",
        certificate,
        {
            "method": args.method,
            "restarts": args.restarts,
            "time_limit": args.time_limit,
            "seed": args.seed,
            "unbounded_search": args.unbounded,
            "target_size": args.target_size,
            "rank_optimization_n": args.n,
            "rank_greedy": args.rank_greedy,
        },
        args.correction_free,
    )
    print(f"size={data['size']} K={data['grading']['minimum_K']} "
          f"D={data['grading']['max_bad_degree']} census={data['census']} "
          f"omega_eff={data['omega_eff']:.6f} @ n={data['optimal_n']} -> {args.output}")


def run_augment(args):
    """Enlarge a supplied support through deletion/refill searches under the chosen grading condition."""
    seed_data, seed_family = load(args.seed_file)
    d = seed_data["d"]
    balanced = bool(seed_data.get("balanced", args.balanced))
    oracle = UnboundedColorOracle(d, args.correction_free, args.lp_time_limit)
    if oracle.finalize(seed_family) is None:
        raise SystemExit("seed construction is not colorable")
    pool = all_words(d, balanced, args.allow_empty)
    rng = random.Random(args.seed)
    deadline = time.time() + args.time_limit
    best = list(seed_family)
    for _ in range(args.restarts):
        if time.time() > deadline:
            break
        order = list(pool)
        rng.shuffle(order)
        family, _ = one_pass(order, oracle, deadline, initial=seed_family,
                             n_for_rank=args.n, target_size=args.target_size)
        if len(family) > len(best) or (
            len(family) == len(best) and args.n and
            rank_for_family(family, d, args.n, args.correction_free)
            < rank_for_family(best, d, args.n, args.correction_free)
        ):
            best = family
    certificate = oracle.finalize(best)
    if certificate is None:
        raise SystemExit("augmented construction failed exact certification")
    data = save_result(
        args.output, best, d, balanced, "kcolor", certificate,
        {
            "method": "unbounded-augment",
            "seed_file": os.path.basename(args.seed_file),
            "restarts": args.restarts,
            "time_limit": args.time_limit,
            "seed": args.seed,
            "rank_optimization_n": args.n,
        },
        args.correction_free,
    )
    print(f"seed={len(seed_family)} augmented={data['size']} K={certificate.K} "
          f"D={certificate.max_degree} omega_eff={data['omega_eff']:.6f} -> {args.output}")


def run_certify(args):
    """Recompute an integer grading and correction accounting for a supplied complete support."""
    data, family = load(args.file)
    certificate = minimum_integer_grading(
        family, data["d"], include_replicated=args.correction_free,
        time_limit=args.time_limit,
    )
    if certificate is None:
        raise SystemExit("no integer grading exists")
    output = args.output or args.file
    save_result(
        output, family, data["d"], bool(data.get("balanced", False)),
        data.get("type", "kcolor"), certificate,
        {"method": "certify", "source_file": os.path.basename(args.file)},
        args.correction_free,
    )
    print(f"minimum K={certificate.K}; maximum bad degree={certificate.max_degree}; wrote {output}")


def run_verify(args):
    """Verify a saved complete construction combinatorially and at a numerical dimension.

    Check tripartition compatibility, correction coefficients, and remaining
    mixed degrees. The numerical check evaluates the centered aggregate on
    separable inputs and compares its explicitly predicted residual.
    """
    data, family = load(args.file)
    d = data["d"]
    potentials = [tuple(p) for p in data.get("potentials") or [(0, 0)] * len(family)]
    ok, message, degree_counts = verify_grading(
        family, d, potentials,
        include_replicated=bool(data.get("grading", {}).get("correction_free", False)),
    )
    if data.get("type") == "cf" and bad_triples(family, d, data.get("balanced")):
        raise AssertionError("conflict-free certificate has bad combinations")
    if not ok:
        raise AssertionError(message)
    if not projections_injective(family):
        raise AssertionError("one of the three block projections is not injective")
    correction_free = bool(data.get("grading", {}).get("correction_free", False))
    residual, negative = numerical_identity(
        family, d, potentials, args.n_check, correction_free=correction_free
    )
    available_census = correction_census(family, d)
    used_census = set() if correction_free else available_census
    optimized = None if correction_free else optimize_correction_support(
        family, d, int(data.get("optimal_n", 2))
    )
    stored_optimization = data.get("correction_optimization")
    if stored_optimization is not None and optimized is not None:
        stored_support = {frozenset(P) for P in stored_optimization.get("support", [])}
        if stored_support != optimized.support:
            raise AssertionError("stored sparse correction support does not verify")
    raw = construction_report(family, d)["raw_census_size"]
    print(json.dumps({
        "size": len(family),
        "bad_count": len(bad_triples(family, d)),
        "replicated_count": len(replicated_triples(family, d)),
        "degree_counts": degree_counts,
        "max_bad_degree": max(degree_counts, default=0),
        "correction_free": correction_free,
        "census_used": census_counts(used_census),
        "available_reduced_census": census_counts(available_census),
        "raw_census_size": raw,
        "reduced_census_size": len(available_census),
        "correction_coefficients_forced": construction_report(family, d)["correction_coefficients_forced"],
        "optimized_correction_support": (
            None if optimized is None else census_counts(optimized.support)
        ),
        "optimized_correction_method": (None if optimized is None else optimized.method),
        "lambda0_residual": residual,
        "negative_degrees": negative,
    }, indent=2))
    if abs(residual) >= 1e-8 or negative:
        raise AssertionError("numerical identity verification failed")


def run_report(args):
    """Print the selected support's correction counts, grading spectrum, and exponent bounds."""
    data, family = load(args.file)
    omega, n = best_omega(
        family, data["d"], args.n_max,
        bool(data.get("grading", {}).get("correction_free", False)),
    )
    correction_free = bool(data.get("grading", {}).get("correction_free", False))
    report = construction_report(
        family, data["d"],
        [tuple(p) for p in data.get("potentials") or [(0, 0)] * len(family)],
        include_replicated=correction_free,
    )
    report.update({"optimal_n": n, "omega_eff": round(omega, 9)})
    print(json.dumps(report, indent=2))


def run_corrections(args):
    """Optimize an explicit correction support and report its coefficients and multiplication cost."""
    data, family = load(args.file)
    solution = optimize_correction_support(family, data["d"], args.n)
    print(json.dumps({
        "n": args.n,
        "support": [sorted(P) for P in sorted(
            solution.support, key=lambda S: (len(S), tuple(sorted(S)))
        )],
        "census": census_counts(solution.support),
        "normalized_coefficients": {
            ",".join(map(str, sorted(P))): str(coefficient)
            for P, coefficient in sorted(
                solution.normalized.items(),
                key=lambda item: (len(item[0]), tuple(sorted(item[0]))),
            )
        },
        "rank": solution.cost,
        "optimal": solution.optimal,
        "method": solution.method,
    }, indent=2))


def main():
    """Dispatch complete-support search, augmentation, grading, verification, and reports.

    The parser exposes balanced or unequal shapes, fixed or unbounded grading
    height, correction-free search, and explicit iteration/solver budgets.
    Construction output paths are supplied by the caller.
    """
    parser = argparse.ArgumentParser()
    commands = parser.add_subparsers(dest="cmd", required=True)

    search = commands.add_parser("search")
    search.add_argument("--d", type=int, required=True)
    search.add_argument("--type", choices=["cf", "kcolor"], required=True)
    search.add_argument("--K", type=int, default=2)
    search.add_argument("--unbounded", action="store_true")
    search.add_argument("--height", type=float, default=None,
                        help="search only families with optimized shifted height at most this value")
    search.add_argument("--correction-free", action="store_true")
    search.add_argument("--balanced", action="store_true")
    search.add_argument("--allow-empty", action="store_true")
    search.add_argument("--method", choices=["greedy", "stream"], default="greedy")
    search.add_argument("--restarts", type=int, default=50)
    search.add_argument("--draws", type=int, default=50000)
    search.add_argument("--improve", type=int, default=10)
    search.add_argument("--time-limit", type=float, default=120)
    search.add_argument("--lp-time-limit", type=float, default=1.0)
    search.add_argument("--beam", type=int, default=600)
    search.add_argument("--seed", type=int, default=0)
    search.add_argument("--n", type=int, default=None,
                        help="within a fixed size, prefer lower correction rank at this n")
    search.add_argument("--rank-greedy", action="store_true",
                        help="dynamically choose the feasible term of least marginal rank cost")
    search.add_argument("--target-size", type=int, default=None)
    search.add_argument("--output", required=True)

    augment = commands.add_parser("augment")
    augment.add_argument("seed_file")
    augment.add_argument("--balanced", action="store_true")
    augment.add_argument("--allow-empty", action="store_true")
    augment.add_argument("--correction-free", action="store_true")
    augment.add_argument("--restarts", type=int, default=20)
    augment.add_argument("--time-limit", type=float, default=120)
    augment.add_argument("--lp-time-limit", type=float, default=1.0)
    augment.add_argument("--seed", type=int, default=0)
    augment.add_argument("--n", type=int, default=None)
    augment.add_argument("--target-size", type=int, default=None)
    augment.add_argument("--output", required=True)

    certify = commands.add_parser("certify")
    certify.add_argument("file")
    certify.add_argument("--output", default=None)
    certify.add_argument("--correction-free", action="store_true")
    certify.add_argument("--time-limit", type=float, default=240)

    verify = commands.add_parser("verify")
    verify.add_argument("file")
    verify.add_argument("--n-check", type=int, default=2)

    report = commands.add_parser("report")
    report.add_argument("file")
    report.add_argument("--n-max", type=int, default=256)

    corrections = commands.add_parser("corrections")
    corrections.add_argument("file")
    corrections.add_argument("--n", type=int, required=True)

    args = parser.parse_args()
    if args.cmd == "search":
        run_search(args)
    elif args.cmd == "augment":
        run_augment(args)
    elif args.cmd == "certify":
        run_certify(args)
    elif args.cmd == "verify":
        run_verify(args)
    elif args.cmd == "report":
        run_report(args)
    else:
        run_corrections(args)


if __name__ == "__main__":
    main()


==> anc/search_src/weighted_capacity.py <==
"""Exact-rational certificates for the padded/weighted embedding.

Weighting eliminates replicated mixed products. Only complete, disjoint mixed
tripartitions (R=0) constrain the grading; the count is always (n+2)^d.
The support search maximizes p, not p divided by a correction budget.
"""
from __future__ import annotations
from fractions import Fraction
import numpy as np
from scipy.optimize import linprog
from scipy.sparse import coo_matrix
from accuracy_controlled import Geometry, rat, raw_powers


def analyze(geo: Geometry, powers) -> dict:
    """Verify a weighted support and measure its remaining degree gap and accuracy.

    Weighting removes replicated terms; the grading must give positive degree
    to each remaining nonreplicated mixed product. Return normalized exponents,
    height, and the exact attained limiting fraction.
    """
    abc=[[rat(x) for x in row] for row in powers]
    if len(abc)!=3 or any(len(row)!=geo.m for row in abc):
        raise ValueError('powers must have shape (3,p)')
    if any(sum(row[t] for row in abc) for t in range(geo.m)):
        raise ValueError('desired degree is not zero')
    triples=[(i,j,k) for i,j,k,R in geo.triples if R==0]
    deg=[abc[0][i]+abc[1][j]+abc[2][k] for i,j,k in triples]
    if any(x<=0 for x in deg):
        raise ValueError('nonpositive weighted residual degree')
    h0=-sum(min(row) for row in abc)
    g=min(deg) if deg else Fraction(0)
    h=h0/g if g else Fraction(0)
    return dict(powers=abc,exact=not deg,h0=h0,g=g,h=h,theta=1/(1+h),mixed_count=len(deg))


def optimize(geo: Geometry, fallback=None, seconds=5.) -> dict | None:
    """Minimize height using only the mixed products surviving weighting.

    Floating-point LP output is accepted only after rational reconstruction
    and an exact check. Optimality of the LP's floating answer is not claimed.
    """
    triples=[t for t in geo.triples if not t[3]]
    if not triples:
        return analyze(geo,[[0]*geo.m for _ in range(3)])
    m=geo.m
    nv=2*m+1
    rr=[]
    cc=[]
    vv=[]
    for row,(i,j,k,R) in enumerate(triples):
        for col,v in ((i,-1),(m+j,-1),(k,1),(m+k,1)):
            rr.append(row)
            cc.append(col)
            vv.append(v)
    for t in range(m):
        for col,v in ((t,1),(m+t,1),(2*m,-1)):
            rr.append(len(triples)+t)
            cc.append(col)
            vv.append(v)
    A=coo_matrix((vv,(rr,cc)),shape=(len(triples)+m,nv)).tocsr()
    obj=np.zeros(nv)
    obj[-1]=1
    res=linprog(obj,A_ub=A,b_ub=np.r_[-np.ones(len(triples)),np.zeros(m)],
                bounds=[(0,None)]*nv,method='highs',options={'time_limit':seconds})
    result=None
    if fallback is not None:
        try:
            result=analyze(geo,fallback)
        except ValueError:
            pass
    if res.x is not None:
        a=list(map(rat,res.x[:m]))
        b=list(map(rat,res.x[m:2*m]))
        try:
            cand=analyze(geo,[a,b,[-x-y for x,y in zip(a,b)]])
            if result is None or cand['theta']>result['theta']:
                result=cand
        except ValueError:
            pass
    return result


def certificate(geo: Geometry, result:dict, provenance:dict|None=None)->dict:
    """Serialize a checked weighted support, signed exponents, and exact accuracy data."""
    r=result
    return dict(format='weighted-capacity-v1',d=geo.d,size=geo.m,family=geo.family,
                exact=r['exact'],powers=[[str(x) for x in row] for row in r['powers']],
                h0=str(r['h0']),g=str(r['g']),h=str(r['h']),theta=str(r['theta']),
                mixed_count=r['mixed_count'],rank_budget='(n+2)^d',
                provenance=provenance or {})


def verify(c:dict,independent=False)->dict:
    """Recompute a weighted record and optionally cross-check its triples using ordinary sets."""
    geo=Geometry.build(c['family'],int(c['d']))
    r=analyze(geo,c['powers'])
    expected=certificate(geo,r,c.get('provenance'))
    if expected!=c:
        raise ValueError('weighted certificate fields disagree')
    if independent:
        fam=[tuple(map(set,t)) for t in c['family']]
        F=set(range(c['d']))
        abc=[[Fraction(x) for x in row] for row in c['powers']]
        degrees=[]
        for i,(u,_,_) in enumerate(fam):
            for j,(_,v,_) in enumerate(fam):
                if u&v:
                    continue
                for k,(_,_,w) in enumerate(fam):
                    if i==j==k:
                        continue
                    if not (u&w or v&w) and u|v|w==F:
                        degrees.append(abc[0][i]+abc[1][j]+abc[2][k])
        if len(degrees)!=c['mixed_count'] or any(x<=0 for x in degrees):
            raise ValueError('independent set-based residual check failed')
        if degrees and min(degrees)!=Fraction(c['g']):
            raise ValueError('gap mismatch')
    return dict(d=geo.d,p=geo.m,theta=str(r['theta']),exact=r['exact'],verified=True)


==> anc/stc.py <==
#!/usr/bin/env python3
"""Read, check, extract, evaluate, and search the arXiv constructions.

Run `python stc.py --help`. Every construction command accepts an ID (br8), a
readable .txt path, or a compatible .json path. Outputs go to build/ by default.
Published constructions are read directly from constructions/*.txt. Optional
JSON export and import commands support interchange with other programs.
"""
from __future__ import annotations
import argparse
import csv
from fractions import Fraction
import json
from pathlib import Path
import secrets
import subprocess
import sys
import time
import numpy as np
import construction_io as cio
from verification.readable_check import check, rank, write_details
from verification import construction_runtime as rt
from verification import reference_contractions as ref

ROOT=Path(__file__).resolve().parent
BUILD=ROOT/'build'

def records(value):
    """Resolve one construction or enumerate the readable files matching the manuscript index."""
    if value=='all':
        paths=sorted((ROOT/'constructions').glob('*.txt'))
        with (ROOT/'auxiliary/construction_usage.csv').open() as stream:
            expected={row['id'] for row in csv.DictReader(stream)}
        actual={path.stem for path in paths}
        if actual!=expected:
            raise ValueError(f'Readable construction index mismatch: missing={sorted(expected-actual)}, extra={sorted(actual-expected)}')
        return paths
    return [cio.resolve(value)]


def describe(c,info,n):
    """Format a construction's product count, order, accuracy, and multiplication budget."""
    if c.kind=='incomplete':
        return f'{c.name}: {c.p} incomplete big-CW products; d={c.d}; r({n})={rank(c,info,n)}'
    return (f'{c.name}: {c.p} {c.kind} products; d={c.d}; h={info["h"]}; '
            f'theta={info["theta"]}; corrections={info["census"]}; r({n})={rank(c,info,n)}')


def check_one(path,n=2,details=None):
    """Check a construction using exact sets and fractions, and optionally write the term audit."""
    c=cio.load(path)
    info=check(c)
    if details is not None:
        write_details(c,info,details/c.name,n)
    print('PASS',describe(c,info,n),flush=True)
    return c,info


def input_kind(c, n, requested='auto'):
    """Choose a reference evaluation for dense or separable random tensors.

    The default is dense normal entries for complete constructions and for
    scalar (n=1) incomplete constructions. Larger incomplete constructions
    use the coordinatewise separable reference for their intrinsic big-CW
    polynomial. ``dense`` selects a full coefficient reference for that case.
    """
    if requested == 'auto':
        return 'separable' if c.kind == 'incomplete' and n > 1 else 'dense'
    return requested


def print_product(c, n, product, x, y, actual, desired, residual=None):
    """Print one complete matrix pair and its desired/computed output (1-based t)."""
    if not 1 <= product <= c.p:
        raise ValueError('--print-product must be between 1 and the number of products')
    matrices_x, matrices_y = ref.matrix_inputs(c, n, x, y)
    computed = ref.output_matrices(c, n, actual)
    targets = ref.output_matrices(c, n, desired)
    t = product - 1
    with np.printoptions(threshold=sys.maxsize, linewidth=120, precision=8):
        for name, matrix in [(f'X^({product})', matrices_x[t]),
                             (f'Y^({product})', matrices_y[t]),
                             ('X @ Y', targets[t]), ('computed output', computed[t])]:
            print(f'{name}, shape={matrix.shape}:\n{matrix}', flush=True)
        if residual is not None:
            print('predicted residual:\n', ref.output_matrices(c, n, residual)[t], flush=True)


def _numeric_check(c, info, n, lam, seed, trials, max_bytes, fs=None,
                   inputs='auto', print_t=None, save_directory=None):
    """Evaluate complete output vectors or separable trilinear test values.

    Dense tests draw independent N(0,1) entries, compute the desired matrix
    products, and explicitly contract every remaining mixed term to form the
    full residual output. Separable tests draw unit one-mode vectors and
    compare z^T C((A^T x)*(B^T y)) with the coordinatewise residual expansion.
    Every exact construction also receives a full output-vector comparison.

    ``fs`` supplies explicit A,B,C arrays; otherwise the runtime applies the
    same factors by modewise contractions. ``save_directory`` saves the test
    inputs and outputs in one .npz file per trial. ``print_t`` selects a
    complete matrix pair for terminal output using 1-based product numbering.
    """
    lam = rt.parameter(c, info, n, lam)
    kind = input_kind(c, n, inputs)
    estimate = rt.plan(c, info, n)
    if fs is None and estimate['structured_bytes'] > max_bytes:
        raise MemoryError('Evaluation workspace exceeds --max-gib; reduce n or increase the allowance')
    if kind == 'dense' and c.kind == 'incomplete' and 4 * estimate['tensor_bytes'] > max_bytes:
        raise MemoryError('Dense big-CW reference exceeds --max-gib; use --inputs separable or reduce n')
    checks = []
    for trial in range(trials):
        trial_seed = seed + trial
        if kind == 'dense':
            x, y, z = ref.dense_inputs(c, n, trial_seed)
            desired, residual_vector, scale = ref.dense_reference_output(
                c, info, n, lam, x, y, max_bytes)
            target = float(z @ desired)
            residual = float(z @ residual_vector)
        else:
            tensor_vectors, mode_vectors = ref.separable_inputs(c, n, trial_seed)
            x, y, z = tensor_vectors
            desired = ref.matrix_target(c, n, x, y)
            target, residual, scale = ref.reference_separable_value(
                c, info, n, lam, tensor_vectors, mode_vectors)
            residual_vector = None

        actual = (rt.apply(c, info, n, x, y, lam, max_bytes) if fs is None
                  else fs[2] @ ((fs[0].T @ x) * (fs[1].T @ y)))
        actual_scalar = float(z @ actual)
        if kind == 'dense':
            error = float(np.linalg.norm(actual - desired - residual_vector)
                          / max(1., scale))
        else:
            error = abs(actual_scalar - target - residual) / max(1., scale)
        if not np.isfinite(error) or error > 2e-9:
            raise AssertionError(f'{c.name}: factor/expansion mismatch {error:.3g}. '
                                 'Very small lambda can amplify floating-point roundoff.')
        exact_error = None
        if info['exact']:
            exact_error = float(np.linalg.norm(actual - desired)
                                / max(1., np.linalg.norm(desired)))
            if not np.isfinite(exact_error) or exact_error > 2e-9:
                raise AssertionError(f'{c.name}: exact output error {exact_error}')
        report = dict(seed=trial_seed, n=n, input_distribution=kind,
                      comparison='output vector' if kind == 'dense' else 'trilinear scalar',
                      lambda_value=lam, actual_trilinear=actual_scalar,
                      desired_trilinear=target, predicted_residual=residual,
                      scaled_identity_error=error, exact_vector_error=exact_error,
                      observed_target_gap=float(np.linalg.norm(actual - desired)
                                                / (np.linalg.norm(x) * np.linalg.norm(y))))
        if print_t is not None:
            print(f'Trial {trial + 1}: {c.name}, n={n}, inputs={kind}, seed={trial_seed}')
            print_product(c, n, print_t, x, y, actual, desired, residual_vector)
        if save_directory is not None:
            save_directory.mkdir(parents=True, exist_ok=True)
            dest = save_directory / f'{c.name}_trial{trial + 1}.npz'
            arrays = dict(x=x, y=y, z=z, computed=actual, desired=desired,
                          source_text=np.array(cio.render(c)), n=np.array(n),
                          lambda_value=np.array(lam), seed=np.array(trial_seed),
                          input_distribution=np.array(kind))
            if residual_vector is not None:
                arrays['predicted_residual'] = residual_vector
            np.savez_compressed(dest, **arrays)
            report['input_file'] = str(dest)
        checks.append(report)
    return checks


def _tensor_check(c,info,n,lam,fs,max_bytes):
    """Compare every coefficient reconstructed from supplied A,B,C with target plus residual.

    The memory allowance covers the factors and reference tensors. The returned
    report records the tensor size and norm-scaled residual; nonfinite values or
    an error exceeding 2e-9 raise AssertionError.
    """
    size=rt.plan(c,info,n)
    if 4*size['tensor_bytes']+sum(M.nbytes for M in fs)>max_bytes:
        raise MemoryError('Full tensor check exceeds --max-gib; omit --tensor or reduce n')
    target,residual=ref.full_reference_tensor(c,info,n,lam)
    actual=rt.tensor_from_factors(*fs,max_bytes=max_bytes)
    expected=target+residual
    error=float(np.linalg.norm(actual-expected)/max(1.,np.linalg.norm(expected)))
    if not np.isfinite(error) or error>2e-9:
        raise AssertionError(f'Full coefficient tensor mismatch: {error:.3g}')
    return target,residual,dict(entries=int(actual.size),relative_tensor_error=error)


def extract(args):
    """Write dense factor matrices and their coordinate metadata to an NPZ file.

    The export includes the readable construction, n, lambda, entry offsets,
    sampled inputs, and desired/computed outputs. With --tensor, the independent
    target and residual coefficient tensors are included and checked.
    """
    c=cio.load(args.construction)
    info=check(c)
    n=args.n
    lam=rt.parameter(c,info,n,args.lam)
    size=rt.plan(c,info,n)
    cap=int(args.max_gib*1024**3)
    print(describe(c,info,n), '\nFactor shapes:',[(row,size['rank']) for row in size['rows']],
          f'\nFactor arrays: {size["factor_bytes"]/1024**2:.1f} MiB; full tensor: {size["tensor_bytes"]/1024**2:.1f} MiB',flush=True)
    if args.tensor and 4*size['tensor_bytes']+2*size['factor_bytes']>cap:
        raise MemoryError('Full tensor plus factors exceeds allowance; omit --tensor or reduce n')
    fs=rt.factors(c,info,n,lam,cap)
    seed=args.seed if args.seed is not None else secrets.randbits(32)
    rng=np.random.default_rng(seed)
    x=rng.normal(size=fs[0].shape[0])
    y=rng.normal(size=fs[1].shape[0])
    data=dict(A=fs[0],B=fs[1],C=fs[2],n=np.array(n),lambda_value=np.array(lam),
              source_text=np.array(cio.render(c)),identifier=np.array(c.name),seed=np.array(seed),
              x=x,y=y,desired=ref.matrix_target(c,n,x,y),computed=fs[2]@((fs[0].T@x)*(fs[1].T@y)))
    data.update({f'offsets_{j}':o for j,o in enumerate(ref.offsets(c,n))})
    if args.tensor:
        target,residual,report=_tensor_check(c,info,n,lam,fs,cap)
        data.update(target=target,residual=residual)
        print('PASS complete tensor:',report,flush=True)
    else:
        reports=_numeric_check(c,info,n,lam,seed,2,cap,fs,inputs=args.inputs)
        print('PASS fresh factor challenges; maximum scaled error',max(r['scaled_identity_error'] for r in reports))
    dest=args.output or BUILD/'factors'/f'{c.name}_n{n}.npz'
    if dest.suffix!='.npz':
        raise ValueError('Use a .npz output filename')
    dest.parent.mkdir(parents=True,exist_ok=True)
    np.savez_compressed(dest,**data)
    print('Wrote',dest,'(load with np.load(..., allow_pickle=False))')


def check_factors(args):
    """Verify loaded factor arrays against the embedded or explicitly selected construction.

    After validating shapes and finite entries, compare fresh sampled outputs or
    every coefficient with independently evaluated targets and residuals. The
    supplied arrays themselves are used in these comparisons.
    """
    cap=int(args.max_gib*1024**3)
    with np.load(args.file,allow_pickle=False) as a:
        c=cio.parse(str(a['source_text']),str(a['identifier']))
        info=check(c)
        n=int(a['n'])
        lam=rt.parameter(c,info,n,float(a['lambda_value']))
        if args.construction and cio.render(cio.load(args.construction))!=cio.render(c):
            raise ValueError('Embedded construction does not match --construction')
        fs=[a[k] for k in ('A','B','C')]
        size=rt.plan(c,info,n)
        for j,M in enumerate(fs):
            if M.shape!=(size['rows'][j],size['rank']) or not np.isfinite(M).all():
                raise ValueError('Invalid factor shape or nonfinite entry')
        seed=args.seed if args.seed is not None else secrets.randbits(32)
        if args.tensor:
            _,_,report=_tensor_check(c,info,n,lam,fs,cap)
            print('PASS loaded arrays, every coefficient:',report)
        else:
            reports=_numeric_check(c,info,n,lam,seed,args.trials,cap,fs,inputs=args.inputs,
                                   print_t=args.print_product)
            print('PASS loaded arrays on',args.trials,'fresh independent challenges; seed',seed,
                  '; maximum scaled error',max(r['scaled_identity_error'] for r in reports))
    print('Checked the supplied A,B,C against references computed from the construction.')


def search(action,forward):
    # Keep search algorithms separate from the independent checker.
    """Run a support-search backend and independently verify its candidate records.

    Arguments are forwarded to corrected, weighted, or incomplete search. Each
    returned JSON record is converted to a readable definition and checked using
    ordinary sets and exact fractions before writing the readable candidate.
    """
    if action not in ('corrected','weighted','incomplete'):
        raise ValueError('Choose corrected, weighted, or incomplete')
    default=BUILD/('search_'+action)
    if '--output' in forward:
        dest=Path(forward[forward.index('--output')+1])
    else:
        dest=default if action!='incomplete' else default/'candidate.json'
        forward += ['--output',str(dest)]
    if action=='incomplete':
        cmd=[sys.executable,str(ROOT/'search_src/search_big_cw.py'),'search']
    else:
        cmd=[sys.executable,str(ROOT/'search_accuracy.py'),'search' if action=='corrected' else 'weighted']
    subprocess.run(cmd+forward,cwd=ROOT,check=True)
    paths=[dest] if action=='incomplete' else sorted((dest/'candidates').glob('*.json'))
    out=dest.parent/'readable' if action=='incomplete' else dest/'readable'
    out.mkdir(parents=True,exist_ok=True)
    if not paths:
        raise RuntimeError('Search produced no candidate records')
    for path in paths:
        c=cio.from_json(json.loads(path.read_text()),path.stem)
        check(c)
        (out/(path.stem+'.txt')).write_text(cio.render(c))
    print('Independent exact checks passed for',len(paths),'candidates. Readable outputs:',out)


def main():
    """Dispatch construction inspection, verification, extraction, conversion, and search commands.

    Construction commands resolve a readable definition and use the primary
    set-based checker and factor/reference modules. Search and interchange
    commands import their backends on demand. Generated arrays and reports are
    written to the selected build directory.
    """
    if len(sys.argv)>2 and sys.argv[1]=='search':
        if sys.argv[2] in ('-h','--help'):
            print('stc.py search {corrected,weighted,incomplete} [algorithm options]\nOptions are forwarded; add --help after the chosen algorithm.')
            return
        action=sys.argv[2]
        forward=sys.argv[3:]
        if '--help' in forward or '-h' in forward:
            cmd=[sys.executable,str(ROOT/'search_src/search_big_cw.py'),'search'] if action=='incomplete' else [sys.executable,str(ROOT/'search_accuracy.py'),'search' if action=='corrected' else 'weighted']
            raise SystemExit(subprocess.call(cmd+forward))
        search(action,forward)
        return
    parser=argparse.ArgumentParser(description=__doc__)
    sub=parser.add_subparsers(dest='action',required=True)
    sub.add_parser('list',help='List manuscript constructions and their source files')
    p=sub.add_parser('show',help='Print one readable construction')
    p.add_argument('construction')
    p=sub.add_parser('check',help='Check cancellations, remaining degrees, accuracy, and multiplication count')
    p.add_argument('construction',help='ID, path, or all')
    p.add_argument('--n',type=int,default=2)
    p.add_argument('--details',type=Path,default=BUILD/'checks')
    p=sub.add_parser('compile',help='Export a readable construction to JSON (default build/json)')
    p.add_argument('construction')
    p.add_argument('--output',type=Path,default=BUILD/'json')
    p=sub.add_parser('from-json',help='Convert a search/compatibility JSON into a readable .txt list')
    p.add_argument('file',type=Path)
    p.add_argument('--output',required=True,type=Path)
    p=sub.add_parser('test',help='Execute a construction and independently test target + residual')
    p.add_argument('construction')
    p.add_argument('--n',type=int,default=None,help='local coordinate dimension (default: 2)' )
    p.add_argument('--lambda',dest='lam',type=float)
    p.add_argument('--seed',type=int)
    p.add_argument('--trials',type=int,default=3)
    p.add_argument('--max-gib',type=float,default=2)
    p.add_argument('--inputs',choices=['auto','dense','separable'],default='auto',
                   help='random input tensors; auto uses dense entries except for incomplete n>1')
    p.add_argument('--print-product',type=int,help='print complete X^(t),Y^(t) and outputs for 1-based product t')
    p.add_argument('--save-inputs',action='store_true',help='save the complete input/output arrays for each trial')
    p.add_argument('--tensor',action='store_true',help='Exhaustive coefficient-tensor comparison; may require much memory')
    p.add_argument('--output',type=Path,default=BUILD/'tests_readable')
    p=sub.add_parser('extract',help='Write A,B,C, input/output offsets, and independent examples to .npz')
    p.add_argument('construction')
    p.add_argument('--n',type=int,default=2)
    p.add_argument('--lambda',dest='lam',type=float)
    p.add_argument('--seed',type=int)
    p.add_argument('--max-gib',type=float,default=2)
    p.add_argument('--tensor',action='store_true')
    p.add_argument('--inputs',choices=['auto','dense','separable'],default='auto',help='input tensors for sampled factor checks')
    p.add_argument('--output',type=Path)
    p=sub.add_parser('check-factors',help='Check supplied factor arrays against an independent contraction reference')
    p.add_argument('file',type=Path)
    p.add_argument('--construction')
    p.add_argument('--seed',type=int)
    p.add_argument('--trials',type=int,default=5)
    p.add_argument('--tensor',action='store_true')
    p.add_argument('--max-gib',type=float,default=2)
    p.add_argument('--inputs',choices=['auto','dense','separable'],default='auto',help='input tensors for sampled factor checks')
    p.add_argument('--print-product',type=int,help='print a complete 1-based product t')
    p=sub.add_parser('refine',help='Fixed-support grading/correction search starting from a readable file')
    p.add_argument('construction')
    p.add_argument('--theta',required=True)
    p.add_argument('--n',type=int,default=12)
    p.add_argument('--seconds',type=float,default=3)
    p.add_argument('--output',type=Path,default=BUILD/'refined.txt')
    p=sub.add_parser('search',help='Run a support search and export independently checked readable candidates')
    p.add_argument('algorithm',choices=['corrected','weighted','incomplete'])
    args=parser.parse_args()
    if (getattr(args,'n',1) or 1)<1 or getattr(args,'trials',1)<1 or getattr(args,'max_gib',1)<=0:
        parser.error('n, trials, and memory allowance must be positive')
    if args.action=='list':
        rows=list(csv.DictReader((ROOT/'auxiliary/construction_usage.csv').open()))
        for row in rows:
            print(f'{row["id"]:12s} d={row["d"]:2s} p={row["p"]:3s} {row["kind"]:14s} theta={row["theta"] or "intrinsic":7s} constructions/{row["id"]}.txt')
    elif args.action=='show':
        print(cio.render(cio.load(args.construction)),end='')
    elif args.action=='check':
        for path in records(args.construction):
            check_one(path,args.n,args.details)
    elif args.action=='compile':
        args.output.mkdir(parents=True,exist_ok=True)
        for path in records(args.construction):
            c=cio.load(path)
            check(c)
            dest=args.output/(c.name+'.json')
            dest.write_bytes(cio.json_bytes(cio.compile_record(c)))
            print(dest)
    elif args.action=='from-json':
        c=cio.from_json(json.loads(args.file.read_text()),args.file.stem)
        check(c)
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(cio.render(c))
        print('Wrote',args.output)
    elif args.action=='test':
        seed=args.seed if args.seed is not None else secrets.randbits(32)
        args.output.mkdir(parents=True,exist_ok=True)
        for index,path in enumerate(records(args.construction)):
            start=time.monotonic()
            c=cio.load(path)
            info=check(c)
            n=args.n or 2
            lam=rt.parameter(c,info,n,args.lam)
            print('TEST',c.name,'n=',n,'lambda=',lam,'inputs=',input_kind(c,n,args.inputs),flush=True)
            cap=int(args.max_gib*1024**3)
            if args.tensor:
                fs=rt.factors(c,info,n,lam,cap)
                _,_,report=_tensor_check(c,info,n,lam,fs,cap)
            else:
                report=_numeric_check(c,info,n,lam,seed+1000*index,args.trials,cap,
                                      inputs=args.inputs,print_t=args.print_product,
                                      save_directory=args.output/'inputs' if args.save_inputs else None)
            dest=args.output/(c.name+'.json')
            dest.write_text(json.dumps(dict(construction=c.name,n=n,lambda_value=lam,checks=report),indent=2)+'\n')
            print('PASS',c.name,'n=',n,'lambda=',lam,'seed=',seed+1000*index,f'({time.monotonic()-start:.2f}s)',dest,flush=True)
    elif args.action=='extract':
        extract(args)
    elif args.action=='check-factors':
        check_factors(args)
    elif args.action=='refine':
        c=cio.load(args.construction)
        if c.kind!='centered':
            raise ValueError('refine currently accepts centered constructions; use search weighted/incomplete for other kinds')
        check(c)
        args.output.parent.mkdir(parents=True,exist_ok=True)
        source=cio.resolve(args.construction)
        dest=args.output.with_suffix('.json')
        subprocess.run([sys.executable,str(ROOT/'search_accuracy.py'),'certify',str(source),'--theta',args.theta,
            '--n',str(args.n),'--optimize','--seconds',str(args.seconds),'--output',str(dest)],check=True,cwd=ROOT)
        updated=cio.from_json(json.loads(dest.read_text()),args.output.stem)
        check(updated)
        args.output.write_text(cio.render(updated))
        print('Checked readable result:',args.output)

if __name__=='__main__':
    try:
        main()
    except (ValueError,MemoryError,FileNotFoundError,AssertionError) as err:
        print('FAIL:',err,file=sys.stderr)
        raise SystemExit(1)


==> anc/tests/README.md <==
# Secondary checks

The primary construction interface is `stc.py`, backed by `construction_io.py`
and the three modules in `verification/`. This directory contains additional
mathematical cross-checks, manuscript comparisons, and software regressions.
Each group has its own command and can be executed from a fresh extraction.
Run the commands below from `anc/`.

## Alternative mathematical checks: `identities/`

`verify_local_identities.py` expands the big-CW tensor-power formula and
symmetric monomial counts, and checks centered liftings and weighted
cancellation directly. `factor_reference.py` is an alternative dense/structured
implementation in the shifted-exponent convention. `verify_factor_tensors.py`
uses it to test every cited centered family and to compare every coefficient
of the small balanced constructions. `verify_factor_norms.py` independently
assembles Gram matrices, checks spectral maxima and approximation bounds, and
compares restricted big-CW norms with their reduced Gram matrices.
`verify_baseline_factors.py` expands the supplied literature factor files as
integer Laurent polynomials and verifies their degree-zero product tensors.

```bash
python verify.py --identities
python tests/identities/verify_local_identities.py
python tests/identities/verify_factor_tensors.py
python tests/identities/verify_factor_norms.py
python tests/identities/verify_baseline_factors.py
```

The alternative factor code supplies a second implementation of the algebraic
maps. It is used by these checks and by selected regression tests. The public
factor extraction and numerical evaluation use `verification/construction_runtime.py`.

## Manuscript comparisons: `manuscript/`

`verify_records.py` checks construction hashes, cited identifiers, product
counts, exact accuracy, and agreement of optimized and ordinary-set accounting.
`verify_figures.py` compares actual plotted ordinates, savings bars, and stacked
increments with the definitions and checks visible hatch patterns on the bars and legend. `verify_tables.py` regenerates the three
numerical tables, locates them in `main.tex` by their LaTeX labels, and
compares their tabular entries.

```bash
python verify.py --manuscript
python tests/manuscript/verify_records.py
python tests/manuscript/verify_figures.py --rebuild
python tests/manuscript/verify_tables.py
```

The optional `--rebuild` flag requires byte-identical numerical figure PDFs in
the local rendering environment. The generated tables and figures are written
under `build/generated/` and `build/figures/`.

## Software regressions: `regression/`

Install pytest and the numerical dependencies, then run this group directly or
through the phase runner:

```bash
python -m pip install -r tests/requirements.txt
python -m pytest -q tests/regression
python verify.py --regression
```

The module responsibilities are:

```text
regression/
  test_accuracy_controlled.py    Rational accounting, LP/MILP results, roundoff constants
  test_big_cw.py                 Candidate enumeration and incremental label compatibility
  test_grading_tools.py          Grading constraints, interpolation, correction optimization
  test_nonpositive_rule.py       Nonpositive closure and degree/accuracy invariance
  test_readable_workflow.py      Parser validation, conversions, source caching, factor API
  test_input_modes.py            Dense/separable inputs, saved arrays, reference contractions
  test_product_layout.py         Exact matrix layouts, complex inputs, isolated input pairs
  test_catalogue_and_sigma.py    Source index, integer examples, norm crossover calculations
  test_cleanup_identities.py     General inclusion-exclusion and reduced big-CW Gram identities
  test_source_structure.py       Function documentation and primary dependency boundary
  test_manuscript_tables.py      Labeled tables, source comments, and numerical changes
  verify_conversions.py          Standalone text/JSON round-trip check
```

`test_product_layout.py` applies the same tests to multiple exact constructions,
including the fourteen-product example. It checks real and complex matrix
inputs and every pair of isolated X^(i),Y^(j) inputs. `test_source_structure.py`
requires docstrings for named Python functions and exercises the primary
exact, numerical, and coefficient checks with secondary imports blocked.

`verify_conversions.py` serializes a derived construction to JSON in memory,
imports its readable form, and compares the tripartitions, signed exponents,
corrections, and exact residual accounting:

```bash
python tests/regression/verify_conversions.py all
```

Each `test_*` function states the invariant or behavior it checks. Parametrized
cases cover multiple constructions, dimensions, or precisions. Pytest filters
select individual modules or functions, for example:

```bash
python -m pytest -q tests/regression/test_input_modes.py
python -m pytest -q tests/regression -k nonpositive
```


==> anc/tests/__init__.py <==
"""Secondary mathematical and software checks."""


==> anc/tests/conftest.py <==
"""Import paths for the separately selectable regression tests."""
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path[:0] = [str(ROOT), str(ROOT/'search_src'), str(ROOT/'search_src/extended')]


==> anc/tests/identities/__init__.py <==
"""Independent finite tensor and Gram-identity checks."""


==> anc/tests/identities/factor_reference.py <==
#!/usr/bin/env python3
"""Dense CP factors and memory-bounded application of accuracy-controlled families.

Tensor-vector coordinates are lexicographic in the non-omitted coordinates,
matching the manuscript's contractions and the existing sigma verifier.
Use target() for an independent numpy.einsum implementation of the desired
independent products. Dense factors satisfy W @ ((U.T @ x) * (V.T @ y)).
"""
from __future__ import annotations
import argparse
from fractions import Fraction
import json
import math
from pathlib import Path
import sys
import numpy as np

ROOT=Path(__file__).resolve().parents[2]
EX=ROOT/'search_src/extended'
sys.path.insert(0,str(EX))
sys.path.insert(0,str(ROOT/'search_src'))
from accuracy_controlled import Geometry,analyze,raw_powers,validate_certificate
from sigma_analysis import canonical_complete,choose_parameter
from release_data import read_record
from tests.identities.verify_factor_norms import dense_complete,helmert,target


def load(path):
    """Read a construction record and convert it to the shifted norm-analysis convention."""
    path=Path(path)
    raw=read_record(path)
    if raw.get('format')=='accuracy-controlled-construction-v3':
        validate_certificate(raw)
    c=canonical_complete(raw,str(path))
    c['id']=path.stem
    return raw,c


def default_parameter(c,n,epsilon=None):
    """Minimize the full proved error-bound model, not observed input error."""
    if epsilon is None:
        epsilon=np.finfo(float).eps/2
    return choose_parameter(c,n,float(epsilon))['lambda_full']


def identity_parameter(c, base=.7):
    """Moderate-growth parameter for a floating-point identity check.

    This caps lambda**(-h) at 1/base. It tests the factor identity against its
    full mixed-term expansion, not the accuracy attainable at small lambda.
    The exact rational record check separately verifies all residual degrees.
    """
    if not 0 < base < 1:
        raise ValueError('base must lie strictly between zero and one')
    return base ** (1 / max(1., float(Fraction(c['h']))))


def dense_factors(c,n,lam=None,max_bytes=2*1024**3):
    """Build alternative dense centered factors after checking their requested allocation size."""
    if not isinstance(n,int) or n<1:
        raise ValueError('n must be a positive integer')
    if lam is None:
        lam=default_parameter(c,n)
    if not 0<lam<=1:
        raise ValueError('lambda must be in (0,1]')
    ranks=(n+1)**c['d']+sum((n+1)**(c['d']-len(P)) for P in c['support'])
    rows=sum(n**(c['d']-len(t[j])) for j in range(3) for t in c['family'])
    needed=rows*ranks*np.dtype(float).itemsize
    # The existing concatenating implementation needs intermediate storage.
    if 2*needed>max_bytes:
        raise MemoryError(f'Dense factor construction requires about {2*needed/1024**3:.2f} GiB; use apply_structured() or raise max_bytes')
    return dense_complete(c,n,lam)


def _axis_map(arr,matrix,axis):
    """Apply a matrix to one tensor axis and restore the axis position."""
    return np.moveaxis(np.tensordot(matrix,arr,axes=(1,axis)),0,axis)


def _blocks(c,n,flat,role):
    """Return tensor-entry counts and concatenation offsets for one variable space."""
    out=[]
    offset=0
    for t in c['family']:
        sz=n**(c['d']-len(t[role]))
        out.append(np.asarray(flat[offset:offset+sz]).reshape((n,)*(c['d']-len(t[role]))))
        offset+=sz
    if offset!=len(flat):
        raise ValueError('input vector length does not match the construction')
    return out


def apply_structured(c,n,x,y,lam=None,max_bytes=2*1024**3):
    """Evaluate the complete selected CP construction without materializing factors.

    Storage is O((n+1)^d + p(n+1)^(2d/3)) for balanced families. This evaluates
    both the main aggregate and EACH selected correction, not a fitted error
    polynomial. There is no assumption that replicated residuals vanish.
    """
    if not isinstance(n,int) or n<1:
        raise ValueError('n must be a positive integer')
    if lam is None:
        lam=default_parameter(c,n)
    if not 0<lam<=1:
        raise ValueError('lambda must lie in (0,1]')
    d=c['d']
    a=n+1
    Q=helmert(n)
    dtype=np.result_type(x,y,float)
    needed=(4*a**d+sum(a**(d-len(t[j])) for t in c['family'] for j in (0,1)))*np.dtype(dtype).itemsize
    if needed>max_bytes:
        raise MemoryError(f'Estimated structured workspace {needed/1024**3:.2f} GiB exceeds limit')
    parts=[[set(p) for p in t] for t in c['family']]
    powers=np.array([[float(Fraction(v)) for v in row] for row in c['powers']])
    encoded=[]
    for role,flat in enumerate((x,y)):
        rr=[]
        for it,arr in enumerate(_blocks(c,n,flat,role)):
            for axis in range(arr.ndim):
                arr=_axis_map(arr,Q,axis)
            rr.append(arr*lam**powers[role,it])
        encoded.append(rr)
    result=[np.zeros((n,)*(d-len(t[2])),dtype=dtype) for t in parts]
    for pp,alpha in zip([[]]+c['support'],['1']+c['coefficients']):
        P=set(pp)
        coords=[r for r in range(d) if r not in P]
        shape=(a,)*len(coords)
        agg=[]
        for role in (0,1):
            out=np.zeros(shape,dtype=dtype)
            for it,t in enumerate(parts):
                if not P<=t[role]:
                    continue
                view=tuple(1 if r in t[role] else a for r in coords)
                out+=encoded[role][it].reshape(view)
            agg.append(out)
        prod=agg[0]*agg[1]
        scale=float(Fraction(alpha))*a**len(P)*lam**(-float(Fraction(c['h'])))
        for it,t in enumerate(parts):
            if not P<=t[2]:
                continue
            omitted=tuple(j for j,r in enumerate(coords) if r in t[2])
            block=prod.sum(axis=omitted) if omitted else prod.copy()
            for axis in range(block.ndim):
                block=_axis_map(block,Q.T,axis)
            result[it]+=block*(scale*lam**powers[2,it])
    return np.concatenate([v.ravel() for v in result])


def mixed_block_tensor(geo,i,j,k,n):
    """Build a single centered mixed-term coefficient tensor by explicit one-coordinate products."""
    Q=helmert(n)
    ones=np.ones((n+1,1))
    out=np.ones((1,1,1))
    selected=[set(geo.family[i][0]),set(geo.family[j][1]),set(geo.family[k][2])]
    for r in range(geo.d):
        matrices=[ones if r in selected[role] else Q for role in range(3)]
        loc=np.einsum('sa,sb,sc->abc',*matrices)
        out=np.kron(out,loc)
    return out


def independent_mm_tensor(parts,n):
    """One desired matrix product, defined with THREE identity matrices only.

    The input/output tensor modes use sorted retained-coordinate order. The
    permutations below only convert ordinary X_ik Y_kj Z_ij matrix layout to
    that storage order. This definition does not use centering or CP factors.
    """
    U,V,W=map(sorted,parts)
    d=len(U)+len(V)+len(W)
    a,b,c=n**len(V),n**len(W),n**len(U)
    target=np.einsum('iu,kl,jv->ikljuv',np.eye(a),np.eye(b),np.eye(c)).reshape(a*b,b*c,a*c)
    permutations=[]
    for omitted,grouped in [(U,V+W),(V,W+U),(W,V+U)]:
        retained=[r for r in range(d) if r not in omitted]
        order=[retained.index(r) for r in grouped]
        conventional_to_stored=np.arange(n**len(retained)).reshape((n,)*len(retained)).transpose(order).ravel()
        permutations.append(np.argsort(conventional_to_stored))
    return target[np.ix_(*permutations)]


def expected_dense_tensor(raw,c,n,lam):
    """Construct the exact expansion independently of the CP factor assembly."""
    geo=Geometry.build(raw['family'],raw['d'])
    masks={sum(1<<r for r in P) for P in c['support']}
    info=analyze(geo,raw_powers(raw),raw.get('accuracy',{}).get('target_fraction',c['theta']),masks,
                 correction_rule=raw.get('accuracy',{}).get('correction_rule','threshold'))
    sizes=[[n**(geo.d-len(t[j])) for t in geo.family] for j in range(3)]
    offsets=[np.cumsum([0]+ss) for ss in sizes]
    want=np.zeros(tuple(int(o[-1]) for o in offsets))
    entries=[(t,t,t,Fraction(0),1) for t in range(geo.m)]
    entries += [(i,j,k,deg/info['g'],coef) for i,j,k,R,deg,coef in info['survivors']]
    for i,j,k,e,coef in entries:
        block=independent_mm_tensor(raw['family'][i],n) if i==j==k else mixed_block_tensor(geo,i,j,k,n)
        slices=tuple(slice(offsets[r][t],offsets[r][t+1]) for r,t in enumerate((i,j,k)))
        want[slices]+=coef*lam**float(e)*block
    return want


def separable_identity(raw,c,n=2,lam=.7,seed=20261014):
    """Check the aggregate identity on independently chosen rank-one tensors.

    Each X^(t), Y^(t), Z^(t) is an outer product of independent normalized
    normal vectors, one per retained coordinate. The concatenated tensor
    entries feed the bilinear algorithm; their centered one-mode vectors
    evaluate each mixed term coordinatewise. Tests with n>=2 exercise
    replicated mixed terms with nontrivial retained coordinates.
    """
    rng=np.random.default_rng(seed)
    geo=Geometry.build(raw['family'],raw['d'])
    Q=helmert(n)
    centered_modes=np.ones((3,geo.m,geo.d,n+1))
    tensor_vectors=[]
    for role in range(3):
        tensor_entries=[]
        for t,parts in enumerate(geo.family):
            tensor=np.asarray(1.)  # Scalar empty tensor product.
            for r in range(geo.d):
                if r in parts[role]:
                    continue
                v=rng.normal(size=n)
                v/=np.linalg.norm(v)
                tensor=np.multiply.outer(tensor,v)
                centered_modes[role,t,r]=Q@v
            tensor_entries.append(tensor.ravel())
        tensor_vectors.append(np.concatenate(tensor_entries))
    actual=float(np.dot(apply_structured(c,n,tensor_vectors[0],tensor_vectors[1],lam),tensor_vectors[2]))
    masks={sum(1<<r for r in P) for P in c['support']}
    info=analyze(geo,raw_powers(raw),raw.get('accuracy',{}).get('target_fraction',c['theta']),masks,
                 correction_rule=raw.get('accuracy',{}).get('correction_rule','threshold'))
    terms=[]
    for t in range(geo.m):
        terms.append(float(np.prod(np.sum(centered_modes[0,t]*centered_modes[1,t]*centered_modes[2,t],axis=1))))
    for i,j,k,R,deg,coef in info['survivors']:
        local=np.sum(centered_modes[0,i]*centered_modes[1,j]*centered_modes[2,k],axis=1)
        terms.append(float(coef*lam**float(deg/info['g'])*np.prod(local)))
    expected=math.fsum(terms)
    scale=max(1.,math.fsum(map(abs,terms)))
    err=abs(actual-expected)/scale
    if err>2e-10:
        raise AssertionError((c.get('id'),n,actual,expected,err))
    return dict(n=n,lambda_value=lam,structured_value=actual,expanded_value=expected,
        scaled_identity_residual=err,replicated_survivors=sum(bool(t[3]) for t in info['survivors']))


def main():
    """Check one centered construction with alternative dense or separable factor calculations."""
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('certificate',type=Path)
    ap.add_argument('--n',type=int,default=2)
    ap.add_argument('--lambda',dest='lam',type=float)
    ap.add_argument('--dense',action='store_true')
    ap.add_argument('--max-gib',type=float,default=2)
    args=ap.parse_args()
    raw,c=load(args.certificate)
    lam=args.lam if args.lam is not None else default_parameter(c,args.n)
    rng=np.random.default_rng(1904)
    sizes=[sum(args.n**(c['d']-len(t[j])) for t in c['family']) for j in range(3)]
    x=rng.normal(size=sizes[0])
    y=rng.normal(size=sizes[1])
    ref=target(c,args.n,x,y)
    val=apply_structured(c,args.n,x,y,lam,int(args.max_gib*1024**3))
    report=dict(certificate=str(args.certificate),n=args.n,lambda_value=lam,
        vector_dimensions=sizes,relative_error_to_target=float(np.linalg.norm(val-ref)/max(np.linalg.norm(ref),np.finfo(float).tiny)),
        identity=separable_identity(raw,c,args.n,identity_parameter(c)))
    if args.dense:
        A,B,C=dense_factors(c,args.n,lam,int(args.max_gib*1024**3))
        z=np.einsum('kr,r->k',C,np.einsum('ir,i->r',A,x)*np.einsum('jr,j->r',B,y))
        report['factor_shapes']=[list(M.shape) for M in (A,B,C)]
        report['dense_vs_structured']=float(np.linalg.norm(z-val)/max(1.,np.linalg.norm(val)))
    print(json.dumps(report,indent=2))

if __name__=='__main__':
    main()


==> anc/tests/identities/verify_baseline_factors.py <==
#!/usr/bin/env python3
"""Exact Laurent-coefficient audit of supplied primary-source factor files."""
from pathlib import Path
from collections import defaultdict
import re,json,hashlib
import numpy as np
R=Path(__file__).resolve().parents[2]/'search_src/extended'

def parse(t):
 """Parse a supplied factor entry as an integer Laurent polynomial in x."""
 ans={}
 for mon in re.findall(r'[+-]?[^+-]+',t.strip('()').replace('+-','-')):
  m=re.fullmatch(r'([+-]?\d*)x(\d*)(i?)',mon)
  if m:
   a,b,inv=m.groups()
   c=-1 if a=='-' else 1 if a in ('','+') else int(a)
   e=int(b or 1)*(-1 if inv else 1)
  else:
      c=int(mon)
      e=0
  if c:
      ans[e]=ans.get(e,0)+c
 return ans

def read(path):
 """Read three factor arrays whose entries are Laurent-polynomial coefficient dictionaries."""
 mats=[]
 rows=[]
 for line in path.read_text().splitlines():
  if line.startswith('#'):
   if rows:
       mats.append(rows)
       rows=[]
  elif line.strip():
      rows.append([parse(t) for t in line.split()])
 if rows:
     mats.append(rows)
 return mats

def audit(name,shape,r):
 """Expand every Laurent coefficient of a literature factorization using integer arithmetic.

 Verify that negative powers cancel and the degree-zero coefficient is the
 ordinary matrix-product tensor. Report the first positive residual degree
 and the factor-growth exponent derived from the supplied factors.
 """
 path=R/'baseline_factors'/name
 U,V,W=read(path)
 a,b,c=shape
 ss=(a*b,b*c,a*c)
 assert [len(t) for t in [U,V,W]]==list(ss) and all(len(row)==r for t in [U,V,W] for row in t)
 T=defaultdict(lambda:np.zeros(ss,dtype=np.int64))
 G=defaultdict(lambda:np.zeros(ss[2],dtype=np.int64))
 for t in range(r):
  for i in range(ss[0]):
   for j in range(ss[1]):
    for k in range(ss[2]):
     for eu,cu in U[i][t].items():
      for ev,cv in V[j][t].items():
       for ew,cw in W[k][t].items():
        e=eu+ev+ew
        v=cu*cv*cw
        T[e][i,j,k]+=v
        G[e][k]+=abs(v)
 T={e:v for e,v in T.items() if np.any(v)}
 exact=np.zeros(ss,dtype=np.int64)
 for i in range(a):
  for j in range(b):
   for k in range(c):
       exact[b*i+j,c*j+k,c*i+k]=1
 assert min(T)==0 and np.array_equal(T[0],exact)
 rho=min(e for e in T if e>0)
 h=-min(G)
 return dict(file=name,shape=shape,r=r,constant_tensor_verified=True,rho=rho,h=h,
  theta=rho/(rho+h),leading_growth_coefficient=int(G[-h].max()),degrees=sorted(T),
  sha256=hashlib.sha256(path.read_bytes()).hexdigest())
if __name__=='__main__':
 out=[audit('bini322.txt',(3,2,2),10),audit('schonhage333.txt',(3,3,3),21),audit('smirnov333-20-182-approx.txt',(3,3,3),20)]
 (R.parents[1]/'build').mkdir(exist_ok=True)
 (R.parents[1]/'build/baseline_factor_audit.json').write_text(json.dumps(out,indent=2)+'\n')
 print(json.dumps(out,indent=2))


==> anc/tests/identities/verify_factor_norms.py <==
#!/usr/bin/env python3
"""Independent dense-factor checks of the spectral Gram formulas and error bound."""
from __future__ import annotations
import json,math,sys
from fractions import Fraction
from pathlib import Path
import numpy as np
ANC=Path(__file__).resolve().parents[2]
sys.path[:0]=[str(ANC),str(ANC/'search_src'),str(ANC/'search_src/extended')]
from sigma_analysis import ROOT, OUT, catalog, geom, log_sigma, log_weighted_sigma, sigma0, classical_sigma, approximation, big_sigma, big_leading
from tests.identities.verify_baseline_factors import read

def helmert(n):
    """Construct an independent orthonormal zero-sum basis for the centered factor checks."""
    q=np.zeros((n+1,n))
    for j in range(n):
        q[:j+1,j]=1/math.sqrt((j+1)*(j+2))
        q[j+1,j]=-(j+1)/math.sqrt((j+1)*(j+2))
    return q

def dense_complete(c,n,lam):
    """Assemble centered factor arrays using explicit Kronecker products and shifted powers.

    Rows are grouped by input tensor; main and correction aggregates occupy
    separate column intervals. The global lambda^(-h) and correction signs are
    placed in the output factor, matching the norm-analysis convention.
    """
    Q=helmert(n)
    a=n+1
    d=c['d']
    h=float(Fraction(c['h']))
    powers=np.array([[float(Fraction(v)) for v in row] for row in c['powers']])
    outputs=[]
    for j in range(3):
        full=[]
        sizes=[n**(d-len(t[j])) for t in c['family']]
        cum=np.cumsum([0]+sizes)
        for P,alpha in zip([[]]+c['support'],['1']+c['coefficients']):
            alpha=float(Fraction(alpha))
            k=len(P)
            coords=[r for r in range(d) if r not in P]
            block=np.zeros((cum[-1],a**len(coords)))
            Pset=set(P)
            for t,parts in enumerate(c['family']):
                if not Pset<=set(parts[j]):
                    continue
                mat=np.ones((1,1))
                for r in coords:
                    mat=np.kron(mat,np.ones((a,1)) if r in parts[j] else Q)
                block[cum[t]:cum[t+1]]=mat.T*(abs(alpha)**(1/3)*a**(k/3)*lam**powers[j,t])
            if j==2:
                block*=np.sign(alpha)*lam**(-h)
            full.append(block)
        outputs.append(np.concatenate(full,axis=1))
    return outputs

def target(c,n,x,y):
    """Compute desired products by an einsum using their retained coordinate labels."""
    d=c['d']
    out=[]
    ix=iy=0
    for u,v,w in c['family']:
        ux=[r for r in range(d) if r not in u]
        uy=[r for r in range(d) if r not in v]
        oz=[r for r in range(d) if r not in w]
        nx=n**len(ux)
        ny=n**len(uy)
        xx=x[ix:ix+nx].reshape((n,)*len(ux))
        yy=y[iy:iy+ny].reshape((n,)*len(uy))
        out.append(np.einsum(xx,ux,yy,uy,oz,optimize=True).reshape(-1))
        ix+=nx
        iy+=ny
    return np.concatenate(out)

def big_local_factors(n,lam):
    """Construct the three local rational big-CW factor matrices with balanced scalar magnitudes."""
    r=n+2
    M=np.zeros((r,r))
    t=1-n*lam
    for j in range(n):
        M[0,j]=lam**(-2/3)
        M[j+1,j]=lam**(1/3)
    M[0,n]=lam**-1
    M[1:n+1,n]=lam
    M[0,n+1]=lam**-1*t**(1/3)
    M[n+1,n+1]=lam**2*t**(-2/3)
    W=M.copy()
    W[:,n]*=-1
    return M,M,W

def dense_big(c,n,lam):
    """Tensor the local big-CW factors and select the variable rows specified by each retained label."""
    base=big_local_factors(n,lam)
    out=[]
    for j in range(3):
        blocks=[]
        for lab in c['labels'][j]:
            mat=np.ones((1,1))
            for s in lab:
                mat=np.kron(mat,base[j][[0],:] if s==0 else base[j][1:n+1,:] if s==1 else base[j][[n+1],:])
            blocks.append(mat)
        out.append(np.concatenate(blocks,axis=0))
    return out

def literature():
    """Check leading factor norms for the supplied Bini, Schoenhage, Smirnov, and Strassen formulas."""
    rows=[]
    for name,shape in [('bini322.txt',(3,2,2)),('schonhage333.txt',(3,3,3)),('smirnov333-20-182-approx.txt',(3,3,3))]:
        factors=read(ROOT/'baseline_factors'/name)
        ex=[]
        norms=[]
        n1=[]
        for f in factors:
            e=min(e for row in f for t in row for e in t)
            ex.append(e)
            lead=np.array([[t.get(e,0) for t in row] for row in f])
            norms.append(np.linalg.norm(lead,2))
            n1.append(np.linalg.norm(np.array([[sum(t.values()) for t in row] for row in f]),2))
        rows.append(dict(id=name,shape=shape,r=len(factors[0][0]),h=-sum(ex),rho=1,sigma0=float(np.prod(norms)),sigma_at_one=float(np.prod(n1)),sigma_classical=math.sqrt(math.prod(shape)),lead_factor_norms=list(map(float,norms)),source='supplied coefficient file'))
        for lam in [.1,.01,1e-5]:
            scaled=[]
            for f,e in zip(factors,ex):
                M=np.array([[sum(co*lam**(p-e) for p,co in t.items()) for t in row] for row in f])
                scaled.append(np.linalg.norm(M,2))
            if lam==1e-5:
                assert abs(np.prod(scaled)/np.prod(norms)-1)<1e-3
    A=np.array([[1,0,1,0,1,-1,0],[0,0,0,0,1,0,1],[0,1,0,0,0,1,0],[1,1,0,1,0,0,-1]],float)
    B=np.array([[1,1,0,-1,0,1,0],[0,0,1,0,0,1,0],[0,0,0,1,0,0,1],[1,0,-1,0,1,0,1]],float)
    C=np.array([[1,0,0,1,-1,0,1],[0,0,1,0,1,0,0],[0,1,0,1,0,0,0],[1,-1,1,0,0,1,0]],float)
    rows.append(dict(id='strassen2',shape=[2,2,2],r=7,h=0,rho=None,sigma0=float(np.prod([np.linalg.norm(M,2) for M in [A,B,C]])),sigma_at_one=float(np.prod([np.linalg.norm(M,2) for M in [A,B,C]])),sigma_classical=2**1.5,lead_factor_norms=[float(np.linalg.norm(M,2)) for M in [A,B,C]],source='standard seven-product identity; verified directly'))
    rng=np.random.default_rng(441)
    for _ in range(3):
        x=rng.normal(size=4)
        y=rng.normal(size=4)
        assert np.allclose(C@((A.T@x)*(B.T@y)),(x.reshape(2,2)@y.reshape(2,2)).ravel())
    (OUT/'sigma_literature.json').write_text(json.dumps(rows,indent=2)+'\n')
    return rows

def main():
    """Check factor Gram matrices and error bounds against explicit dense factorizations.

    Verify scalar diagonal blocks, off-diagonal cancellation, norm maxima,
    finite-parameter approximation bounds, and small perturbation inequalities.
    Also check reduced big-CW Gram norms and the literature coefficient files.
    """
    data,_=catalog()
    rng=np.random.default_rng(96327)
    checks=[]
    pert=[]
    weighted_checks=0
    # Every distinct complete family is checked at n=1, with nontrivial local
    # dimension additionally checked for all d<=6 families of manageable size.
    for c in data.values():
        if c['kind']!='centered':
            continue
        for ncheck in (2,11):
            for tcheck in (0.,.1,1.,5.):
                assert log_sigma(c,ncheck,tcheck)<=log_weighted_sigma(c,ncheck,tcheck)+1e-12
                weighted_checks+=1
        check_lam=.8**(1/max(1.,float(Fraction(c['h']))))
        tests=[(1,check_lam if not c['exact'] else 1.)]
        if c['d']<=6 and c['p']<=13:
            tests.append((2,check_lam if not c['exact'] else 1.))
        for n,lam in tests:
            fs=dense_complete(c,n,lam)
            ld,pow=geom(c,n)
            expected=np.exp(ld)*lam**(2*pow)
            expected[2]*=lam**(-2*float(Fraction(c['h'])))
            errors=[]
            for j,M in enumerate(fs):
                diag=np.concatenate([np.full(n**(c['d']-len(t[j])),expected[j,it]) for it,t in enumerate(c['family'])])
                # Gram assertion checks all off-diagonal blocks, not only sigma.
                G=M@M.T
                err=float(np.linalg.norm(G-np.diag(diag),np.inf)/max(diag))
                errors.append(err)
                assert err<2e-10,(c['id'],n,err)
            actual_sigma=math.prod(math.sqrt(np.linalg.eigvalsh(M@M.T)[-1]) for M in fs)
            assert math.isclose(actual_sigma,math.exp(log_sigma(c,n,-math.log(lam))),rel_tol=2e-10)
            x=rng.normal(size=fs[0].shape[0])
            y=rng.normal(size=fs[1].shape[0])
            out=fs[2]@((fs[0].T@x)*(fs[1].T@y))
            want=target(c,n,x,y)
            bias=np.linalg.norm(out-want)/(np.linalg.norm(x)*np.linalg.norm(y))
            bound=approximation(c,n,-math.log(lam))
            assert bias<=bound+1e-8*max(1,actual_sigma),(c['id'],bias,bound)
            checks.append(dict(id=c['id'],n=n,lambda_value=lam,gram_errors=errors,normalized_bias=float(bias),bias_bound=bound))
            if n==2 and c['id'] in ['br8','ex6']:
                A,B,C=fs
                for iscomplex in [False,True]:
                    xx=x.astype(complex) if iscomplex else x.copy()
                    yy=y.astype(complex) if iscomplex else y.copy()
                    if iscomplex:
                        xx+=1j*rng.normal(size=len(xx))
                        yy+=1j*rng.normal(size=len(yy))
                    eps=1e-6
                    ds=[]
                    for M in fs:
                        D=rng.normal(size=M.shape)
                        if iscomplex:
                            D=D+1j*rng.normal(size=M.shape)
                        D*=eps*np.linalg.norm(M,2)/np.linalg.norm(D,2)
                        ds.append(D)
                    roundoff=eps*rng.uniform(-1,1,size=A.shape[1])
                    val=(C+ds[2])@(((A+ds[0]).T@xx)*((B+ds[1]).T@yy)*(1+roundoff))
                    ref=C@((A.T@xx)*(B.T@yy))
                    err=np.linalg.norm(val-ref)/(np.linalg.norm(xx)*np.linalg.norm(yy))
                    bd=math.expm1(4*math.log1p(eps))*actual_sigma
                    assert err<=bd
                    pert.append(dict(id=c['id'],complex=iscomplex,error=float(err),bound=bd))
    bc=[]
    for c in data.values():
        if c['kind']!='big_cw':
            continue
        n=2 if c['d']==3 else 1
        lam=.2/n
        fs=dense_big(c,n,lam)
        sig,norms=big_sigma(c,n,lam)
        errs=[]
        for M,norm in zip(fs,norms):
            actual=math.sqrt(np.linalg.eigvalsh(M@M.T)[-1])
            errs.append(abs(actual/norm-1))
            assert errs[-1]<2e-10
        h,s0=big_leading(c,n)
        lam2=1e-8/n
        sig2,_=big_sigma(c,n,lam2)
        assert abs(math.log(sig2)+float(h)*math.log(lam2)-math.log(s0))<.01
        bc.append(dict(id=c['id'],n=n,lambda_value=lam,relative_norm_errors=errs,pole=str(h),sigma0=s0))
    bas= literature()
    out=dict(complete_gram_tests=checks,perturbation_tests=pert,incomplete_gram_tests=bc,literature=bas,
       weighted_envelope_checks=weighted_checks,all_passed=True,numerical_tolerance=2e-10)
    (OUT/'sigma_validation.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PASS',len(checks),'complete Gram and contraction checks;',len(pert),'real/complex perturbation checks;',len(bc),'incomplete Gram checks;',len(bas),'literature formulas')

if __name__=='__main__':
    main()


==> anc/tests/identities/verify_factor_tensors.py <==
#!/usr/bin/env python3
"""All published centered identities plus complete small coefficient tensors.

At n=2, replicated local cubic tensors are nonzero. At larger order, random
separable inputs check the aggregate against independently enumerated mixed
terms without allocating enormous dense CP-factor arrays.
"""
from __future__ import annotations
import os,sys,json,math,time
from pathlib import Path
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
os.environ.setdefault('OMP_NUM_THREADS','1')
ROOT=Path(__file__).resolve().parents[2]
sys.path[:0]=[str(ROOT),str(ROOT/'search_src')]
import numpy as np
from release_data import COMPLETE,source_path,BUILD
from tests.identities.factor_reference import load,dense_factors,expected_dense_tensor,apply_structured,separable_identity,identity_parameter

def main():
    """Check every cited centered family using alternative factors and exhaustive balanced d=6 tensors."""
    BUILD.mkdir(exist_ok=True)
    started=time.monotonic()
    reports=[]
    dense=[]
    for alias in COMPLETE:
        raw,c=load(source_path(alias))
        record=dict(id=alias,identities=[])
        for lam in (1.,) if c['exact'] else (identity_parameter(c,.7),identity_parameter(c,.43)):
            record['identities'].append(separable_identity(raw,c,n=2,lam=lam))
        if c['d']==6:
            record['identities'].append(separable_identity(raw,c,n=3,lam=identity_parameter(c,.7)))
        reports.append(record)
        # Full tensors for every displayed N=2 family (unequal shapes have larger factors).
        if c['d']==6 and c['balanced']:
            n=2
            lam=1. if c['exact'] else .7
            A,B,C=dense_factors(c,n,lam,max_bytes=1024**3)
            got=np.einsum('ir,jr,kr->ijk',A,B,C,optimize=True)
            wanted=expected_dense_tensor(raw,c,n,lam)
            rel=float(np.linalg.norm(got-wanted)/max(1.,np.linalg.norm(wanted)))
            assert rel<2e-10,(alias,rel)
            rng=np.random.default_rng(4401)
            errors=[]
            for complex_values in (False,True):
                x=rng.normal(size=len(A))
                y=rng.normal(size=len(B))
                if complex_values:
                    x=x+1j*rng.normal(size=len(A))
                    y=y+1j*rng.normal(size=len(B))
                z=C@((A.T@x)*(B.T@y))
                actual=apply_structured(c,n,x,y,lam)
                err=float(np.linalg.norm(z-actual)/max(1.,np.linalg.norm(z)))
                assert err<2e-10,(alias,err)
                errors.append(err)
            dense.append(dict(id=alias,n=n,lambda_value=lam,factor_shapes=[list(M.shape) for M in (A,B,C)],coefficient_tensor_shape=list(got.shape),relative_residual=rel,structured_errors=errors))
            del A,B,C,got,wanted
        (BUILD/'factor_checks.partial.json').write_text(json.dumps(dict(structured_checks=reports,dense_checks=dense),indent=2)+'\n')
        print('PASS factors',alias,flush=True)
    summary=dict(passed=True,structured_checks=reports,dense_checks=dense,seconds=time.monotonic()-started,tolerance=2e-10)
    (BUILD/'factor_checks.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('PASS:',sum(len(r['identities']) for r in reports),'structured identities and',len(dense),'complete coefficient tensors.')
if __name__=='__main__':
    main()


==> anc/tests/identities/verify_local_identities.py <==
#!/usr/bin/env python3
"""Independent checks of tensor powers, permutation counts, centering, and weighting.

The tests expand local coefficient identities and compare direct and lifted
contractions. Use --output FILE to save their counts and numerical residuals.
"""
from __future__ import annotations
from collections import Counter
from fractions import Fraction
from itertools import product, combinations, combinations_with_replacement
from math import comb, factorial
from pathlib import Path
import argparse
import json
import re
import numpy as np

ROOT = Path(__file__).resolve().parents[2]


def bcw(n: int, d: int) -> dict:
    """Compare the big-CW tensor power with active-coordinate and full-coordinate expansions exactly."""
    local = [(0,j,j) for j in range(1,n+1)]
    local += [(j,0,j) for j in range(1,n+1)]
    local += [(j,j,0) for j in range(1,n+1)]
    local += [(n+1,0,0),(0,n+1,0),(0,0,n+1)]
    tensor = Counter(tuple(tuple(t[a] for t in terms) for a in range(3))
                     for terms in product(local, repeat=d))
    old, new = Counter(), Counter()
    for word in product(range(6), repeat=d):
        active = [r for r,t in enumerate(word) if t<3]
        def key(vals):
            """Map a six-state coordinate word and active index values to its original variable labels."""
            xyz = [[0]*d for _ in range(3)]
            for r,t in enumerate(word):
                if t<3:
                    for a in range(3):
                        if a!=t:
                            xyz[a][r] = vals[r]+1
                else:
                    xyz[t-3][r] = n+1
            return tuple(map(tuple,xyz))
        for vals in product(range(n), repeat=len(active)):
            new[key(dict(zip(active,vals)))] += 1
        coefficient = Fraction(1,n**(d-len(active)))
        for vals in product(range(n),repeat=d):
            old[key(dict(enumerate(vals)))] += coefficient
    assert old == new == tensor
    assert set(new.values()) == {1}
    return {'n': n, 'd': d, 'nonzero_coefficients': len(new),
            'old_new_and_tensor_power_equal': True}


def symmetric(n: int, s: int, t: int, v: int) -> dict:
    """Check permutation grouping and the distinct-index monomial count for a symmetric aggregate."""
    w=s+t+v
    choices = [[tuple(x) for x in combinations(range(w),k)] for k in (t,s,v)]
    partitions = [p for p in product(*choices)
                  if len(set(p[0])|set(p[1])|set(p[2]))==w
                  and not (set(p[0])&set(p[1]) or set(p[0])&set(p[2]) or set(p[1])&set(p[2]))]
    def variable(i, omitted):
        """Represent a symmetric tensor entry by the sorted retained index multiset."""
        return tuple(sorted(i[r] for r in range(w) if r not in omitted))
    target = Counter()
    ordered = Counter()
    grouped = Counter()
    def accumulate(i, dest, scale):
        """Expand the three subset sums and add their scaled monomial multiplicities."""
        factors = [Counter(variable(i,o) for o in cs) for cs in choices]
        for x,y,z in product(*[list(f.items()) for f in factors]):
            dest[(x[0],y[0],z[0])] += scale*x[1]*y[1]*z[1]
    for i in product(range(n),repeat=w):
        accumulate(i,ordered,1)
        if len(set(i))==w:
            target.update(tuple(variable(i,o) for o in p) for p in partitions)
    for i in combinations_with_replacement(range(n),w):
        multiplicity = factorial(w)
        for count in Counter(i).values():
            multiplicity //= factorial(count)
        accumulate(i,grouped,multiplicity)
    assert ordered == grouped
    assert len(target) == comb(n,w)*factorial(w)//(factorial(s)*factorial(t)*factorial(v))
    assert set(target.values()) == {factorial(w)}
    return {'n':n,'s':s,'t':t,'v':v,'distinct_index_monomials':len(target),
            'distinct_tuple_weight':factorial(w),'orbit_grouping_exact':True}


def helmert(n: int) -> np.ndarray:
    """Construct the orthonormal zero-sum centering matrix for local identity checks."""
    q=np.zeros((n+1,n))
    for j in range(n):
        q[:j+1,j]=1/np.sqrt((j+1)*(j+2))
        q[j+1,j]=-(j+1)/np.sqrt((j+1)*(j+2))
    return q


def modewise(t: np.ndarray, matrix: np.ndarray) -> np.ndarray:
    """Apply the same centering or padding matrix on every retained tensor mode."""
    out=t
    for axis in range(t.ndim):
        out=np.moveaxis(np.tensordot(matrix,out,axes=(1,axis)),0,axis)
    return out


def insert(t: np.ndarray, coordinates: tuple, omitted: set, dim: int,
           weight: np.ndarray) -> np.ndarray:
    """Insert omitted coordinate axes and multiply their entries by a specified weight vector."""
    shape=tuple(1 if r in omitted else dim for r in coordinates)
    out=np.broadcast_to(t.reshape(shape),(dim,)*len(coordinates)).copy()
    for axis,r in enumerate(coordinates):
        if r in omitted:
            sh=[1]*len(coordinates)
            sh[axis]=dim
            out *= weight.reshape(sh)
    return out


def lifting_checks() -> dict:
    """Compare direct centered liftings with restrictions of padded weighted liftings."""
    rng=np.random.default_rng(20261015)
    max_error=0.0
    cases=0
    for n,d in [(2,1),(2,2),(2,3),(2,4),(3,3)]:
        q=helmert(n)
        qp=np.vstack((q,np.zeros((1,n))))
        weight=np.ones(n+2)
        weight[-1]=-np.cbrt(n+1)
        for word in product(range(3),repeat=d):
            # 0: retained; 1: replicated; 2: deleted.
            s={r for r,c in enumerate(word) if c!=0}
            p={r for r,c in enumerate(word) if c==2}
            f=tuple(r for r in range(d) if r not in p)
            t=rng.normal(size=(n,)*(d-len(s)))
            new=insert(modewise(t,q),f,s-p,n+1,np.ones(n+1))
            old=insert(modewise(t,qp),f,s-p,n+2,weight)
            old=old[(slice(0,n+1),)*len(f)]
            err=float(np.max(np.abs(new-old)))
            assert err<1e-13
            max_error=max(max_error,err)
            cases+=1
    return {'cases':cases,'max_absolute_difference':max_error}


def weighted_checks() -> dict:
    """Check that weighting preserves tripartition contractions and cancels incompatible choices."""
    rng=np.random.default_rng(1729)
    max_error=0.0
    cases=0
    tripartitions=0
    vanished=0
    for n,d in [(2,3),(2,4)]:
        q=helmert(n)
        qp=np.vstack((q,np.zeros((1,n))))
        weight=np.ones(n+2)
        weight[-1]=-np.cbrt(n+1)
        f=tuple(range(d))
        sets=[{r for r in f if mask & (1<<r)} for mask in range(1<<d)]
        for omitted in product(sets,repeat=3):
            if sum(map(len,omitted))!=d:
                continue
            ts=[rng.normal(size=(n,)*(d-len(s))) for s in omitted]
            es=[insert(modewise(t,qp),f,s,n+2,weight) for t,s in zip(ts,omitted)]
            prod=np.prod(es,axis=0)
            value=float(prod.sum())
            eta=[sum(r in s for s in omitted) for r in f]
            if all(e==1 for e in eta):
                originals=[insert(t,f,s,n,np.ones(n)) for t,s in zip(ts,omitted)]
                target=float(np.prod(originals,axis=0).sum())
                tripartitions+=1
            else:
                assert max(eta)>=2
                target=0.0
                vanished+=1
            scaled=abs(value-target)/max(1.0,float(np.abs(prod).sum()),abs(target))
            assert scaled<1e-12
            max_error=max(max_error,scaled)
            cases+=1
    return {'cases':cases,'preserved_tripartitions':tripartitions,
            'annihilated_nontripartitions':vanished,'max_scaled_residual':max_error}




def main() -> None:
    """Run local tensor-power, symmetry-count, lifting, and weighting identities and report their residuals."""
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    results={'big_cw': [bcw(n,d) for n,d in [(1,3),(2,1),(2,2),(2,3),(2,4),(3,1),(3,2),(3,3)]],
             'symmetric_counts':[symmetric(n,s,t,v) for n,s,t,v in [(3,1,1,1),(4,1,1,1),(4,2,1,1),(4,0,1,2)]],
             'lifting':lifting_checks(),'weighted_contractions':weighted_checks()}
    if args.output:
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(json.dumps(results,indent=2)+'\n')
    print(json.dumps(results,indent=2))

if __name__=='__main__':
    main()


==> anc/tests/manuscript/__init__.py <==
"""Agreement between construction inputs and manuscript comparisons."""


==> anc/tests/manuscript/verify_figures.py <==
#!/usr/bin/env python3
"""Audit plot coordinates and regenerate numerical figures into build/figures/.

The checks recompute counts and accuracy eligibility for the published
selections. --rebuild additionally requires byte-identical regeneration of
all five numerical PDFs. The source PDFs stay in the manuscript figures/.
"""
from __future__ import annotations
import argparse,hashlib,json,math,re,sys
from collections import Counter
from fractions import Fraction
from pathlib import Path
import numpy as np
ROOT=Path(__file__).resolve().parents[2]
EX=ROOT/'search_src/extended'
sys.path[:0]=[str(ROOT/'search_src'),str(EX)]
from release_data import BUILD,PAPER_ROOT,ROWS,weighted_paths,WEIGHTED,read_record
import matplotlib.pyplot as plt
import make_figures as mf
import embedding_figures as ef
from comparison import family,BASE_BY_ID
from weighted_capacity import verify as verify_weighted

def digest(p): 
    """Return the SHA-256 checksum of a figure or construction file."""
    return hashlib.sha256(p.read_bytes()).hexdigest()
def count(c,n):
    """Rank polynomial from distinct correction masks, independent of plot code."""
    census={int(k):int(v) for k,v in c['census'].items() if v}
    if c.get('grading',{}).get('correction_free',False):
        census={}
    opt=c.get('correction_optimization') or {}
    if 'support' in opt:
        masks=[tuple(sorted(P)) for P in opt['support']]
        assert len(masks)==len(set(masks)) and all(masks),'Repeated/empty correction'
        assert dict(Counter(map(len,masks)))==census
    return (n+1)**int(c['d'])+sum(v*(n+1)**(int(c['d'])-s) for s,v in census.items())

def audit(rebuild=False):
    """Recompute the plotted counts and compare them with every rendered curve and bar.

    Check construction eligibility, per-product normalization, stacked increments,
    source identities, and visible hatch patterns. Regenerate numerical figures
    under build/figures/;
    rebuild=True additionally requires byte-identical figure PDFs.
    """
    BUILD.mkdir(exist_ok=True)
    curves=[]
    points=0
    appearances={}
    for kind in ('exact','bounded','border'):
        fig,meta=mf.plot(kind,save=True)
        ax=fig.axes[0]
        assert len(ax.lines)==len(meta)
        for line,item in zip(ax.lines,meta):
            xs,ys=map(np.asarray,(line.get_xdata(),line.get_ydata()))
            ident=item['id']
            typ=item['type']
            if typ=='family':
                f=family(ident)
                c=f['data']
                N=c['d']//3
                ns=[]
                n=2
                while n**N<=16000:
                    ns.append(n)
                    n+=1
                assert np.array_equal(xs,np.array([n**N for n in ns]))
                expected=np.array([float(Fraction(c['size']*n**c['d'],count(c,n))) for n in ns])
                assert line.get_linestyle()=='-'
                if kind=='exact':
                    assert f['exact']
                if kind=='bounded' and not f['exact']:
                    assert Fraction(f['theta_text'])>=Fraction(mf.LOWER[ident])
                curves.append(dict(figure=kind,alias=ident,certificate=f['path'],sha256=digest(ROOT/f['path']),points=len(xs)))
                points+=len(ns)
                appearances.setdefault(ident,set()).add(kind)
            elif typ=='base':
                b=BASE_BY_ID[ident]
                expected=xs.astype(float)**3/xs.astype(float)**(math.log(b['r'])/math.log(b['b']))
                assert line.get_linestyle()=='--'
            else:
                b=BASE_BY_ID[ident]
                l=BASE_BY_ID['lita32']
                omega=math.log(l['r'])/math.log(l['b'])
                expected=xs**3/(b['r']*(xs/b['b'])**omega)
                assert line.get_linestyle()=='--'
            np.testing.assert_allclose(ys,expected,rtol=3e-13,atol=1e-13)
        assert ax.get_xscale()=='log'
        plt.close(fig)
    fig,rows=ef.plot_savings(save=True)
    assert len(fig.axes[0].patches)==len(rows)
    for patch,r in zip(fig.axes[0].patches,rows):
        c=read_record(ROOT/r['certificate'])
        rc=count(c,r['n'])
        rw=(r['n']+2)**c['d']
        assert rc==r['corrected_count'] and rw==r['weighted_count'] and rc<=rw
        v=float(100*(1-Fraction(rc,rw)))
        assert math.isclose(v,patch.get_height(),abs_tol=1e-12) and patch.get_y()==0
        assert patch.get_hatch()=={2:'//',3:r'\\',4:'xx'}[r['N']]
        assert patch.get_edgecolor()[3]==1, 'Transparent edges hide PDF hatch strokes'
        appearances.setdefault(r['alias'],set()).add('savings')
    assert fig.axes[0].get_ylim()[0]==0
    plt.close(fig)
    fig,capacity=ef.plot_capacity(save=True)
    checked={}
    published=[]
    for p in weighted_paths():
        c=read_record(p)
        published.append(c)
    for container,(level,threshold) in zip(fig.axes[0].containers,ef.LEVELS):
        data=[r for r in capacity if r['level']==level]
        for patch,r in zip(container.patches,data):
            eligible=[c['size'] for c in published if c['d']==r['d'] and Fraction(c['theta'])>=threshold and (level!='exact' or c['exact'])]
            assert r['total']==max(eligible)
            assert patch.get_y()==r['bottom'] and patch.get_height()==r['increment']
            assert patch.get_hatch()=={
                'exact':'','half':'//','third':'..','quarter':'xx','none':r'\\'}[level]
            assert patch.get_edgecolor()[3]==1, 'Transparent edges hide PDF hatch strokes'
            assert r['bottom']+r['increment']==r['total']
            src=ROOT/r['certificate']
            assert digest(src)==r['sha256']
            if r['certificate'] not in checked:
                checked[r['certificate']]=verify_weighted(read_record(src),independent=True)
    ax=fig.axes[0]
    assert ax.get_ylim()[0]==0 and all(float(v).is_integer() for v in ax.get_yticks())
    legend_handles=ax.get_legend().legend_handles
    assert [p.get_hatch() for p in legend_handles]==['','//','..','xx',r'\\']
    assert all(p.get_edgecolor()[3]==1 for p in legend_handles)
    assert any(g.get_visible() for g in ax.get_ygridlines())
    plt.close(fig)
    for N in (1,2,3,4):
        rs=[r for r in capacity if r['N']==N]
        assert [r['bottom'] for r in rs]==[0]+[r['total'] for r in rs[:-1]]
    # Check the recorded Figure 3 levels against the actual winning records.
    for row in ROWS:
        if row['kind']=='weighted':
            actual={r['level'] for r in capacity if Path(r['certificate']).stem==row['id']}
            assert actual==set(row['levels'].split(';')),(row['id'],actual,row['levels'])
        elif row['kind']=='centered':
            assert appearances.get(row['id'],set())==set(filter(None,row['figures'].split(';')))
    main=(PAPER_ROOT/'main.tex').read_text()
    names=['intro_exact','intro_bounded','intro_border','embedding_savings','weighted_capacity']
    for name in names:
        assert '{figures/'+name+'.pdf}' in main
    comparison={name:digest(PAPER_ROOT/'figures'/(name+'.pdf'))==digest(BUILD/'figures'/(name+'.pdf')) for name in names}
    manifest=dict(curves=curves,savings=rows,capacity=capacity)
    (BUILD/'figure_manifest.json').write_text(json.dumps(manifest,indent=2)+'\n')
    report=dict(passed=True,visible_bar_patterns=True,native_points=points,savings_bars=len(rows),capacity_segments=len(capacity),weighted_records=len(checked),pdf_byte_identity=comparison,
                scope='Counts, plotted values, accuracy eligibility, and published selections. Does not establish search optimality or verify the literature bases without supplied factors.')
    (BUILD/'figure_audit.json').write_text(json.dumps(report,indent=2)+'\n')
    print(f'PASS: {points} native points; {len(rows)} saving bars; {len(capacity)} stacked segments; {len(checked)} weighted records.')
    if rebuild and not all(comparison.values()):
        raise RuntimeError('Numerical checks passed, but PDF bytes differ. Compare build/figures visually; exact bytes depend on the rendering environment: '+str(comparison))
    print('Regenerated PDF byte identities:',comparison)
    return report
if __name__=='__main__':
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--rebuild',action='store_true')
    audit(ap.parse_args().rebuild)


==> anc/tests/manuscript/verify_records.py <==
#!/usr/bin/env python3
"""Exact checks for every manuscript-cited construction; no search is run."""
from __future__ import annotations
from collections import Counter
from fractions import Fraction
import hashlib,itertools,json,re,sys
from pathlib import Path
ROOT=Path(__file__).resolve().parents[2]
sys.path[:0]=[str(ROOT/'search_src'),str(ROOT/'search_src/extended')]
from release_data import ROWS,CONSTRUCTIONS,BUILD,PAPER_ROOT,PRINCIPAL,source_path,read
from accuracy_controlled import Geometry,raw_powers,analyze,subsets,validate_certificate
from weighted_capacity import verify as verify_weighted
from big_cw import load_construction_json,verify_big_cw_conflict_free,construction_counts,solve_implied_omega
from sigma_analysis import canonical_complete

def check():
    """Cross-check the manuscript's construction index against all supplied readable records.

    Validate hashes and cited identifiers, compare optimized mask accounting with
    ordinary-set enumeration, and verify counts, accuracy, and incomplete support
    restrictions. The report is regenerated under build/.
    """
    BUILD.mkdir(exist_ok=True)
    reports=[]
    names={r['id'] for r in ROWS}
    assert len(names)==len(ROWS)==41
    assert {p.stem for p in CONSTRUCTIONS.glob('*.txt')}==names
    main=(PAPER_ROOT/'main.tex').read_text()
    for row in ROWS:
        name=row['id']
        path=source_path(name)
        raw=read(name)
        assert hashlib.sha256(path.read_bytes()).hexdigest()==row['sha256'],name
        assert r'\texttt{'+name+'}' in main or r'\path{'+name+'.txt}' in main,name
        if row['kind']=='weighted':
            result=verify_weighted(raw,independent=True)
            assert Fraction(raw['theta'])==Fraction(row['theta'])
            assert raw['size']==int(row['p'])
        elif row['kind']=='incomplete':
            terms,_=load_construction_json(path)
            ok,msg=verify_big_cw_conflict_free(terms,raw['d'])
            assert ok,(name,msg)
            assert len(terms)==int(row['p'])
            counts=construction_counts(terms)
            # Independent coordinatewise support check, using the 6 local big-CW cells.
            words=[]
            for t in raw['terms']:
                active=set(t['U'])|set(t['V'])|set(t['W'])
                words.append(tuple(tuple(1 if k in active-set(t[o]) else 2 if k in set(t['bar'+o]) else 0 for k in range(raw['d'])) for o in ('U','V','W')))
            allowed={(0,1,1),(1,0,1),(1,1,0),(2,0,0),(0,2,0),(0,0,2)}
            survivors=0
            for i,j,k in itertools.product(range(len(words)),repeat=3):
                if all((a,b,c) in allowed for a,b,c in zip(words[i][0],words[j][1],words[k][2])):
                    assert i==j==k,(name,i,j,k)
                    survivors+=1
            assert survivors==len(words)
            n={6:14,9:14}[raw['d']]
            result=dict(independent_support_check=True,covered_size_counts=counts,n=n,omega=solve_implied_omega(counts,n,raw['d']))
        else:
            c=canonical_complete(raw,row['source_file'])
            geo=Geometry.build(raw['family'],raw['d'])
            Q={sum(1<<r for r in P) for P in c['support']}
            target=row['theta'] or c['theta']
            info=analyze(geo,raw_powers(raw),target,Q)
            assert info['theta']>=Fraction(target)
            assert geo.m==int(row['p'])
            # Straight set arithmetic independently checks the optimized bit-mask enumeration.
            ff=[[set(p) for p in t] for t in raw['family']]
            enumerated=[]
            needed=set()
            qs=[set(p) for p in c['support']]
            for i,j,k in itertools.product(range(geo.m),repeat=3):
                if i==j==k:
                    continue
                u,v,w=ff[i][0],ff[j][1],ff[k][2]
                if (u&v)-w or (u&w)-v or (v&w)-u:
                    continue
                rset=u&v&w
                R=sum(1<<s for s in rset)
                enumerated.append((i,j,k,R))
                coefficient=1+sum((-1)**len(P) for P in qs if P<=rset)
                deg=info['powers'][0][i]+info['powers'][1][j]+info['powers'][2][k]
                if coefficient:
                    assert deg>0,(name,i,j,k,deg)
                if deg<=0:
                    needed.update(subsets(R))
            assert enumerated==geo.triples
            if name in PRINCIPAL:
                assert Q==needed,(name,'not the nonpositive-degree closure')
            counts={str(k):v for k,v in Counter(map(len,c['support'])).items()}
            assert counts=={k:v for k,v in raw['census'].items() if v}
            if raw.get('format')=='accuracy-controlled-construction-v3':
                validate_certificate(raw,True)
            result=dict(independent_set_check=True,p=geo.m,d=geo.d,census=counts,g=str(info['g']),h=str(info['h']),theta=str(info['theta']),remaining=len(info['survivors']))
        reports.append(dict(id=name,kind=row['kind'],checks=result))
        print('PASS',name,flush=True)
    (BUILD/'record_checks.json').write_text(json.dumps(reports,indent=2)+'\n')
    print('PASS: all',len(reports),'manuscript-cited constructions; no unlisted construction inputs.')
    return reports
if __name__=='__main__':
    check()


==> anc/tests/manuscript/verify_tables.py <==
#!/usr/bin/env python3
"""Compare regenerated numerical tables with the labeled tables in main.tex."""
from __future__ import annotations

import json
import re
import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
sys.path[:0] = [str(ROOT), str(ROOT/'search_src'), str(ROOT/'search_src/extended')]
from release_data import BUILD, PAPER_ROOT

TABLE_LABELS = {
    'intro_speedups': 'tab:intro-speedups',
    'comparison_construction_table': 'tab:construction-parameters',
    'sigma_approximate_table': 'tab:sigma-approximate',
}


def active_tex(text: str) -> str:
    """Omit ordinary TeX line comments when locating a manuscript table.

    A percent preceded by an odd number of backslashes is the printed percent
    command. Escaped backslashes leave a following percent as a comment.
    Table comparison discards whitespace, so line breaks are preserved here.
    """
    lines = []
    for line in text.splitlines():
        for match in re.finditer('%', line):
            index = match.start() - 1
            while index >= 0 and line[index] == '\\':
                index -= 1
            if (match.start() - 1 - index) % 2 == 0:
                line = line[:match.start()]
                break
        lines.append(line)
    return '\n'.join(lines)


def labeled_table(text: str, label: str) -> str:
    """Return the unique table float containing the specified LaTeX label."""
    text = active_tex(text)
    floats = re.findall(
        r'\\begin\{table\*?\}.*?\\end\{table\*?\}', text, flags=re.S)
    wanted = re.compile(r'\\label\s*\{\s*' + re.escape(label) + r'\s*\}')
    matches = [table for table in floats if wanted.search(table)]
    if len(matches) != 1:
        raise ValueError(f'Expected one table with label {label}, found {len(matches)}')
    return matches[0]


def tabular_entries(text: str) -> str:
    """Extract one tabular environment and normalize whitespace for comparison."""
    matches = re.findall(
        r'\\begin\{tabular\}.*?\\end\{tabular\}', active_tex(text), flags=re.S)
    if len(matches) != 1:
        raise ValueError(f'Expected one tabular environment, found {len(matches)}')
    return re.sub(r'\s+', '', matches[0])


def main() -> None:
    """Regenerate three tables and compare their entries using manuscript labels."""
    source = (PAPER_ROOT/'main.tex').read_bytes()
    text = source.decode('utf-8')
    scripts = ('sigma_analysis.py', 'generate_paper_outputs.py',
               'generate_construction_table.py', 'generate_sigma_tables.py')
    for name in scripts:
        subprocess.run([sys.executable, str(ROOT/'search_src/extended'/name)],
                       check=True, cwd=ROOT)
    checked = []
    for name, label in TABLE_LABELS.items():
        generated = (BUILD/'generated'/(name+'.tex')).read_text()
        table = labeled_table(text, label)
        assert tabular_entries(table) == tabular_entries(generated), (
            name + ' disagrees with main.tex')
        checked.append(name)
    assert source == (PAPER_ROOT/'main.tex').read_bytes()
    (BUILD/'table_checks.json').write_text(
        json.dumps(dict(passed=True, tables=checked), indent=2)+'\n')
    print('PASS: 3 manuscript tables agree with regenerated values.')


if __name__ == '__main__':
    main()


==> anc/tests/regression/__init__.py <==
"""Parser, search, API, and packaging-structure regressions."""


==> anc/tests/regression/test_accuracy_controlled.py <==
"""Regressions for exact correction accounting, grading solvers, and roundoff constants."""
from fractions import Fraction as F
import itertools
import json
from pathlib import Path
import subprocess
import sys
import numpy as np
import pytest
from accuracy_controlled import (Geometry,analyze,coefficient,make_certificate,
       optimize_fixed_support,optimize_powers,rank_budget,raw_powers,subsets,validate_certificate)
ROOT=Path(__file__).resolve().parents[2]/'search_src'
EX=ROOT/'extended'


def load(name):
    """Read a published centered record and build its optimized bit-mask geometry."""
    from release_data import read
    c=read(name)
    return c,Geometry.build(c['family'],c['d'])


def test_partial_mobius_coefficients():
    # A subset closure is not a term-by-term deletion operator.
    """Check residual coefficients for partial subset families, including coefficients -1 and -2."""
    assert coefficient(7,{1,2,4})==-2
    assert coefficient(3,{1,2})==-1
    assert coefficient(3,{1})==0
    assert coefficient(7,set(subsets(7)))==0
    assert coefficient(0,{1,2})==1


def test_strict_rational_cutoff_and_shared_masks():
    """Check strict cutoff equality, shared correction counting, and exact candidate serialization."""
    c,g=load('br32')
    r=analyze(g,raw_powers(c),'1/2')
    assert r['census']=={1:9,2:27}
    assert r['tau']==1 and r['theta']==F(1,2)
    assert any(t[3] and t[4]==r['tau'] for t in r['survivors'])
    assert len(r['Q'])<sum((1<<R.bit_count())-1 for (*_,R),deg in zip(g.triples,r['degrees']) if R and deg<r['tau'])
    cert=make_certificate(g,r)
    assert validate_certificate(cert,True)['exact_rational']


def test_shift_and_rescale_invariance():
    """Verify that common exponent shifts and positive rescaling preserve normalized accounting."""
    c,g=load('br125')
    abc=raw_powers(c)
    r=analyze(g,abc,'1/2')
    shift=[F(7,3),F(-5,9),F(-16,9)]
    assert sum(shift)==0
    transformed=[[F(17,5)*x+s for x in row] for row,s in zip(abc,shift)]
    rr=analyze(g,transformed,'1/2')
    assert rr['Q']==r['Q'] and rr['h']==r['h'] and rr['theta']==r['theta']
    assert rr['spectrum']==r['spectrum']


def test_invalid_target_and_zero_height():
    """Reject invalid accuracy requests and zero-degree unwanted terms, and accept an exact support."""
    c,g=load('br32')
    for target in ('0','2','-1'):
        with pytest.raises(ValueError):
            analyze(g,raw_powers(c),target)
    with pytest.raises(ValueError):
        analyze(g,[[0]*g.m]*3,'1/2')
    c,g=load('ex14')
    r=analyze(g,raw_powers(c),'1')
    assert not r['Q'] and not r['survivors'] and r['theta']==1


def test_fixed_family_mip_and_lp():
    """Verify feasible fixed-support MILP and LP outputs and compare their correction budgets."""
    c,g=load('br8')
    r,info=optimize_fixed_support(g,'1/2',12,5)
    assert r is not None and r['theta']>=F(1,2)
    assert rank_budget(6,12,r['census'])<=rank_budget(6,12,c['census'])
    refine=optimize_powers(g,r['Q'],'1/2',3)
    assert refine is not None and refine['Q']<=r['Q']


def test_certificate_tampering_is_detected():
    """Reject a record whose claimed attained accuracy has been altered."""
    c,g=load('br32')
    out=make_certificate(g,analyze(g,raw_powers(c),'1/2'))
    out['accuracy']['attained_fraction']='2/3'
    with pytest.raises(ValueError):
        validate_certificate(out)


def test_incomplete_geometry_not_silently_misclassified():
    """Reject a partial tripartition passed to the complete-geometry constructor."""
    with pytest.raises(ValueError):
        Geometry.build([[[0],[1],[]]],3)


def test_correction_free_legacy_and_new_agree():
    """Check that the six-product correction-free record has an empty correction family and height three."""
    c,g=load('br6')
    r=analyze(g,raw_powers(c),'1/4')
    assert not r['Q'] and r['h']==3


def test_exact_large_denominator_is_not_rounded():
    """Preserve exact large-denominator fractions through exponent rescaling and verification."""
    from accuracy_controlled import rat
    assert rat('1/1234567891011')==F(1,1234567891011)
    c,g=load('br32')
    abc=raw_powers(c)
    r=analyze(g,abc,'1/2')
    rr=analyze(g,[[str(x/F(1234567891011)) for x in row] for row in abc],'1/2')
    assert rr['Q']==r['Q'] and rr['h']==r['h']


def test_correction_coefficient_tampering_is_detected():
    """Reject a record whose serialized inclusion-exclusion coefficient has been changed."""
    c,g=load('br32')
    out=make_certificate(g,analyze(g,raw_powers(c),'1/2'))
    key=next(iter(out['correction_optimization']['normalized_coefficients']))
    out['correction_optimization']['normalized_coefficients'][key]='17'
    with pytest.raises(ValueError):
        validate_certificate(out)


def test_parameter_optimizer_matches_separated_roundoff_model():
    """Compare the parameter optimizer with the full separated-roundoff formula and leading balance."""
    import math
    sys.path.insert(0,str(EX))
    from sigma_analysis import canonical_complete,choose_parameter,log_sigma,log_approx
    c,g=load('br32')
    v=make_certificate(g,analyze(g,raw_powers(c),'1/2'))
    cc=canonical_complete(v,'test')
    eps=2.**-53
    r=choose_parameter(cc,2,eps)
    s=-math.log(r['lambda_full'])
    k=math.exp(3*math.log1p(eps))
    q=math.expm1(3*math.log1p(eps))
    direct=k*math.exp(log_approx(cc,2,s))+q*(1+k*math.exp(log_sigma(cc,2,s)))
    assert math.isclose(r['error_full'],direct,rel_tol=1e-12)
    assert r['error_full']<=r['error_balance']*(1+1e-12)


@pytest.mark.parametrize('eps',[2.**-24,2.**-53,2.**-212])
def test_exact_and_classical_separated_roundoff(eps):
    """Check exact-construction and classical error-bound constants at three working precisions."""
    import math
    sys.path.insert(0,str(EX))
    from sigma_analysis import (canonical_complete,choose_parameter,log_sigma,
                                classical_error_bound,classical_sigma)
    c,g=load('ex14')
    v=make_certificate(g,analyze(g,raw_powers(c),'1'))
    cc=canonical_complete(v,'test_exact')
    k=math.exp(3*math.log1p(eps))
    q=math.expm1(3*math.log1p(eps))
    out=choose_parameter(cc,2,eps)
    assert out['lambda_full']==out['lambda_balance']==1
    assert math.isclose(out['error_full'],q*(1+k*math.exp(log_sigma(cc,2))),rel_tol=2e-13)
    assert math.isclose(classical_error_bound(cc,2,eps),q*(1+k*classical_sigma(cc,2)),rel_tol=2e-13)


def test_leading_parameter_uses_three_intermediate_roundings():
    """Check the factor three in the leading intermediate-roundoff balancing rule."""
    import math
    sys.path.insert(0,str(EX))
    from sigma_analysis import canonical_complete,choose_parameter,sigma0,leading_bias
    c,g=load('br32')
    cc=canonical_complete(make_certificate(g,analyze(g,raw_powers(c),'1/2')),'test')
    eps=2.**-53
    expected=min(1.,(3*eps*sigma0(cc,2)/leading_bias(cc,2))**(1/(float(cc['h'])+1)))
    assert math.isclose(choose_parameter(cc,2,eps)['lambda_balance'],expected,rel_tol=1e-13)


==> anc/tests/regression/test_big_cw.py <==
"""Regress candidate generation, conflict tests, and incremental big-CW support selection."""
from __future__ import annotations

import unittest

from big_cw import (
    BigCWTermSet,
    blocks_compatible,
    complete_blocks,
    construction_counts,
    iter_big_cw_terms,
    make_term,
    optimize_n_for_construction,
    term_from_state_code,
    verify_big_cw_conflict_free,
)


class BigCWTests(unittest.TestCase):
    def test_d1_has_six_terms(self) -> None:
        """Verify the six local big-CW states and their active-size counts."""
        terms = list(iter_big_cw_terms(1))
        self.assertEqual(len(terms), 6)
        self.assertEqual(sorted(t.active_size for t in terms), [0, 0, 0, 1, 1, 1])
        for term in terms:
            self.assertTrue(blocks_compatible(term.x, term.y, term.z, 1))

    def test_d2_has_thirty_six_terms(self) -> None:
        """Verify enumeration of all 36 terms in the big-CW square."""
        terms = list(iter_big_cw_terms(2))
        self.assertEqual(len(terms), 36)
        self.assertEqual(len({t.x for t in terms}), 9)
        self.assertEqual(len({t.y for t in terms}), 9)
        self.assertEqual(len({t.z for t in terms}), 9)

    def test_completion_is_unique(self) -> None:
        """Check that a compatible pair of variable labels determines the third label uniquely."""
        for term in iter_big_cw_terms(3):
            self.assertEqual(complete_blocks(term.x, term.y, 3), term.z)
            self.assertEqual(complete_blocks(term.x, term.z, 3), term.y)
            self.assertEqual(complete_blocks(term.y, term.z, 3), term.x)

    def test_incremental_state_and_verifier_agree(self) -> None:
        """Compare incremental insertion with complete independent support verification."""
        terms = list(iter_big_cw_terms(3))
        state = BigCWTermSet(3)
        for term in terms:
            if state.can_add(term):
                state.add(term)
        ok, message = verify_big_cw_conflict_free(state.terms, 3)
        self.assertTrue(ok, message)

    def test_duplicate_projection_is_rejected(self) -> None:
        # d=1 active-U and active-V terms have different X blocks; active-V and
        # active-W share the same X block and cannot both be selected.
        """Reject two selected products sharing a variable-block label."""
        active_v = term_from_state_code(1, 1)
        active_w = term_from_state_code(2, 1)
        state = BigCWTermSet(1, [active_v])
        self.assertFalse(state.can_add(active_w))

    def test_filtered_enumeration(self) -> None:
        # For d=3 and |H|=1: choose H, its bar owner, and one of three active
        # states at each remaining coordinate.
        """Check active-size and shape filters on the big-CW candidate enumeration."""
        terms = list(iter_big_cw_terms(3, defects=[1]))
        self.assertEqual(len(terms), 3 * 3 * 3**2)
        self.assertTrue(all(t.defect == 1 for t in terms))

    def test_omega_report_is_finite(self) -> None:
        """Verify a finite asymptotic-sum exponent report for a small incomplete construction."""
        terms = []
        state = BigCWTermSet(3)
        for term in iter_big_cw_terms(3):
            if state.can_add(term):
                state.add(term)
        terms = state.terms
        n, omega = optimize_n_for_construction(terms, n_min=2, n_max=40)
        self.assertGreaterEqual(n, 2)
        self.assertTrue(0 < omega < 10)
        self.assertEqual(sum(construction_counts(terms).values()), len(terms))


if __name__ == "__main__":
    unittest.main()


==> anc/tests/regression/test_catalogue_and_sigma.py <==
"""Checks of construction indexing, integer examples, and the exact norm plateau."""
from __future__ import annotations
import hashlib
import json
import math
import re
import sys
import unittest
from pathlib import Path
import numpy as np

ROOT=Path(__file__).resolve().parents[2]
EX=ROOT/'search_src/extended'
sys.path[:0]=[str(ROOT),str(EX),str(ROOT/'search_src')]
from construction_catalogue import PRINCIPAL
from sigma_analysis import geom, log_sigma, sigma0, catalog
from accuracy_controlled import Geometry
from weighted_capacity import analyze as weighted_analyze
from comparison import family

class CatalogueAndSigmaTests(unittest.TestCase):
    def test_three_identity_target_with_unequal_shapes(self):
        """Compare the three-identity target tensor with direct einsum for several unequal part sizes."""
        from tests.identities.factor_reference import independent_mm_tensor
        rng=np.random.default_rng(2026)
        for U,V,W in [([2],[0],[1]),([0,3],[1],[2]),([1],[0,3],[2]),([], [1], [0,2])]:
            parts=[U,V,W]
            d=sum(map(len,parts))
            n=2
            tensor=independent_mm_tensor(parts,n)
            x=rng.normal(size=tensor.shape[0])
            y=rng.normal(size=tensor.shape[1])
            got=np.einsum('ijk,i,j->k',tensor,x,y)
            rx=[r for r in range(d) if r not in U]
            ry=[r for r in range(d) if r not in V]
            rz=[r for r in range(d) if r not in W]
            want=np.einsum(x.reshape((n,)*len(rx)),rx,y.reshape((n,)*len(ry)),ry,rz).ravel()
            np.testing.assert_allclose(got,want,atol=1e-13,rtol=1e-13)

    @classmethod
    def setUpClass(cls):
        """Read the published construction index with numeric dimensions and figure identifiers."""
        cls.usage=[dict(r,p=int(r['p']),d=int(r['d']),figures=r['figures'].split(';') if r['figures'] else []) for r in __import__('release_data').ROWS]


    def test_index_source_bytes(self):
        """Check indexed construction hashes and their derived product counts."""
        from construction_io import load, read_record, compile_record
        for row in self.usage:
            source = ROOT/row['source_file']
            self.assertEqual(read_record(source), compile_record(load(source)))
            self.assertEqual(hashlib.sha256(source.read_bytes()).hexdigest(), row['sha256'])
            self.assertEqual(load(source).p, row['p'])

    def test_all_reported_centered_constructions_have_readable_sources(self):
        """Check that every plotted or discussed centered construction has an indexed readable file."""
        from construction_io import load
        indexed = {row['id'] for row in self.usage}
        for alias in PRINCIPAL + ['br35full']:
            self.assertIn(alias, indexed)
            self.assertEqual(load(alias).name, alias)

    def test_integer_dimension_examples(self):
        """Recompute the manuscript's explicit integer-dimension multiplication counts."""
        from construction_io import load
        from verification.readable_check import check, rank
        source = (__import__('release_data').PAPER_ROOT / 'main.tex').read_text()
        nine, fourteen = load('br9'), load('ex14')
        self.assertEqual(rank(nine, check(nine), 12), 7_054_567)
        self.assertEqual(rank(fourteen, check(fourteen), 12), 10_604_499_373)
        self.assertEqual(9 * 1000**2, 9_000_000)
        self.assertEqual(14 * 1040**3, 15_748_096_000)
        for literal in ['7{,}054{,}567', '10{,}604{,}499{,}373',
                        '9{,}000{,}000', '15{,}748{,}096{,}000']:
            self.assertIn(literal, source)

    def test_exact_norm_plateau_all_centered_records(self):
        """Compute the small-parameter crossover and verify the exact norm plateau for every centered record."""
        records,_=catalog()
        checked=0
        for c in records.values():
            if c['kind']!='centered':
                continue
            for n in (2,11):
                logdiag,powers=geom(c,n)
                minima=np.min(powers,axis=1)
                np.testing.assert_allclose(minima,0,atol=1e-13)
                asymptotic=[]
                threshold=0.
                for j in range(3):
                    zeros=powers[j]==0
                    self.assertTrue(np.any(zeros))
                    logK=float(np.max(logdiag[j,zeros]))
                    asymptotic.append(logK)
                    for k in np.flatnonzero(~zeros):
                        threshold=max(threshold,(logdiag[j,k]-logK)/(2*powers[j,k]))
                s=threshold+1.
                expected=.5*sum(asymptotic)+float(c['h'] if '/' not in str(c['h']) else __import__('fractions').Fraction(c['h']))*s
                self.assertAlmostEqual(log_sigma(c,n,s),expected,places=10)
                self.assertAlmostEqual(math.log(sigma0(c,n)),.5*sum(asymptotic),places=10)
                checked+=1
        self.assertGreaterEqual(checked,40)



if __name__=='__main__':
    unittest.main()


==> anc/tests/regression/test_cleanup_identities.py <==
"""Independent checks of the clarified correction and Gram identities.

The dense scalar checks below do not call the factor or correction generators.
They include non-downward-closed correction choices and unequal part sizes.
"""
from __future__ import annotations
import hashlib
import itertools
import json
from pathlib import Path
import re
import sys
import unittest
import numpy as np

ROOT=Path(__file__).resolve().parents[2]
sys.path[:0]=[str(ROOT/'search_src/extended'),str(ROOT/'search_src')]
from comparison import family
from accuracy_controlled import Geometry, raw_powers, subsets
from construction_catalogue import PRINCIPAL
from sigma_analysis import big_local_gram, catalog


def active(text):
    """Remove commented LaTeX lines when checking the active manuscript references."""
    return '\n'.join(re.split(r'(?<!\\)%',line,maxsplit=1)[0] for line in text.splitlines())


class CorrectionIdentities(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        """Create a small complete support, random input tensors, and an independent centered basis."""
        cls.n=2
        cls.d=3
        cls.F=set(range(cls.d))
        rng=np.random.default_rng(4321)
        cls.parts=[tuple({j for j,v in enumerate(word) if v==side} for side in range(3))
                   for word in itertools.product(range(3),repeat=cls.d)]
        Q=np.linalg.qr(np.vstack((np.eye(cls.n),-np.ones((1,cls.n)))))[0]
        cls.centered=[[],[],[]]
        for side in range(3):
            for parts in cls.parts:
                retained=sorted(cls.F-parts[side])
                T=rng.normal(size=(cls.n,)*len(retained))
                for ax in range(len(retained)):
                    T=np.moveaxis(np.tensordot(Q,T,axes=(1,ax)),0,ax)
                cls.centered[side].append(T)
        cls.lifts=[]
        for side in range(3):
            cls.lifts.append(np.stack([cls.lift(side,k,set()) for k in range(len(cls.parts))]))
        cls.phi=np.einsum('ix,jx,kx->ijk',*cls.lifts,optimize=True)
        cls.R=np.empty(cls.phi.shape,dtype=int)
        for i,j,k in itertools.product(range(len(cls.parts)),repeat=3):
            cls.R[i,j,k]=sum(1<<r for r in cls.parts[i][0]&cls.parts[j][1]&cls.parts[k][2])
        cls.aggregates={p:cls.aggregate(p) for p in range(1<<cls.d)}

    @classmethod
    def lift(cls,side,k,P):
        """Center retained tensor modes and replicate them over the undeleted omitted coordinates."""
        omitted=cls.parts[k][side]
        coordinates=sorted(cls.F-P)
        retained=sorted(cls.F-omitted)
        values=[]
        for word in itertools.product(range(cls.n+1),repeat=len(coordinates)):
            coord=dict(zip(coordinates,word))
            values.append(cls.centered[side][k][tuple(coord[r] for r in retained)])
        return np.asarray(values)

    @classmethod
    def aggregate(cls,p):
        """Evaluate the lower-order aggregate on the specified deleted-coordinate set."""
        P={r for r in cls.F if p>>r&1}
        totals=[]
        for side in range(3):
            total=np.zeros((cls.n+1)**(cls.d-len(P)))
            for k,parts in enumerate(cls.parts):
                if P<=parts[side]:
                    total+=cls.lift(side,k,P)
            totals.append(total)
        return float(np.sum(totals[0]*totals[1]*totals[2]))

    def test_each_correction_aggregate_expansion(self):
        """Compare each lower-order correction aggregate with its explicitly enumerated mixed products."""
        for p,value in self.aggregates.items():
            expected=np.sum(self.phi[(self.R&p)==p])/(self.n+1)**p.bit_count()
            np.testing.assert_allclose(value,expected,atol=3e-12,rtol=3e-12)

    def test_general_correction_family_not_required_to_be_downward_closed(self):
        """Verify the coefficient identity for a correction family lacking subset closure."""
        for selected in [[],[1],[3],[5,6],[1,3,5,7],list(range(1,8))]:
            evaluated=self.aggregates[0]+sum((-1)**p.bit_count()*(self.n+1)**p.bit_count()*self.aggregates[p] for p in selected)
            coefficients=np.ones_like(self.R)
            for p in selected:
                coefficients+=(-1)**p.bit_count()*((self.R&p)==p)
            expected=np.sum(coefficients*self.phi)
            np.testing.assert_allclose(evaluated,expected,atol=1e-11,rtol=3e-12)

    def test_weighting_is_full_inclusion_exclusion(self):
        """Compare the weighted aggregate with the sum over all correction subsets."""
        totals=[]
        domain=list(itertools.product(range(self.n+2),repeat=self.d))
        for side in range(3):
            total=np.zeros(len(domain))
            for k,parts in enumerate(self.parts):
                omitted=parts[side]
                retained=sorted(self.F-omitted)
                for x,word in enumerate(domain):
                    if any(word[r]==self.n+1 for r in retained):
                        continue
                    weight=np.prod([-(self.n+1)**(1/3) if word[r]==self.n+1 else 1. for r in omitted])
                    total[x]+=weight*self.centered[side][k][tuple(word[r] for r in retained)]
            totals.append(total)
        weighted=float(np.sum(totals[0]*totals[1]*totals[2]))
        expanded=sum((-1)**p.bit_count()*(self.n+1)**p.bit_count()*v for p,v in self.aggregates.items())
        np.testing.assert_allclose(weighted,expanded,rtol=3e-12,atol=2e-11)

    def test_cutoff_does_not_alone_bound_nonreplicated_degrees(self):
        # Q(tau) cancels low-degree replicated terms but never the B(S) terms.
        """Check that low-degree nonreplicated terms require grading constraints in addition to replicated corrections."""
        c=family('br32')['data']
        geo=Geometry.build(c['family'],c['d'])
        a,b,c_=raw_powers(c)
        B=[a[i]+b[j]+c_[k] for i,j,k,R in geo.triples if not R]
        self.assertTrue(B)
        tau=2*min(B)
        selected=set()
        for i,j,k,R in geo.triples:
            if a[i]+b[j]+c_[k]<tau:
                selected.update(subsets(R))
        degrees=[]
        for i,j,k,R in geo.triples:
            coefficient=1+sum((-1)**p.bit_count() for p in selected if p&R==p)
            if coefficient:
                degrees.append(a[i]+b[j]+c_[k])
        self.assertGreater(min(degrees),0)
        self.assertLess(min(degrees),tau)


class BigCWGramTests(unittest.TestCase):
    @staticmethod
    def local_columns(n,lam):
        """Construct the balanced local big-CW factor columns at a specified n and lambda."""
        e=np.eye(n+2)
        t=1-n*lam
        return np.column_stack([lam**(-2/3)*(e[:,0]+lam*e[:,i]) for i in range(1,n+1)]+
           [lam**-1*(e[:,0]+lam**2*e[:,1:n+1].sum(axis=1)),
            t**(1/3)*lam**-1*e[:,0]+lam**2*t**(-2/3)*e[:,-1]])

    def test_displayed_local_gram_from_column_outer_products(self):
        """Reconstruct the reduced local big-CW Gram matrix from the displayed factor columns."""
        for n in (1,2,3,5):
            e=np.eye(n+2)
            S=np.column_stack((e[:,0],e[:,1:n+1].sum(axis=1)/np.sqrt(n),e[:,-1]))
            for lam in (1/(2*n),1/(7*n),1/(31*n)):
                V=self.local_columns(n,lam)
                np.testing.assert_allclose(S.T@V@V.T@S,big_local_gram(n,lam),rtol=1e-13,atol=1e-12)
                eig=np.linalg.eigvalsh(V@V.T)
                combined=np.sort(np.r_[np.linalg.eigvalsh(big_local_gram(n,lam)),np.repeat(lam**(2/3),n-1)])
                np.testing.assert_allclose(eig,combined,rtol=2e-8,atol=1e-9)

    def test_restricted_tensor_gram_norm_equals_sum_subspace_norm(self):
        """Compare the restricted dense factor norm with its reduced uniform-subspace Gram eigenvalue."""
        cats,_=catalog()
        labels=[sorted({tuple(w[:3]) for w in words}) for words in cats['inc6p51']['labels']]
        for n in (2,3):
            for lam in (1/(2*n),1/(10*n)):
                V=self.local_columns(n,lam)
                factor=np.kron(np.kron(V,V),V)
                H=big_local_gram(n,lam)
                for words in labels:
                    indices=[]
                    for word in words:
                        sets=[([0] if x==0 else list(range(1,n+1)) if x==1 else [n+1]) for x in word]
                        indices.extend(sum(x*(n+2)**(2-j) for j,x in enumerate(w)) for w in itertools.product(*sets))
                    cut=factor[indices,:]
                    observed=np.linalg.norm(cut,2)**2
                    reduced=np.array([[np.prod([H[a,b] for a,b in zip(u,v)]) for v in words] for u in words])
                    np.testing.assert_allclose(observed,np.linalg.eigvalsh(reduced)[-1],rtol=2e-13,atol=1e-8)


class PaperScopeTests(unittest.TestCase):

    def test_paper_index_covers_plots_and_discussed_exceptions(self):
        """Match the construction index to plotted supports and the six discussed nonplotted records."""
        usage=__import__('release_data').ROWS
        self.assertEqual(len(usage),41)
        byid={v['id']:v for v in usage}
        self.assertTrue(set(PRINCIPAL)<=set(byid))
        nofigure={v['id'] for v in usage if not v['figures']}
        self.assertEqual(nofigure,{'br35full','general10','general13','general22','inc6p51','inc9p68'})



if __name__=='__main__':
    unittest.main()


==> anc/tests/regression/test_grading_tools.py <==
"""Regressions for complete-tripartition grading, interpolation, and correction optimization."""
import json
from pathlib import Path
from fractions import Fraction

from grading_tools import (
    bad_triples,
    census_dominates_padded,
    construction_report,
    census_additions_for_candidate,
    correction_census,
    correction_coefficients_forced,
    correction_rank,
    interpolation_weights,
    projections_injective,
    raw_census,
    verify_grading,
)

HERE = Path(__file__).resolve().parents[1]
RESULTS = HERE.parent / "constructions"
from release_data import read_record


def load(name):
    """Read a complete construction as frozenset tripartitions and exact exponent pairs."""
    data = read_record(RESULTS / name)
    family = [tuple(frozenset(part) for part in term) for term in data["family"]]
    potentials = [tuple(Fraction(v) for v in p) for p in data.get("potentials") or [(0, 0)] * len(family)]
    return data, family, potentials


def test_interpolation_weights():
    """Check the exact finite-difference weights for two coefficient-extraction degrees."""
    assert interpolation_weights(3) == [4, -6, 4, -1]
    assert interpolation_weights(4) == [5, -10, 10, -5, 1]


def test_census_never_exceeds_padded_rank():
    """Compare full-correction budgets with padded weighted budgets over several supports and dimensions."""
    for name in [
        "ex6.txt",
        "ex28.txt",
        "br8.txt",
        "br32.txt",
        "general13.txt",
        "general10.txt",
        "br10.txt",
        "general22.txt",
        "br6.txt",
    ]:
        data, family, _ = load(name)
        census = correction_census(family, data["d"])
        for n in (2, 3, 7, 19):
            assert census_dominates_padded(n, data["d"], census)


def test_explicit_thirteen_term_degree_and_reduced_census():
    """Verify the thirteen-product grading spectrum and its correction subset family."""
    data, family, potentials = load("general13.txt")
    ok, message, degree_counts = verify_grading(family, data["d"], potentials)
    assert ok, message
    assert max(degree_counts) == 3
    assert interpolation_weights(3) == [4, -6, 4, -1]
    assert correction_census(family, data["d"]) == raw_census(family)




def test_reduced_census_removes_irrelevant_correction():
    """Check removal of a multiplicity-two-irrelevant correction from the unequal 22-product support."""
    data, family, potentials = load("general22.txt")
    reduced = correction_census(family, data["d"])
    raw = raw_census(family)
    assert len(raw) == 19
    assert len(reduced) == 18
    assert frozenset({2, 4, 5}) in raw
    assert frozenset({2, 4, 5}) not in reduced
    ok, message, _ = verify_grading(family, data["d"], potentials)
    assert ok, message


def test_projection_injectivity_is_present_in_all_certificates():
    """Verify distinct projected labels in every supplied complete-family record."""
    for path in RESULTS.glob("*.txt"):
        data = read_record(path)
        if "family" not in data:
            continue
        family = [tuple(frozenset(part) for part in term) for term in data["family"]]
        assert projections_injective(family)


def test_correction_free_certificate_uses_no_corrections():
    """Check the empty correction family of the documented correction-free construction."""
    data, family, potentials = load("br6.txt")
    assert data["grading"]["correction_free"]
    assert data["census"] == {}
    ok, message, degrees = verify_grading(
        family, data["d"], potentials, include_replicated=True
    )
    assert ok, message
    assert max(degrees) == 4
    # The exponent is derived from the count, not copied from search metadata.
    import math
    best = min(math.log((n+1)**6/6)/(2*math.log(n)) for n in range(2,150))
    assert abs(best - 2.73510243) < 1e-8




def test_incremental_census_matches_recomputation():
    """Compare incremental correction updates with full set-based recomputation."""
    data, family, _ = load("br10.txt")
    current = set()
    prefix = []
    for term in family:
        additions = census_additions_for_candidate(prefix, term, data["d"], current)
        current.update(additions)
        prefix.append(term)
        assert current == correction_census(prefix, data["d"])


def test_mobius_coefficients_forced_for_supplied_certificates():
    """Check uniqueness of the inclusion-exclusion coefficients for the supplied full-correction families."""
    names = [
        "ex6.txt",
        "ex28.txt",
        "br8.txt",
        "br9.txt",
        "br10.txt",
        "br32.txt",
        "general13.txt",
        "general10.txt",
        "general22.txt",
    ]
    for name in names:
        data, family, _ = load(name)
        assert correction_coefficients_forced(family, data["d"])


def test_sparse_correction_optimizer_can_remove_downward_closure():
    """Verify a sparse feasible correction family returned by the general support optimizer."""
    from grading_tools import optimize_correction_support, verify_correction_solution

    # These three tripartitions have one replicated mixed combination whose
    # intersection is {0,1}; singleton corrections are not individually forced.
    family = [
        (frozenset({0, 1}), frozenset({2}), frozenset({3})),
        (frozenset({2}), frozenset({0, 1}), frozenset({3})),
        (frozenset({2}), frozenset({3}), frozenset({0, 1})),
    ]
    solution = optimize_correction_support(family, 4, 3)
    ok, message = verify_correction_solution(family, 4, solution.normalized)
    assert ok, message
    assert frozenset({0, 1}) in solution.support
    assert solution.normalized[frozenset({0, 1})] == -1
    assert frozenset({0}) not in solution.support
    assert frozenset({1}) not in solution.support


def test_forced_correction_optimizer_matches_mobius():
    """Compare optimized coefficients with forced inclusion-exclusion coefficients."""
    from grading_tools import optimize_correction_support
    import json
    from pathlib import Path

    path = Path(__file__).parents[2] / "constructions" / "general13.txt"
    data = read_record(path)
    family = [tuple(frozenset(part) for part in term) for term in data["family"]]
    solution = optimize_correction_support(family, 6, 16)
    assert solution.optimal
    assert solution.method == "forced Möbius solution"
    assert all(coef == (-1) ** len(P) for P, coef in solution.normalized.items())


==> anc/tests/regression/test_input_modes.py <==
"""Random input distributions, tensor/matrix layouts, and residual references."""
from pathlib import Path
import sys
import numpy as np
import pytest
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT))
import construction_io as io
import stc
from verification.readable_check import check
from verification import reference_contractions as ref
from verification import construction_runtime as rt

@pytest.mark.parametrize('n', [1,2,3])
def test_dense_entries_are_independent_normal_draws(n):
    """Check that dense input entries retain the unnormalized independent normal samples."""
    c=io.load('br8')
    seed=438
    xyz=ref.dense_inputs(c,n,seed)
    rng=np.random.default_rng(seed)
    for vector,boundaries in zip(xyz,ref.offsets(c,n)):
        np.testing.assert_array_equal(vector,rng.normal(size=int(boundaries[-1])))
    assert np.any(np.abs(xyz[0])>1)
    assert np.any((np.abs(xyz[0])>.05)&(np.abs(xyz[0])<.95))

@pytest.mark.parametrize('n',[1,2,3])
def test_separable_tensors_equal_explicit_outer_products(n):
    """Reconstruct separable inputs from their recorded one-coordinate vectors."""
    c=io.load('br8')
    xyz,modes=ref.separable_inputs(c,n,438)
    for role in range(3):
        tensors=ref.tensor_views(c,n,xyz[role],role)
        for t,tensor in enumerate(tensors):
            expected=np.asarray(1.)
            assert set(modes[role][t])==set(ref.coordinates(c,t,role))
            for r in ref.coordinates(c,t,role):
                np.testing.assert_allclose(np.linalg.norm(modes[role][t][r]),1,atol=1e-15)
                expected=np.multiply.outer(expected,modes[role][t][r])
            np.testing.assert_array_equal(tensor,expected)
    if n==1:
        assert set(np.concatenate(xyz))<= {-1.,1.}
    else:
        assert np.any((np.abs(xyz[0])>0)&(np.abs(xyz[0])<.9))

@pytest.mark.parametrize('name',['br8','br37','general10','general22','w2h','ex14'])
def test_dense_reference_matches_runtime_for_general_entries(name):
    """Compare full dense-input outputs with target plus explicit residual."""
    c=io.load(name)
    info=check(c)
    n=2
    lam=rt.parameter(c,info,n)
    x,y,z=ref.dense_inputs(c,n,512)
    desired,residual,scale=ref.dense_reference_output(c,info,n,lam,x,y)
    actual=rt.apply(c,info,n,x,y,lam)
    np.testing.assert_allclose(actual,desired+residual,atol=3e-10,rtol=3e-10)
    X,Y=ref.matrix_inputs(c,n,x,y)
    Z=ref.output_matrices(c,n,desired)
    for a,b,z in zip(X,Y,Z):
        np.testing.assert_allclose(a@b,z,atol=1e-14)

@pytest.mark.parametrize('name,n',[('br8',2),('general10',1),('w2h',2),('inc6p51',1)])
def test_dense_residual_reference_matches_all_coefficients(name,n):
    """Compare dense residual evaluation with contraction of the full residual coefficient tensor."""
    c=io.load(name)
    info=check(c)
    lam=rt.parameter(c,info,n)
    x,y,z=ref.dense_inputs(c,n,551)
    target_tensor,residual_tensor=ref.full_reference_tensor(c,info,n,lam)
    desired,residual,scale=ref.dense_reference_output(c,info,n,lam,x,y)
    np.testing.assert_allclose(desired,np.einsum('ijk,i,j->k',target_tensor,x,y),atol=1e-12)
    np.testing.assert_allclose(residual,np.einsum('ijk,i,j->k',residual_tensor,x,y),atol=1e-10)

@pytest.mark.parametrize('name,n',[('br37',2),('general10',2),('inc6p51',1),('inc9p68',1)])
def test_dense_and_separable_references_agree(name,n):
    """Compare scalar residual references on the same separable input tensors."""
    c=io.load(name)
    info=check(c)
    lam=rt.parameter(c,info,n)
    xyz,modes=ref.separable_inputs(c,n,37)
    x,y,z=xyz
    d,r,_=ref.dense_reference_output(c,info,n,lam,x,y)
    dt,rtv,_=ref.reference_separable_value(c,info,n,lam,xyz,modes)
    np.testing.assert_allclose([z@d,z@r],[dt,rtv],atol=3e-10,rtol=3e-10)

def test_numerical_default_and_saved_inputs(tmp_path):
    """Check the default dense-input test and all arrays saved for subsequent inspection."""
    c=io.load('br8')
    info=check(c)
    reports=stc._numeric_check(c,info,2,.7,61,1,2*1024**3,save_directory=tmp_path)
    assert reports[0]['input_distribution']=='dense'
    assert reports[0]['comparison']=='output vector'
    with np.load(tmp_path/'br8_trial1.npz',allow_pickle=False) as a:
        assert a['x'].size==128
        np.testing.assert_allclose(a['computed'],a['desired']+a['predicted_residual'],atol=1e-11)

def test_numerical_factor_mutation_is_detected():
    """Verify that modifying a factor entry is detected by a numerical identity test."""
    c=io.load('br8')
    info=check(c)
    A,B,C=rt.factors(c,info,2,.7)
    C[0,0]+=3
    with pytest.raises(AssertionError,match='factor/expansion'):
        stc._numeric_check(c,info,2,.7,61,1,2*1024**3,[A,B,C])

def test_printed_product_has_full_matrix_entries(capsys):
    """Check printing of a complete input pair and its matrix-shaped outputs."""
    c=io.load('br8')
    info=check(c)
    stc._numeric_check(c,info,2,.7,61,1,2*1024**3,print_t=1)
    printed=capsys.readouterr().out
    assert 'shape=(4, 4)' in printed and '...' not in printed

def test_incomplete_dense_guard():
    """Check the allocation guard before an exhaustive dense incomplete-tensor reference."""
    c=io.load('inc9p68')
    info=check(c)
    x,y,z=ref.dense_inputs(c,2,61)
    with pytest.raises(MemoryError,match='Dense big-CW'):
        ref.dense_reference_output(c,info,2,.4,x,y,max_bytes=10**6)


==> anc/tests/regression/test_manuscript_tables.py <==
"""Label-based manuscript comparison with and without source comments."""
import pytest
from tests.manuscript.verify_tables import active_tex, labeled_table, tabular_entries


TABLE = r"""\begin{table}[ht]
\begin{tabular}{rr}
1 & 2\\
\end{tabular}
\caption{Example}
\label{tab:example}
\end{table}"""


def test_labeled_table_without_source_comments():
    """Find an ordinary LaTeX table without generated-source comment markers."""
    assert labeled_table(TABLE, 'tab:example') == TABLE


def test_commented_duplicate_label_is_ignored():
    """Exclude a commented old table when locating the active manuscript table."""
    old = '\n'.join('%'+line for line in TABLE.splitlines())
    assert labeled_table(old+'\n'+TABLE, 'tab:example') == TABLE


def test_missing_table_label_is_rejected():
    """Report a missing label instead of comparing an unrelated table."""
    with pytest.raises(ValueError, match='found 0'):
        labeled_table(TABLE, 'tab:other')


def test_duplicate_table_label_is_rejected():
    """Require an unambiguous table-to-generator correspondence."""
    with pytest.raises(ValueError, match='found 2'):
        labeled_table(TABLE+'\n'+TABLE, 'tab:example')


def test_printed_percent_is_preserved():
    """Keep the escaped percent command and omit an actual line comment."""
    assert active_tex(r'12\% % explanation') == '12\\% '
    assert active_tex(r'12\\% explanation') == '12\\\\'


def test_entries_ignore_comment_only_edits():
    """Compare the same numerical entries before and after comment removal."""
    annotated = TABLE.replace('1 & 2', '1 & 2 % explanation\n')
    assert tabular_entries(TABLE) == tabular_entries(annotated)


def test_numerical_change_alters_compared_entries():
    """Ensure the table comparison continues to detect a changed number."""
    assert tabular_entries(TABLE) != tabular_entries(TABLE.replace('1 & 2', '1 & 3'))


==> anc/tests/regression/test_nonpositive_rule.py <==
"""Checks for the manuscript's nonpositive-degree correction rule.

Old threshold data remain readable. Numerical identities and the achieved
fraction are recomputed from the actual correction coefficients.
"""
from pathlib import Path
from fractions import Fraction
import json, re, sys
import numpy as np
import pytest
ROOT=Path(__file__).resolve().parents[2]
sys.path[:0]=[str(ROOT/'search_src'),str(ROOT/'search_src/extended')]
from accuracy_controlled import (Geometry,raw_powers,subsets,coefficient,
    analyze,make_certificate,validate_certificate,rank_budget,optimize_powers)
from construction_catalogue import PRINCIPAL
from comparison import family

def independent_closure(geo,powers):
    """Derive the nonpositive replicated-term correction closure by ordinary-set enumeration."""
    a,b,c=powers
    selected=set()
    # Use explicit sets, not the bitwise geometry predicate.
    sets=[tuple(set(v) for v in t) for t in geo.family]
    for i,(u,_,_) in enumerate(sets):
        for j,(_,v,_) in enumerate(sets):
            for k,(_,_,w) in enumerate(sets):
                if i==j==k or (u&v)-w or (u&w)-v or (v&w)-u:
                    continue
                if a[i]+b[j]+c[k]<=0:
                    selected.update(subsets(sum(1<<r for r in u&v&w)))
    return selected

@pytest.mark.parametrize('alias',PRINCIPAL)
def test_every_principal_record_uses_nonpositive_rule(alias):
    """Recompute the nonpositive-degree correction closure for every principal construction."""
    f=family(alias)
    c=f['data']
    geo=Geometry.build(c['family'],c['d'])
    powers=raw_powers(c)
    target=c.get('accuracy',{}).get('target_fraction','1' if f['exact'] else str(Fraction(f['theta']).limit_denominator(100000)))
    r=analyze(geo,powers,target,correction_rule='nonpositive')
    assert r['Q']==independent_closure(geo,powers)
    if c.get('grading',{}).get('correction_free',False):
        saved=set()
    elif 'support' in c.get('correction_optimization',{}):
        saved={sum(1<<int(i) for i in P) for P in c['correction_optimization']['support']}
    else:
        saved=set(geo.full_support)
    assert r['Q']==saved
    assert r['theta']==Fraction(f['theta']).limit_denominator(100000)
    assert all(degree>0 for i,j,k,R,degree,coef in r['survivors'])

def test_rule_is_independent_of_requested_fraction():
    """Check that a fixed grading's nonpositive correction family is independent of the accuracy request."""
    c=family('br32')['data']
    geo=Geometry.build(c['family'],c['d'])
    powers=raw_powers(c)
    a=analyze(geo,powers,'1/4',correction_rule='nonpositive')
    b=analyze(geo,powers,'1/2',correction_rule='nonpositive')
    assert a['Q']==b['Q'] and a['theta']==b['theta']
    with pytest.raises(ValueError,match='below target'):
        analyze(geo,powers,'2/3',correction_rule='nonpositive')

def test_positive_exponent_rescaling_does_not_change_corrections_or_fraction():
    """Check correction and accuracy invariance under positive rational scaling of all exponents."""
    c=family('br10')['data']
    geo=Geometry.build(c['family'],c['d'])
    powers=raw_powers(c)
    a=analyze(geo,powers,'1/8',correction_rule='nonpositive')
    b=analyze(geo,[[v*Fraction(3,7) for v in row] for row in powers],'1/8',correction_rule='nonpositive')
    assert a['Q']==b['Q'] and a['theta']==b['theta'] and a['h']==b['h']

def test_rule_cancels_degree_zero_and_negative_terms_exactly():
    """Verify exact cancellation of nonpositive-degree replicated terms."""
    c=family('br32')['data']
    geo=Geometry.build(c['family'],c['d'])
    r=analyze(geo,raw_powers(c),'1/2',correction_rule='nonpositive')
    nonpositive=[(deg,R) for deg,(*_,R) in zip(r['degrees'],geo.triples) if deg<=0]
    assert nonpositive and any(deg==0 for deg,R in nonpositive)
    assert any(deg<0 for deg,R in nonpositive)
    assert all(coefficient(R,r['Q'])==0 for deg,R in nonpositive)

def test_nonpositive_records_have_no_cutoff_metadata_and_roundtrip():
    """Check nonpositive-rule metadata and exact serialization/reconstruction."""
    c=family('br8')['data']
    geo=Geometry.build(c['family'],c['d'])
    r=analyze(geo,raw_powers(c),'1/2',correction_rule='nonpositive')
    out=make_certificate(geo,r)
    assert out['accuracy']['correction_rule']=='nonpositive'
    assert 'tau' not in out['accuracy'] and 'cutoff_strict' not in out['accuracy']
    assert validate_certificate(out,independent=True)['theta']=='1/2'



def test_nonpositive_lp_proposal_is_rechecked():
    """Check that fixed-support LP proposals are verified against the canonical nonpositive rule."""
    c=family('br8')['data']
    geo=Geometry.build(c['family'],c['d'])
    r=analyze(geo,raw_powers(c),'1/2',correction_rule='nonpositive')
    proposed=optimize_powers(geo,r['Q'],'1/2',3,correction_rule='nonpositive')
    if proposed is not None:
        assert proposed['theta']>=Fraction(1,2)
        assert proposed['Q']==independent_closure(geo,proposed['powers'])
        validate_certificate(make_certificate(geo,proposed))


==> anc/tests/regression/test_product_layout.py <==
"""Generic matrix-layout checks for exact constructions and isolated input pairs.

The same API is used for six and fourteen products. Each matrix comparison
uses ordinary NumPy @ after converting the documented tensor-coordinate order.
"""
from pathlib import Path
import sys
import numpy as np
import pytest

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT))
import construction_io
from verification.readable_check import check
from verification.construction_runtime import apply, factors
from verification.reference_contractions import offsets, matrix_target, output_matrices


@pytest.mark.parametrize('identifier,n', [('ex6', 2), ('ex14', 1)])
@pytest.mark.parametrize('complex_values', [False, True])
def test_exact_construction_matrix_layout(identifier, n, complex_values):
    """Check all output matrices of an exact construction on real or complex inputs."""
    construction = construction_io.load(identifier)
    info = check(construction)
    intervals = offsets(construction, n)
    rng = np.random.default_rng(811)
    x = rng.normal(size=int(intervals[0][-1]))
    y = rng.normal(size=int(intervals[1][-1]))
    if complex_values:
        x = x + 1j*rng.normal(size=x.size)
        y = y + 1j*rng.normal(size=y.size)
    A, B, C = factors(construction, info, n)
    expected = matrix_target(construction, n, x, y)
    explicit = C @ ((A.T @ x)*(B.T @ y))
    structured = apply(construction, info, n, x, y)
    for result in (explicit, structured):
        for actual_matrix, expected_matrix in zip(
                output_matrices(construction, n, result),
                output_matrices(construction, n, expected)):
            np.testing.assert_allclose(actual_matrix, expected_matrix, rtol=1e-11, atol=1e-11)


@pytest.mark.parametrize('identifier,n', [('ex6', 2), ('ex14', 1)])
def test_all_isolated_input_pairs(identifier, n):
    """Activate each X^(i),Y^(j) pair and check cancellation of cross-product outputs.

    Only i=j has a desired matrix product. Pairing every listed first input
    with every second input exercises both variable-block offsets and output
    reshaping; the same check applies to any exact construction.
    """
    construction = construction_io.load(identifier)
    info = check(construction)
    intervals = offsets(construction, n)
    A, B, C = factors(construction, info, n)
    rng = np.random.default_rng(917)
    for i in range(construction.p):
        for j in range(construction.p):
            x = np.zeros(A.shape[0])
            y = np.zeros(B.shape[0])
            xi = slice(intervals[0][i], intervals[0][i+1])
            yj = slice(intervals[1][j], intervals[1][j+1])
            x[xi] = rng.normal(size=x[xi].size)
            y[yj] = rng.normal(size=y[yj].size)
            expected = matrix_target(construction, n, x, y)
            actual = C @ ((A.T @ x)*(B.T @ y))
            np.testing.assert_allclose(actual, expected, rtol=1e-11, atol=1e-11)


==> anc/tests/regression/test_readable_workflow.py <==
"""Checks for the human-readable inputs, independent validator, and factor API."""
from copy import deepcopy
from fractions import Fraction
from pathlib import Path
import json
import sys
import numpy as np
import pytest
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT))
import construction_io as io
from verification.readable_check import check
from verification.construction_runtime import factors,apply,parameter,tensor_from_factors
from verification.reference_contractions import (matrix_target,full_reference_tensor,
    separable_inputs,reference_separable_value,big_local_tensor)

@pytest.mark.parametrize('name',sorted(path.stem for path in (ROOT/'constructions').glob('*.txt')))
def test_readable_roundtrip_and_generated_json(name):
    """Round-trip every readable construction through text and JSON with exact derived accounting."""
    c=io.load(name)
    assert io.render(io.parse(io.render(c),name))==io.render(c)
    from tests.regression.verify_conversions import check_conversion
    assert check_conversion(c)['verified']
    assert io.read_record(name) == io.compile_record(c)

@pytest.mark.parametrize('bad',['{1, 1}','{-1, 2}','{1, 6}','[1, 2]'])
def test_invalid_set_is_rejected(bad):
    """Reject duplicate, negative, out-of-range, or malformed coordinate sets."""
    text=io.render(io.load('br8')).replace('{1, 2}',bad,1)
    with pytest.raises(ValueError):
        io.parse(text)

def test_nonzero_desired_degree_rejected():
    """Reject exponent rows with a_t+b_t+c_t different from zero."""
    text=io.render(io.load('br8')).replace('0 | 1 | -1','0 | 1 | 0',1)
    with pytest.raises(ValueError):
        io.parse(text)

def test_nonvanishing_mixed_terms_rejected():
    """Reject a grading that leaves an unwanted term with nonpositive degree."""
    c=io.load('br8')
    c.powers=[[-x for x in row] for row in c.powers]
    with pytest.raises(ValueError,match='Unwanted term'):
        check(c)

def test_explicit_missing_correction_rejected():
    """Detect the uncanceled terms produced by removing required explicit corrections."""
    c=io.load('br8')
    c.correction_rule='explicit'
    c.corrections=[]
    with pytest.raises(ValueError,match='Unwanted term'):
        check(c)

def test_decimal_exponents_rejected_without_silent_rounding():
    """Require exact integer/fraction syntax for user-supplied exponents."""
    text=io.render(io.load('br8')).replace('0 | 1 | -1','0 | 1.0 | -1',1)
    with pytest.raises(ValueError):
        io.parse(text)

@pytest.mark.parametrize('name,n',[('br8',2),('ex14',1),('w2h',2),('inc6p51',1)])
def test_dense_factors_and_reference_tensor(name,n):
    """Compare explicit factors, structured evaluation, and every reference coefficient for several geometries."""
    c=io.load(name)
    info=check(c)
    lam=parameter(c,info,n)
    A,B,C=factors(c,info,n,lam)
    desired,residual=full_reference_tensor(c,info,n,lam)
    actual=tensor_from_factors(A,B,C)
    np.testing.assert_allclose(actual,desired+residual,atol=2e-9,rtol=2e-9)
    rng=np.random.default_rng(917)
    x=rng.normal(size=A.shape[0])
    y=rng.normal(size=B.shape[0])
    np.testing.assert_allclose(apply(c,info,n,x,y,lam),C@((A.T@x)*(B.T@y)),atol=2e-9,rtol=2e-9)
    if info['exact']:
        np.testing.assert_allclose(C@((A.T@x)*(B.T@y)),matrix_target(c,n,x,y),atol=2e-12)

def test_tampered_factor_arrays_are_detectable():
    """Check that replacing the output factor by zero changes the verified coefficient tensor."""
    c=io.load('br8')
    info=check(c)
    lam=.7
    A,B,C=factors(c,info,2,lam)
    desired,residual=full_reference_tensor(c,info,2,lam)
    C[:]=0
    assert np.linalg.norm(tensor_from_factors(A,B,C)-desired-residual)>1

def test_memory_guard_precedes_allocation():
    """Reject a requested dense factor allocation exceeding the specified allowance."""
    c=io.load('w4q')
    info=check(c)
    with pytest.raises(MemoryError):
        factors(c,info,2,max_bytes=10**6)

@pytest.mark.parametrize('n',[1,2,3])
def test_intrinsic_bigcw_formula_independent_of_factors(n):
    """Compare the expanded local big-CW polynomial with its three rational factors."""
    from verification.construction_runtime import _big_matrices
    lam=.7/n
    A,B,C=_big_matrices(n,lam)
    np.testing.assert_allclose(np.einsum('ir,jr,kr->ijk',A,B,C),big_local_tensor(n,lam),atol=2e-13,rtol=2e-13)

def test_incomplete_is_not_a_block_grading():
    """Reject a block-grading accuracy header on an intrinsic big-CW construction."""
    c=io.load('inc6p51')
    text=io.render(c).replace('corrections: none','corrections: none\nminimum_accuracy: 1/2')
    with pytest.raises(ValueError):
        io.parse(text)


def test_record_cache_returns_independent_mutable_data():
    """Check that editing a returned record leaves subsequent loads unchanged."""
    first = io.read_record('br8')
    first['family'][0][0].clear()
    first['census'].clear()
    assert io.read_record('br8') == io.compile_record(io.load('br8'))


def test_record_cache_tracks_edits_to_source(tmp_path):
    """Check that changing a readable source invalidates the content-keyed record cache."""
    source = tmp_path/'br8.txt'
    text = io.render(io.load('br8'))
    source.write_text(text)
    first = io.read_record(source)
    source.write_text(text.replace('evaluation_n: 126', 'evaluation_n: 17'))
    second = io.read_record(source)
    assert first['provenance']['objective_n'] == 126
    assert second['provenance']['objective_n'] == 17
    assert first['family'] == second['family']


def test_import_export_files_preserve_exact_construction(tmp_path):
    """Verify tripartitions, signed exponents, and accounting after file-based JSON export/import."""
    source = io.load('br35full')
    json_path = tmp_path/'br35full.json'
    json_path.write_bytes(io.json_bytes(io.compile_record(source)))
    recovered = io.load(json_path)
    assert recovered.family == source.family
    assert recovered.powers == source.powers
    assert check(recovered) == check(source)


def test_release_has_one_readable_source_per_construction():
    """Match the published index to the single set of readable construction files."""
    from release_data import ROWS
    definitions = list((ROOT/'constructions').glob('*.txt'))
    assert {p.stem for p in definitions} == {row['id'] for row in ROWS}
    assert len(definitions) == len(ROWS) == 41
    assert not (ROOT/'auxiliary/certificates').exists()


def test_construction_index_points_to_readable_sources():
    """Check that each indexed construction has exactly one existing readable source path."""
    from release_data import ROWS, source_path
    for row in ROWS:
        assert 'data_file' not in row
        assert source_path(row['id']).suffix == '.txt'
        assert source_path(row['id']).is_file()


==> anc/tests/regression/test_source_structure.py <==
"""Documentation coverage and the dependency boundary of construction verification."""
import ast
from pathlib import Path
import subprocess
import sys

ROOT = Path(__file__).resolve().parents[2]


def test_all_named_python_functions_are_documented():
    """Require a docstring on every function and method in released source and tests."""
    paths = list(ROOT.glob('*.py'))
    for directory in ('verification', 'search_src', 'tests', 'examples'):
        paths.extend((ROOT/directory).rglob('*.py'))
    missing = []
    for path in paths:
        tree = ast.parse(path.read_text())
        for node in ast.walk(tree):
            if isinstance(node, (ast.FunctionDef, ast.AsyncFunctionDef)) and not ast.get_docstring(node):
                missing.append(f'{path.relative_to(ROOT)}:{node.lineno}:{node.name}')
    assert not missing, '\n'.join(missing)


def test_primary_text_checks_and_factors_are_independent():
    """Run exact, numerical, and full-tensor checks with search and secondary-test imports blocked."""
    script = r'''
import importlib.abc
import sys
class DenySecondary(importlib.abc.MetaPathFinder):
    def find_spec(self, fullname, path=None, target=None):
        """Reject a forbidden dependency if primary verification requests it."""
        if fullname.split('.')[0] in {
            'tests','pytest','scipy','matplotlib','sympy','accuracy_controlled',
            'grading_tools','sigma_analysis','weighted_capacity','big_cw','release_data'
        }:
            raise ImportError('Primary verification requested '+fullname)
        return None
sys.meta_path.insert(0, DenySecondary())
import construction_io as io
import stc
from verification.readable_check import check
from verification.construction_runtime import factors
c=io.load('br8')
info=check(c)
stc.check_one('br8')
matrices=factors(c,info,2,0.7)
stc._numeric_check(c,info,2,0.7,619,1,1024**3,matrices,inputs='dense')
stc._tensor_check(c,info,2,0.7,matrices,1024**3)
print('PASS independent primary verification')
'''
    completed = subprocess.run([sys.executable, '-c', script], cwd=ROOT,
                               capture_output=True, text=True, timeout=120)
    assert completed.returncode == 0, completed.stdout+completed.stderr


def test_retired_release_helpers_are_absent():
    """Keep release-generation wrappers and construction-specific factor implementations outside the artifact."""
    for path in ('build_paper.py', 'package_arxiv.py', 'update_inline.py',
                 'verification/exact14.py', 'verification/inspect_exact14.py',
                 'verification/test_exact14.py'):
        assert not (ROOT/path).exists()


==> anc/tests/regression/verify_conversions.py <==
#!/usr/bin/env python3
"""Check that text/JSON conversion preserves a construction and its identities."""
from __future__ import annotations
import argparse
import json
from pathlib import Path
import sys
ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT))
import construction_io as io
from verification.readable_check import check


def check_conversion(construction, original=None):
    """Compare exact input data and independently derived mixed-term accounting.

    Serialize a derived record to JSON in memory, import it, and parse its
    readable rendering. Compare tripartitions, signed exponents, corrections,
    and every remaining coefficient and degree using exact arithmetic.
    """
    if original is None:
        original = check(construction)
    record = json.loads(io.json_bytes(io.compile_record(construction)))
    imported = io.from_json(record, construction.name)
    recovered = io.parse(io.render(imported), construction.name)
    for key in ('kind', 'd', 'family', 'powers', 'bars'):
        if getattr(construction, key) != getattr(recovered, key):
            raise ValueError(f'{construction.name}: conversion changed {key}')
    converted = check(recovered)
    if original != converted:
        changed = sorted(k for k in original if original[k] != converted.get(k))
        raise ValueError(f'{construction.name}: conversion changed accounting: {changed}')
    return original


def main():
    """Round-trip each requested construction through JSON and compare exact recovered accounting."""
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('construction', nargs='?', default='all',
                        help='construction ID, file path, or all')
    args = parser.parse_args()
    paths = sorted((ROOT/'constructions').glob('*.txt')) if args.construction == 'all' else [io.resolve(args.construction)]
    for path in paths:
        construction = io.load(path)
        check_conversion(construction)
        print('PASS conversion:', construction.name, flush=True)
    print('PASS:', len(paths), 'text/JSON round trips')


if __name__ == '__main__':
    main()


==> anc/tests/requirements.txt <==
-r ../requirements.txt
pytest==9.0.2


==> anc/verification/__init__.py <==
"""Primary exact and numerical verification of the manuscript constructions."""


==> anc/verification/construction_runtime.py <==
"""Factor construction and evaluation of the manuscript's bilinear algorithms.

A, B, C have one row per entry of the concatenated X^(t), Y^(t), Z^(t)
tensors, respectively, and one column per scalar multiplication. Evaluation
is C @ ((A.T @ x) * (B.T @ y)). Tensor modes follow increasing coordinate
order; tensor entries use NumPy C order; products follow their listed order.

The local maps are the centering Q, the padded centering [Q;0], the weight
vector, and the three factors of the rational big-CW degeneration. Their
tensor products form each aggregate. Correction P omits its coordinates and
has factor scale (n+1)^(|P|/3), with sign (-1)^|P| on C. Listed parameter
exponents are divided by the exact smallest remaining degree g; exact
constructions use g=1 for evaluation.
"""
from __future__ import annotations
from fractions import Fraction
import math
import numpy as np
from verification.reference_contractions import coordinates, offsets


def helmert(n):
    """Return Q with Q.T @ Q = I and Q.T @ ones(n+1) = 0 (centering mu)."""
    q=np.zeros((n+1,n))
    for j in range(n):
        q[:j+1,j]=1/math.sqrt((j+1)*(j+2))
        q[j+1,j]=-(j+1)/math.sqrt((j+1)*(j+2))
    return q


def _big_matrices(n,lam):
    """Factors of one big-CW degeneration, with absolute scalars balanced.

    Rows index original variables 0,1,...,n,n+1; columns index its n+2
    rank-one summands. The negative coefficient is carried by the C factor.
    """
    M=np.zeros((n+2,n+2))
    t=1-n*lam
    for i in range(n):
        M[0,i]=lam**(-2/3)
        M[i+1,i]=lam**(1/3)
    M[0,n]=1/lam
    M[1:n+1,n]=lam
    M[0,n+1]=t**(1/3)/lam
    M[n+1,n+1]=lam**2/t**(2/3)
    C=M.copy()
    C[:,n]*=-1
    return M,M,C


def parameter(c,info,n,value=None):
    """Validate n and lambda, or choose a moderate-growth evaluation value.

    Exact constructions use 1. Graded approximations use
    0.7^(1/max(1,h)); the rational big-CW degeneration uses 0.8/n.
    These choices control intermediate magnitudes in identity tests.
    """
    if not isinstance(n,int) or n<1:
        raise ValueError('n must be a positive integer')
    if value is None:
        if c.kind=='incomplete':
            value=.8/n
        else:
            value=1. if info['exact'] else .7**(1/max(1.,float(info['h'])))
    if not math.isfinite(value) or value<=0 or value>1:
        raise ValueError('lambda must be in (0,1]')
    if c.kind=='incomplete' and not value<1/n:
        raise ValueError('big-CW evaluation requires 0 < lambda < 1/n')
    return float(value)


def plan(c,info,n):
    """Return factor dimensions, scalar-product count, and memory allowances."""
    from verification.readable_check import rank
    rows=[int(o[-1]) for o in offsets(c,n)]
    r=rank(c,info,n)
    return dict(rows=rows,rank=r,factor_bytes=8*r*sum(rows),tensor_bytes=8*math.prod(rows),
                # Conservative live workspace allowance, not a runtime estimate.
                structured_bytes=8*(6*(n+(1 if c.kind=='centered' else 2))**c.d+4*sum(rows)))


def _components(c,info,n,lam):
    """Yield local coordinate maps and scales for the main/correction aggregates.

    Each yielded tuple contains the remaining coordinates F minus P, three lists
    of local matrices indexed by tensor t, and their three scalar scales.
    A local matrix has augmented-coordinate rows and original-coordinate
    columns. An omitted coordinate has a single column of constants or
    weights. Ineligible tensors receive a None entry for that correction.
    """
    Q=helmert(n)
    padded=np.vstack([Q,np.zeros((1,n))])
    base=n+(1 if c.kind=='centered' else 2)
    weight=np.r_[np.ones(n+1),-(n+1)**(1/3)]
    big=_big_matrices(n,lam) if c.kind=='incomplete' else None
    gap=info.get('g',Fraction(0)) or Fraction(1)
    Ps=[[]]+info['Q'] if c.kind=='centered' else [[]]
    for P in Ps:
        coords=[r for r in range(c.d) if r not in P]
        maps=[]
        scales=[]
        for role in range(3):
            local=[]
            powers=[]
            for t,parts in enumerate(c.family):
                if c.kind=='centered' and not set(P)<=set(parts[role]):
                    local.append(None)
                    powers.append(0.)
                    continue
                matrices=[]
                for r in coords:
                    if c.kind=='centered':
                        mat=np.ones((base,1)) if r in parts[role] else Q
                    elif c.kind=='weighted':
                        mat=weight[:,None] if r in parts[role] else padded
                    else:
                        s=info['labels'][t][role][r]
                        mat=big[role][1:n+1,:].T if s==1 else big[role][[0 if s==0 else n+1],:].T
                    matrices.append(mat)
                scale=lam**float(c.powers[role][t]/gap)
                if c.kind=='centered':
                    scale*=(n+1)**(len(P)/3)
                    if role==2:
                        scale*=(-1)**len(P)
                local.append(matrices)
                powers.append(scale)
            maps.append(local)
            scales.append(powers)
        yield coords,maps,scales


def factors(c,info,n,lam=None,max_bytes=2*1024**3):
    """Construct the dense factor matrices A,B,C in the manuscript convention.

    Within each tensor, np.kron forms the tensor product of the one-coordinate
    linear maps in increasing coordinate order. Transposition places original
    entries on rows and aggregate summation indices on columns. Starting from
    [[1]] is the scalar identity for this tensor product. Main and correction
    aggregates occupy consecutive column intervals.
    """
    lam=parameter(c,info,n,lam)
    sizes=plan(c,info,n)
    if 2*sizes['factor_bytes']>max_bytes:
        raise MemoryError(f'Dense factor allowance: {2*sizes["factor_bytes"]/1024**3:.3f} GiB; use test without extract, smaller n, or --max-gib')
    off=offsets(c,n)
    out=[np.zeros((row,sizes['rank'])) for row in sizes['rows']]
    col=0
    base=n+(1 if c.kind=='centered' else 2)
    for coords,maps,scales in _components(c,info,n,lam):
        width=base**len(coords)
        for role in range(3):
            for t,mats in enumerate(maps[role]):
                if mats is None:
                    continue
                matrix=np.ones((1,1))
                for mat in mats:
                    matrix=np.kron(matrix,mat)
                out[role][off[role][t]:off[role][t+1],col:col+width]=scales[role][t]*matrix.T
        col+=width
    if col!=sizes['rank']:
        raise AssertionError('Factor column count disagrees with independent rank')
    if not all(np.isfinite(M).all() for M in out):
        raise FloatingPointError('Factor overflow; choose a larger lambda')
    return out


def _axis_apply(array,matrix,axis):
    """Multiply one tensor mode by matrix, retaining the other axis positions."""
    return np.moveaxis(np.tensordot(matrix,array,axes=(1,axis)),0,axis)


def _encode(tensor_entries,mats,retained,coords,n):
    """Center/pad each retained mode, then replicate along omitted coordinates.

    ``tensor_entries`` holds one X^(t) or Y^(t), ``retained`` gives its modes,
    and ``coords`` gives the summation coordinates of the selected aggregate.
    Singleton axes allow NumPy broadcasting to perform constant replication.
    """
    arr=np.asarray(tensor_entries).reshape((n,)*len(retained))
    for axis,r in enumerate(retained):
        arr=_axis_apply(arr,mats[coords.index(r)],axis)
    base=mats[0].shape[0] if mats else 1
    arr=arr.reshape(tuple(base if r in retained else 1 for r in coords))
    for axis,r in enumerate(coords):
        if r not in retained:
            vec=mats[axis][:,0]
            if not np.all(vec==1):
                shape=[1]*len(coords)
                shape[axis]=base
                arr=arr*vec.reshape(shape)
    return arr


def _decode(array,mats,retained,coords):
    """Sum omitted output coordinates and apply transposed retained-mode maps."""
    arr=array
    # First sum coordinates that do not occur in the output block.
    active=list(coords)
    for axis in range(len(coords)-1,-1,-1):
        if coords[axis] not in retained:
            vec=mats[axis][:,0]
            arr=arr.sum(axis=axis) if np.all(vec==1) else np.tensordot(arr,vec,axes=(axis,0))
            active.pop(axis)
    for axis,r in enumerate(active):
        arr=_axis_apply(arr,mats[coords.index(r)].T,axis)
    return arr.ravel()


def apply(c,info,n,x,y,lam=None,max_bytes=2*1024**3):
    """Evaluate the bilinear algorithm on arbitrary dense input vectors x,y.

    x and y concatenate all entries of X^(t) and Y^(t). Each aggregate is
    encoded by local tensor-mode operations, multiplied entrywise, and decoded
    into the Z^(t) output tensors. The implementation evaluates the complete
    encoded tensors, including when x,y were generated as separable inputs.
    """
    lam=parameter(c,info,n,lam)
    estimate=plan(c,info,n)
    if estimate['structured_bytes']>max_bytes:
        raise MemoryError(f'Structured workspace allowance: {estimate["structured_bytes"]/1024**3:.3f} GiB; reduce n or raise --max-gib')
    off=offsets(c,n)
    if len(x)!=off[0][-1] or len(y)!=off[1][-1]:
        raise ValueError('Input size mismatch')
    base=n+(1 if c.kind=='centered' else 2)
    result=np.zeros(int(off[2][-1]),dtype=np.result_type(x,y,float))
    for coords,maps,scales in _components(c,info,n,lam):
        aggregates=[]
        for role,input_vector in enumerate((x,y)):
            aggregate=np.zeros((base,)*len(coords),dtype=np.result_type(input_vector,float))
            for t,mats in enumerate(maps[role]):
                if mats is None:
                    continue
                tensor_entries=input_vector[off[role][t]:off[role][t+1]]
                aggregate+=scales[role][t]*_encode(tensor_entries,mats,coordinates(c,t,role),coords,n)
            aggregates.append(aggregate)
        product_values=aggregates[0]*aggregates[1]
        for t,mats in enumerate(maps[2]):
            if mats is None:
                continue
            result[off[2][t]:off[2][t+1]]+=scales[2][t]*_decode(product_values,mats,coordinates(c,t,2),coords)
    if not np.isfinite(result).all():
        raise FloatingPointError('Overflow; choose a larger lambda')
    return result


def tensor_from_factors(A,B,C,max_bytes=2*1024**3):
    """Compute sum_l A[:,l] tensor B[:,l] tensor C[:,l] with bounded workspace.

    Each chunk forms the B/C columnwise tensor products and accumulates their
    contraction with A. The returned axes correspond to x, y, and z entries.
    """
    tensor_bytes=8*A.shape[0]*B.shape[0]*C.shape[0]
    if 4*tensor_bytes+A.nbytes+B.nbytes+C.nbytes>max_bytes:
        raise MemoryError('Full coefficient tensor exceeds memory allowance; use sample tests')
    out=np.zeros((A.shape[0],B.shape[0]*C.shape[0]))
    chunk=max(1,min(64,(max_bytes-4*tensor_bytes)//max(1,8*B.shape[0]*C.shape[0]*4)))
    for j in range(0,A.shape[1],chunk):
        cols=slice(j,j+chunk)
        khatri_rao=np.einsum('jr,kr->jkr',B[:,cols],C[:,cols]).reshape(B.shape[0]*C.shape[0],-1)
        out+=A[:,cols]@khatri_rao.T
    return out.reshape(A.shape[0],B.shape[0],C.shape[0])


==> anc/verification/readable_check.py <==
"""Exact checks of tripartitions, cancellation coefficients, and grading.

The checker enumerates mixed terms using ordinary sets and Fraction arithmetic.
Construction data enter through the readable syntax parser; correction sets,
residual degrees, and rank polynomials are derived from the coordinate sets.
"""
from __future__ import annotations
from collections import Counter
from fractions import Fraction
from itertools import combinations, product
from pathlib import Path
import sys
ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from construction_io import Construction, set_text


def nonempty_subsets(values):
    """Return all nonempty subsets as a set of frozensets."""
    values = sorted(values)
    return {frozenset(p) for size in range(1, len(values)+1) for p in combinations(values, size)}


def check(c: Construction) -> dict:
    """Verify a construction by ordinary-set enumeration and exact rational degrees.

    For centered constructions, derive the selected corrections, evaluate
    c_Q(R)=1+sum_{P subset R}(-1)^|P|, and require positive degree for each
    remaining mixed product. The result includes Q, the remaining terms, g, h,
    accuracy, and correction counts. Weighted constructions cancel replicated
    terms directly. Incomplete constructions instead check the six allowed
    local big-CW states and distinct variable labels.
    """
    F = set(range(c.d))
    family = [[set(part) for part in t] for t in c.family]
    if c.kind == 'incomplete':
        # Variable blocks are words of local scalar/middle/extra indices.
        labels = []
        for parts, bars in zip(family, c.bars or []):
            G = set.union(*parts)
            labels.append([tuple(1 if r in G-parts[j] else 2 if r in bars[j] else 0
                                 for r in range(c.d)) for j in range(3)])
        if any(len({x[j] for x in labels}) != c.p for j in range(3)):
            raise ValueError('Two desired products share a variable block')
        cells = {(0,1,1), (1,0,1), (1,1,0), (2,0,0), (0,2,0), (0,0,2)}
        count = 0
        for i, j, k in product(range(c.p), repeat=3):
            if all(t in cells for t in zip(labels[i][0], labels[j][1], labels[k][2])):
                if not i == j == k:
                    raise ValueError(f'Non-diagonal big-CW block survives: {(i+1,j+1,k+1)}')
                count += 1
        if count != c.p:
            raise ValueError('A desired big-CW block is absent')
        return dict(kind=c.kind, p=c.p, d=c.d, Q=[], terms=[], remaining=[],
                    covered_sizes=dict(Counter(sum(map(len, t)) for t in c.family)),
                    labels=labels, exact=False, verified=True)
    if any(len({tuple(t[j]) for t in c.family}) != c.p for j in range(3)):
        raise ValueError('Two desired products share a variable block')
    if c.kind == 'weighted' and any(3*len(p) != c.d for t in family for p in t):
        raise ValueError('The supplied weighted verifier/search requires balanced tripartitions')
    abc = c.powers
    h0 = -sum(min(row) for row in abc)
    triples, required, all_sets = [], set(), set()
    for i, (u, _, _) in enumerate(family):
        for j, (_, v, _) in enumerate(family):
            for k, (_, _, w) in enumerate(family):
                if i == j == k:
                    continue
                # Multiplicity exactly two is killed by zero-sum centering.
                if (u & v)-w or (u & w)-v or (v & w)-u:
                    continue
                R = frozenset(u & v & w)
                if c.kind == 'weighted' and R:
                    continue
                degree = abc[0][i] + abc[1][j] + abc[2][k]
                triples.append((i, j, k, R, degree))
                if R:
                    all_sets.update(nonempty_subsets(R))
                    if degree <= 0:
                        required.update(nonempty_subsets(R))
    if c.kind == 'weighted':
        Q = set()
    elif c.correction_rule == 'nonpositive':
        Q = required
    else:
        Q = {frozenset(p) for p in (c.corrections or [])}
        if not Q <= all_sets:
            raise ValueError('An explicit correction is not supported by a centered mixed term')
    terms, remaining = [], []
    for i, j, k, R, degree in triples:
        coefficient = 1 + sum((-1)**len(P) for P in Q if P <= R)
        entry = (i, j, k, R, degree, coefficient)
        terms.append(entry)
        if coefficient:
            if degree <= 0:
                raise ValueError(f'Unwanted term {(i+1,j+1,k+1)} has degree {degree} and coefficient {coefficient}')
            remaining.append(entry)
    g = min(t[4] for t in remaining) if remaining else Fraction(0)
    h = h0/g if g else Fraction(0)
    theta = 1/(1+h)
    if c.minimum_accuracy and theta < c.minimum_accuracy:
        raise ValueError(f'Attained accuracy {theta} is below {c.minimum_accuracy}')
    Qlist = sorted([sorted(P) for P in Q], key=lambda p: (len(p), p))
    return dict(kind=c.kind, p=c.p, d=c.d, Q=Qlist, terms=terms, remaining=remaining,
                h0=h0, g=g, h=h, theta=theta, exact=not remaining,
                census=dict(sorted(Counter(map(len, Qlist)).items())), verified=True)


def rank(c: Construction, info: dict, n: int) -> int:
    """Evaluate the multiplication budget at local dimension n from the checked correction sets."""
    if c.kind != 'centered':
        return (n+2)**c.d
    return (n+1)**c.d + sum((n+1)**(c.d-len(P)) for P in info['Q'])


def write_details(c: Construction, info: dict, out: Path, n: int = 2) -> None:
    """Write the exact verification result and explicit mixed-term accounting.

    check.txt reports the multiplication budget and accuracy; corrections.txt
    lists ordinary coordinate sets; mixed_terms.tsv gives the enumerated triples,
    replicated coordinates, rational degrees, and inclusion-exclusion coefficients.
    """
    out.mkdir(parents=True, exist_ok=True)
    lines = [f'{c.name}: {c.p} products, {c.kind}, d={c.d}',
             f'Multiplication budget at n={n}: {rank(c,info,n)}']
    if c.kind == 'incomplete':
        lines += ['Exact check: restricting the SIX local big-CW cells leaves only the desired blocks.',
                  'Finite-lambda evaluation still includes the intrinsic big-CW approximation.',
                  'Covered-size counts: ' + str(info['covered_sizes'])]
    else:
        lines += [f'Exact degrees: h0={info["h0"]}, g={info["g"]}, h={info["h"]}, theta={info["theta"]}',
                  f'Remaining mixed terms: {len(info["remaining"])}',
                  'Correction counts by cardinality: ' + str(info['census']),
                  'Every remaining unwanted term has positive degree.']
    (out/'check.txt').write_text('\n'.join(lines)+'\n')
    (out/'corrections.txt').write_text('# Main aggregate is not listed. One nonempty coordinate set per line.\n'+
                                    '\n'.join(map(set_text, info['Q']))+'\n')
    with (out/'mixed_terms.tsv').open('w') as f:
        f.write('i\tj\tk\treplicated_coordinates\traw_degree\tcoefficient\tnormalized_degree\n')
        for i,j,k,R,degree,coef in info['terms']:
            normalized = str(degree/info['g']) if coef and info['g'] else '-'
            f.write(f'{i+1}\t{j+1}\t{k+1}\t{set_text(R)}\t{degree}\t{coef}\t{normalized}\n')


==> anc/verification/reference_contractions.py <==
"""Reference contractions computed from tripartitions and local coefficients.

The t-th tensors X^(t), Y^(t), Z^(t) have modes U_t^c, V_t^c, W_t^c,
respectively (complements within G_t for incomplete tripartitions). Modes are
ordered by increasing coordinate number. Each tensor is flattened in NumPy
C order, and these vectors are concatenated in the order of the product list.

``matrix_target`` evaluates the desired products with ordinary matrix @.
``dense_reference_output`` adds the finite-parameter residual by explicit
mixed-term contractions. ``reference_separable_value`` computes the same
trilinear identity coordinatewise for outer-product test tensors.
"""
from __future__ import annotations
import math
from typing import NamedTuple
import numpy as np
from construction_io import Construction


def centered_basis(n):
    """Construct the orthonormal zero-sum centering matrix used by the reference formulas."""
    out=np.zeros((n+1,n))
    for j in range(n):
        out[:j+1,j]=1/math.sqrt((j+1)*(j+2))
        out[j+1,j]=-(j+1)/math.sqrt((j+1)*(j+2))
    return out


def coordinates(construction: Construction, t: int, role: int) -> list[int]:
    """Retained coordinates of tensor t in space 0=X, 1=Y, or 2=Z.

    ``t`` is zero-based. The active set is F for complete tripartitions and
    G_t = U_t union V_t union W_t for incomplete tripartitions.
    """
    active = sorted(set().union(*map(set, construction.family[t])))
    omitted = construction.family[t][role]
    return [r for r in active if r not in omitted]


def offsets(construction: Construction, n: int) -> list[np.ndarray]:
    """Entry boundaries of the p tensors in each concatenated vector x,y,z.

    Tensor t occupies ``vector[boundaries[t]:boundaries[t+1]]``. Its length
    is n to the power of the number of its retained coordinates.
    """
    return [np.cumsum([0] + [n ** len(coordinates(construction, t, role))
                            for t in range(construction.p)])
            for role in range(3)]


def tensor_views(construction: Construction, n: int, vector: np.ndarray,
                 role: int) -> list[np.ndarray]:
    """Reshape a concatenated vector into X^(t), Y^(t), or Z^(t) tensors.

    Returned arrays have one axis of length n per retained coordinate, in
    increasing coordinate order. Zero-order tensors are scalar arrays.
    """
    vector = np.asarray(vector)
    boundaries = offsets(construction, n)[role]
    if vector.ndim != 1 or vector.size != boundaries[-1]:
        raise ValueError('Vector shape disagrees with the construction and n')
    return [vector[boundaries[t]:boundaries[t + 1]].reshape(
                (n,) * len(coordinates(construction, t, role)))
            for t in range(construction.p)]


def matrix_inputs(construction: Construction, n: int, x: np.ndarray,
                  y: np.ndarray) -> tuple[list[np.ndarray], list[np.ndarray]]:
    """Expose the p ordinary matrices represented by x and y.

    For product t, rows, contracted indices, and columns correspond to V_t,
    W_t, and U_t. Thus X has shape (n^|V_t|, n^|W_t|) and Y has shape
    (n^|W_t|, n^|U_t|). Each coordinate group is internally increasing.
    """
    tensors_x = tensor_views(construction, n, x, 0)
    tensors_y = tensor_views(construction, n, y, 1)
    matrices_x, matrices_y = [], []
    for t, (U, V, W) in enumerate(construction.family):
        retained_x = coordinates(construction, t, 0)
        retained_y = coordinates(construction, t, 1)
        matrices_x.append(tensors_x[t].transpose(
            [retained_x.index(r) for r in V + W]).reshape(n**len(V), n**len(W)))
        matrices_y.append(tensors_y[t].transpose(
            [retained_y.index(r) for r in W + U]).reshape(n**len(W), n**len(U)))
    return matrices_x, matrices_y


def output_matrices(construction: Construction, n: int,
                    vector: np.ndarray) -> list[np.ndarray]:
    """Expose a computed or desired output as p matrices with row/column order V,U."""
    tensors = tensor_views(construction, n, vector, 2)
    result = []
    for t, (U, V, W) in enumerate(construction.family):
        retained = coordinates(construction, t, 2)
        result.append(tensors[t].transpose(
            [retained.index(r) for r in V + U]).reshape(n**len(V), n**len(U)))
    return result


def matrix_target(construction: Construction, n: int, x: np.ndarray,
                  y: np.ndarray) -> np.ndarray:
    """Compute all desired independent products using the full input matrices.

    x and y hold every entry of X^(t) and Y^(t), as specified by
    ``tensor_views``. After ordinary matrix multiplication, the output is
    permuted back to increasing retained-coordinate order and concatenated.
    """
    matrices_x, matrices_y = matrix_inputs(construction, n, x, y)
    outputs = []
    for t, ((U, V, W), X, Y) in enumerate(
            zip(construction.family, matrices_x, matrices_y)):
        product = X @ Y
        grouped_coordinates = V + U
        retained = coordinates(construction, t, 2)
        outputs.append(product.reshape((n,) * len(grouped_coordinates)).transpose(
            [grouped_coordinates.index(r) for r in retained]).ravel())
    return np.concatenate(outputs)


def one_mm_tensor(parts,n):
    """Coefficient tensor of one product: delta_iu delta_kl delta_jv."""
    U,V,W=map(sorted,parts)
    a,b,c=n**len(V),n**len(W),n**len(U)
    result=np.einsum('iu,kl,jv->ikljuv',np.eye(a),np.eye(b),np.eye(c)).reshape(a*b,b*c,a*c)
    active=sorted(set(U+V+W))
    perm=[]
    for omit,group in [(U,V+W),(V,W+U),(W,V+U)]:
        retained=[r for r in active if r not in omit]
        axis=[retained.index(r) for r in group]
        conventional=np.arange(n**len(retained)).reshape((n,)*len(retained)).transpose(axis).ravel()
        perm.append(np.argsort(conventional))
    return result[np.ix_(*perm)]


def target_tensor(c,n):
    """Assemble the direct-sum target tensor from independent three-identity matrix-product tensors."""
    off=offsets(c,n)
    out=np.zeros(tuple(int(o[-1]) for o in off))
    for t,parts in enumerate(c.family):
        idx=tuple(slice(o[t],o[t+1]) for o in off)
        out[idx]=one_mm_tensor(parts,n)
    return out


def big_local_tensor(n,lam):
    """Expanded rational big-CW formula, with zero terms canceled algebraically.

    Here sigma=lambda^3/(n lambda-1).
    Middle/middle pairs have coefficient delta_ij-lambda; three middle indices
    have lambda delta_ijk-lambda^3. Extra-index terms have (-1)^(k+1)sigma^(k-1).
    """
    sigma=lam**3/(n*lam-1)
    out=np.zeros((n+2,)*3)
    for idx in np.ndindex(out.shape):
        extra=idx.count(n+1)
        middle=[j for j in idx if 1<=j<=n]
        if extra:
            if not middle:
                out[idx]=(-1)**(extra+1)*sigma**(extra-1)
        elif len(middle)==2:
            out[idx]=int(middle[0]==middle[1])-lam
        elif len(middle)==3:
            out[idx]=lam*int(len(set(middle))==1)-lam**3
    return out


def full_reference_tensor(c,info,n,lam):
    """Return the complete desired and finite-parameter residual coefficient tensors.

    The target is assembled from ordinary matrix-product tensors. For centered
    and weighted constructions, each remaining mixed triple contributes a tensor
    product of one-coordinate trilinear sums, multiplied by its checked rational
    degree and inclusion-exclusion coefficient. Incomplete constructions use the
    explicit local big-CW polynomial and selected variable labels. Storage grows
    as the product of the three original variable-space dimensions.
    """
    target=target_tensor(c,n)
    if c.kind=='incomplete':
        out=np.zeros_like(target)
        off=offsets(c,n)
        local=big_local_tensor(n,lam)
        if n==1:
            out.fill(1.)
            words=np.asarray(info['labels'])
            for r in range(c.d):
                out*=local[words[:,0,r,None,None],words[None,:,1,r,None],words[None,None,:,2,r]]
            return target,out-target
        selections=[]
        for t in range(c.p):
            selections.append([[list(range(1,n+1)) if s==1 else [0 if s==0 else n+1]
                                for s in info['labels'][t][j]] for j in range(3)])
        for i,j,k in np.ndindex((c.p,)*3):
            block=np.ones((1,1,1))
            for r in range(c.d):
                cell=local[np.ix_(selections[i][0][r],selections[j][1][r],selections[k][2][r])]
                block=np.kron(block,cell)
            idx=tuple(slice(off[q][t],off[q][t+1]) for q,t in enumerate((i,j,k)))
            out[idx]=block
        return target,out-target
    residual=np.zeros_like(target)
    off=offsets(c,n)
    Q=centered_basis(n)
    ones=np.ones((n+1,1))
    for i,j,k,R,degree,coef in info['remaining']:
        parts=[c.family[i][0],c.family[j][1],c.family[k][2]]
        block=np.ones((1,1,1))
        for r in range(c.d):
            mats=[ones if r in P else Q for P in parts]
            block=np.kron(block,np.einsum('sa,sb,sc->abc',*mats))
        idx=tuple(slice(off[q][t],off[q][t+1]) for q,t in enumerate((i,j,k)))
        residual[idx]+=coef*lam**float(degree/info['g'])*block
    return target,residual


class SeparableInputs(NamedTuple):
    """Concatenated tensor entries and the one-mode vectors defining each tensor."""
    tensor_vectors: tuple[np.ndarray, np.ndarray, np.ndarray]
    mode_vectors: tuple[list[dict[int, np.ndarray]], ...]


def dense_inputs(construction: Construction, n: int, seed: int
                 ) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Draw every entry of X^(t), Y^(t), and test tensor Z^(t) independently.

    Each entry has distribution N(0,1), including when n=1. Returned vectors
    use the concatenation and C-order convention of ``tensor_views``.
    """
    rng = np.random.default_rng(seed)
    return tuple(rng.normal(size=int(boundaries[-1]))
                 for boundaries in offsets(construction, n))


def separable_inputs(construction: Construction, n: int, seed: int
                     ) -> SeparableInputs:
    r"""Draw rank-one test tensors as outer products of random one-mode vectors.

    For each space and product t, draw an independent N(0,I_n) vector v_r
    on every retained coordinate r, then normalize v_r to Euclidean norm one.
    For example, X^(t)[i_0,...,i_k] = product_r v_r[i_r] on U_t^c.
    These outer products allow their mixed-term trilinear values to be
    evaluated as products of one-coordinate sums.

    ``tensor_vectors[0]`` contains all entries of all X^(t), flattened in
    C order and concatenated by t; entries 1 and 2 similarly contain Y and Z.
    ``mode_vectors[role][t][r]`` is v_r for retained coordinate r. At n=1,
    normalization gives v_r = +1 or -1. At n>1 it gives a random unit vector.

    A scalar 1 represents the empty tensor product. Each outer product adds
    one retained mode; a zero-order tensor retains that scalar value.
    """
    rng = np.random.default_rng(seed)
    tensor_vectors = []
    all_mode_vectors = []
    for role in range(3):
        tensor_entries = []
        product_mode_vectors = []
        for t in range(construction.p):
            tensor = np.asarray(1.0)  # Empty tensor product (a zero-order tensor).
            mode_vectors = {}
            for r in coordinates(construction, t, role):
                v = rng.normal(size=n)
                norm = np.linalg.norm(v)
                while norm == 0:
                    v = rng.normal(size=n)
                    norm = np.linalg.norm(v)
                v = v / norm
                mode_vectors[r] = v
                tensor = np.multiply.outer(tensor, v)
            product_mode_vectors.append(mode_vectors)
            tensor_entries.append(tensor.ravel())
        all_mode_vectors.append(product_mode_vectors)
        tensor_vectors.append(np.concatenate(tensor_entries))
    return SeparableInputs(tuple(tensor_vectors), tuple(all_mode_vectors))


def reference_separable_value(construction: Construction, info: dict, n: int,
                              lam: float, tensor_vectors, mode_vectors):
    """Return the target trilinear value, predicted residual, and absolute scale.

    For each remaining mixed triple, centering acts on its retained one-mode
    vectors. The contraction is the product over coordinates of the sums of
    the three vectors' pointwise products, multiplied by its residual
    inclusion--exclusion coefficient and parameter power. This is the mixed
    term phi_ijk in the manuscript, evaluated on separable tensors.
    """
    x, y, z = tensor_vectors
    target = float(np.dot(matrix_target(construction, n, x, y), z))
    if construction.kind == 'incomplete':
        embedded = np.zeros((3, construction.p, construction.d, n + 2))
        for t in range(construction.p):
            for role in range(3):
                for r, state in enumerate(info['labels'][t][role]):
                    if state == 1:
                        embedded[role, t, r, 1:n+1] = mode_vectors[role][t][r]
                    else:
                        embedded[role, t, r, 0 if state == 0 else n+1] = 1
        local = big_local_tensor(n, lam)
        values = np.ones((construction.p,) * 3)
        for r in range(construction.d):
            values *= np.einsum('ai,bj,ck,ijk->abc', embedded[0, :, r],
                                embedded[1, :, r], embedded[2, :, r],
                                local, optimize=True)
        expected = float(values.sum())
        return target, expected - target, float(np.abs(values).sum())

    Q = centered_basis(n)
    centered_modes = np.ones((3, construction.p, construction.d, n + 1))
    for role in range(3):
        for t in range(construction.p):
            for r in coordinates(construction, t, role):
                centered_modes[role, t, r] = Q @ mode_vectors[role][t][r]
    terms = []
    for i, j, k, replicated, degree, coefficient in info['remaining']:
        coordinate_sums = np.sum(centered_modes[0, i] * centered_modes[1, j]
                                 * centered_modes[2, k], axis=1)
        value = float(np.prod(coordinate_sums))
        terms.append(coefficient * lam**float(degree / info['g']) * value)
    return target, math.fsum(terms), abs(target) + math.fsum(map(abs, terms))


def _center_tensor(tensor: np.ndarray, Q: np.ndarray) -> np.ndarray:
    """Apply the centering matrix Q independently in each tensor mode."""
    result = tensor
    for axis in range(tensor.ndim):
        result = np.moveaxis(np.tensordot(Q, result, axes=(1, axis)), 0, axis)
    return result


def dense_reference_output(construction: Construction, info: dict, n: int,
                           lam: float, x: np.ndarray, y: np.ndarray,
                           max_bytes: int = 2 * 1024**3):
    """Return the desired vector, residual vector, and absolute contraction scale.

    For centered and weighted constructions, evaluate each remaining mixed
    product on centered X^(i),Y^(j), then apply Q^T on the Z^(k) modes.
    Coordinates omitted by all three tensors contribute (n+1)^|R_ijk|.
    Each term receives c_Q(R_ijk) lambda^(e_ijk/g). This permits general dense
    inputs while retaining the explicit mixed-term reference formula.

    For incomplete big-CW restrictions, form the coefficient tensor directly
    from products of the expanded one-coordinate polynomial coefficients and
    contract it with x,y. ``max_bytes`` bounds that exhaustive allocation.
    """
    desired = matrix_target(construction, n, x, y)
    if construction.kind == 'incomplete':
        boundaries = offsets(construction, n)
        tensor_bytes = 8 * math.prod(int(b[-1]) for b in boundaries)
        if 4 * tensor_bytes > max_bytes:
            raise MemoryError('Dense big-CW reference exceeds --max-gib; '
                              'use --inputs separable, a smaller n, or a larger allowance')
        target_tensor_value, residual_tensor = full_reference_tensor(
            construction, info, n, lam)
        residual = np.einsum('ijk,i,j->k', residual_tensor, x, y, optimize=True)
        return desired, residual, float(np.linalg.norm(desired) + np.linalg.norm(residual))

    tensors_x = tensor_views(construction, n, x, 0)
    tensors_y = tensor_views(construction, n, y, 1)
    Q = centered_basis(n)
    centered_x = [_center_tensor(tensor, Q) for tensor in tensors_x]
    centered_y = [_center_tensor(tensor, Q) for tensor in tensors_y]
    retained_x = [coordinates(construction, t, 0) for t in range(construction.p)]
    retained_y = [coordinates(construction, t, 1) for t in range(construction.p)]
    retained_z = [coordinates(construction, t, 2) for t in range(construction.p)]
    output_boundaries = offsets(construction, n)[2]
    residual = np.zeros_like(desired)
    scale = float(np.linalg.norm(desired))
    for i, j, k, replicated, degree, coefficient in info['remaining']:
        # Index labels are coordinate numbers. Output labels select the Z modes;
        # shared input labels outside those modes are summed by einsum.
        mixed_output = np.einsum(centered_x[i], retained_x[i],
                                 centered_y[j], retained_y[j], retained_z[k],
                                 optimize=True)
        for axis in range(len(retained_z[k])):
            mixed_output = np.moveaxis(
                np.tensordot(Q.T, mixed_output, axes=(1, axis)), 0, axis)
        multiplier = (coefficient * (n + 1)**len(replicated)
                      * lam**float(degree / info['g']))
        contribution = multiplier * mixed_output.ravel()
        residual[output_boundaries[k]:output_boundaries[k+1]] += contribution
        scale += float(np.linalg.norm(contribution))
    return desired, residual, scale


==> anc/verify.py <==
#!/usr/bin/env python3
"""Execute independently selectable construction, manuscript, and software checks.

The default --core phase runs exact construction accounting, random-input
factor evaluation, and exhaustive small coefficient-tensor comparisons.
--identities adds alternative finite identity and factor-norm implementations.
--manuscript checks construction indexing and the published tables and plots.
--search exercises the supported search interfaces with bounded examples.
--regression runs the separately maintained pytest suite. --all selects every
phase. Each subprocess writes its output to build/logs/.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent
BUILD = ROOT / 'build'


def run(label: str, arguments: list[str], timeout: int = 1800) -> dict:
    """Run a Python check in anc/ and record its status, elapsed seconds, and log.

    A nonzero exit status or timeout aborts the requested verification phases.
    Single-threaded BLAS and a noninteractive plotting backend provide a
    reproducible numerical environment for the subprocess.
    """
    logs = BUILD / 'logs'
    logs.mkdir(parents=True, exist_ok=True)
    log_path = logs / (label + '.log')
    command = [sys.executable, *arguments]
    environment = os.environ.copy()
    environment.update(OPENBLAS_NUM_THREADS='1', OMP_NUM_THREADS='1',
                       MPLBACKEND='Agg', PYTEST_DISABLE_PLUGIN_AUTOLOAD='1')
    environment['PYTHONPATH'] = os.pathsep.join(
        str(p) for p in (ROOT, ROOT/'search_src', ROOT/'search_src/extended'))
    print('CHECK', label, '\n ', ' '.join(command), flush=True)
    started = time.monotonic()
    with log_path.open('w', encoding='utf-8') as log:
        try:
            result = subprocess.run(command, cwd=ROOT, env=environment, stdout=log,
                                    stderr=subprocess.STDOUT, timeout=timeout)
        except subprocess.TimeoutExpired as error:
            raise RuntimeError(f'{label} timed out; see {log_path}') from error
    if result.returncode:
        print(log_path.read_text(errors='replace')[-8000:])
        raise RuntimeError(f'{label} failed; see {log_path}')
    elapsed = time.monotonic() - started
    print(f'PASS {label} ({elapsed:.1f} s): {log_path}', flush=True)
    return dict(check=label, seconds=elapsed, log=str(log_path.relative_to(ROOT)))


def check_integrity() -> None:
    """Compare the bytes of all release inputs with anc/SHA256SUMS."""
    for line in (ROOT/'SHA256SUMS').read_text().splitlines():
        expected, name = line.split('  ', 1)
        actual = hashlib.sha256((ROOT/name).read_bytes()).hexdigest()
        if actual != expected:
            raise ValueError('Release checksum mismatch: ' + name)
    print('PASS release checksums', flush=True)


def main() -> None:
    """Select verification phases, execute their checks, and save the result index.

    The default core phase uses only the public construction commands. Additional
    flags select independent identities, manuscript comparisons, bounded searches,
    or pytest regressions. Each subprocess has its own log and checked exit status.
    """
    parser = argparse.ArgumentParser(description=__doc__)
    for flag in ('core', 'identities', 'manuscript', 'search', 'regression', 'integrity', 'all'):
        parser.add_argument('--'+flag, action='store_true')
    parser.add_argument('--seed', type=int, default=20261018,
                        help='base seed for numerical construction tests')
    args = parser.parse_args()
    if not any(getattr(args, name) for name in
               ('core', 'identities', 'manuscript', 'search', 'regression', 'integrity', 'all')):
        args.core = True
    BUILD.mkdir(exist_ok=True)
    checks = []

    def do(label: str, *arguments: str) -> None:
        """Append the result of one checked subprocess to the phase report."""
        checks.append(run(label, list(arguments)))

    if args.integrity or args.all:
        check_integrity()
    if args.core or args.all:
        do('construction-accounting', 'stc.py', 'check', 'all')
        do('construction-outputs', 'stc.py', 'test', 'all', '--n', '2',
           '--trials', '1', '--seed', str(args.seed))
        # Enumerate every coefficient for the balanced d=6 examples, and
        # representative exact, weighted, and incomplete d>6 instances at n=1.
        import construction_io
        for path in sorted((ROOT/'constructions').glob('*.txt')):
            construction = construction_io.load(path)
            if (construction.kind == 'centered' and construction.d == 6 and
                    all(len(part) == 2 for term in construction.family for part in term)):
                do('coefficients-'+construction.name, 'stc.py', 'test', str(path),
                   '--n', '2', '--tensor', '--trials', '1', '--seed', str(args.seed))
        for name, n in [('ex14', '1'), ('w2h', '2'), ('inc6p51', '1'), ('inc9p68', '1')]:
            do('coefficients-'+name, 'stc.py', 'test', name, '--n', n,
               '--tensor', '--trials', '1', '--seed', str(args.seed))
    if args.identities or args.all:
        do('local-identities', 'tests/identities/verify_local_identities.py',
           '--output', 'build/local_identity_checks.json')
        do('alternative-factors', 'tests/identities/verify_factor_tensors.py')
        do('factor-norms', 'tests/identities/verify_factor_norms.py')
        do('literature-factors', 'tests/identities/verify_baseline_factors.py')
    if args.manuscript or args.all:
        do('manuscript-records', 'tests/manuscript/verify_records.py')
        do('figures', 'tests/manuscript/verify_figures.py')
        do('tables', 'tests/manuscript/verify_tables.py')
    if args.search or args.all:
        do('corrected-search', 'stc.py', 'search', 'corrected', '--orders', '6',
           '--fractions', '1/2', '--scales', '1', '--objectives', '12',
           '--iterations', '8', '--unseeded', '--skip-fixed-support',
           '--seed', str(args.seed), '--output', 'build/search_examples/corrected')
        do('weighted-search', 'stc.py', 'search', 'weighted', '--orders', '3', '6',
           '--levels', 'exact', 'half', '--scales', '1', '--restarts', '1',
           '--iterations', '8', '--unseeded', '--seed', str(args.seed),
           '--output', 'build/search_examples/weighted')
        do('fixed-support-search', 'stc.py', 'refine', 'br8', '--theta', '1/2',
           '--n', '12', '--seconds', '3', '--output', 'build/search_examples/refined.txt')
        do('incomplete-search', 'stc.py', 'search', 'incomplete', '--d', '3',
           '--method', 'greedy', '--restarts', '2', '--seed', str(args.seed),
           '--output', 'build/search_examples/incomplete.json')
        do('candidate-accounting', 'search_accuracy.py', 'summarize',
           '--directory', 'build/search_examples/corrected')
        do('unequal-shape-search', 'search_src/search_gradings.py', 'search',
           '--d', '4', '--type', 'cf', '--restarts', '1', '--improve', '0',
           '--seed', str(args.seed), '--output', 'build/search_examples/unequal.json')
        do('unequal-readable', 'stc.py', 'from-json', 'build/search_examples/unequal.json',
           '--output', 'build/search_examples/unequal.txt')
        do('unequal-accounting', 'stc.py', 'check', 'build/search_examples/unequal.txt')
    if args.regression or args.all:
        do('software-regressions', '-m', 'pytest', '-q', 'tests/regression', '--disable-warnings')
    destination = BUILD / ('verification_'+str(time.time_ns())+'.json')
    destination.write_text(json.dumps(dict(passed=True, checks=checks), indent=2)+'\n')
    print('PASS selected phases:', destination)


if __name__ == '__main__':
    main()

